Thermophysical properties of argon gas from improved two-body interaction potential

A new ab initio interaction potential for the electronic ground state of the argon dimer has been developed. The new potential uses previously calculated accurate Born--Oppenheimer potential while significantly improving the description of relativistic effects by including the two-electron Darwin and orbit-orbit corrections. Moreover, retardation of the electromagnetic interactions is taken into account in the long-range part of the potential and leading-order quantum electrodynamics correction is calculated. Spectroscopic properties of the argon dimer such as positions of vibrational levels, bond-dissociation energy, and rotational and centrifugal-distortion constants are reported. We show that the inclusion of the two-electron relativistic terms results in a destabilization of the previously discovered weakly bound ninth vibrational state. Finally, thermophysical properties of the argon gas including pressure and acoustic virial coefficients, as well as transport properties -- viscosity and thermal conductivity -- are evaluated using the new potential. For the thermophysical properties, the obtained ab initio values are somewhat less accurate than the most recent experimental results. However, the opposite is true for the transport properties, where the theoretical results calculated in this work have significantly smaller uncertainties than the data derived from measurements.

==> anc/S1_abinitio.txt <==
  R[A]       CG[Eh]         sigma CG[Eh]        D2[Eh]        sigma D2[Eh]        OO[Eh]        sigma OO[Eh]         REL[Eh]         sigma[Eh]         QED[Eh]        sigma QED[Eh]
  1.20    -3.395815e-03     1.055878e-03    -3.632515e-05     1.255593e-04     3.901539e-04     5.627220e-05    -2.969336e-03     1.064805e-03      6.227249e-05     1.206648e-05
  1.40    -2.987838e-03     5.057308e-04    -3.081724e-05     7.503416e-05     1.351675e-04     4.814940e-05    -2.821853e-03     5.135291e-04      8.832684e-05     5.538142e-06
  1.60    -2.605496e-03     2.134233e-04    -5.965379e-05     2.122893e-05     9.541962e-05     3.059240e-06    -2.450422e-03     2.144983e-04      6.940550e-05     1.898490e-06
  1.80    -1.923097e-03     8.389996e-05    -4.819746e-05     9.441985e-06     8.037711e-05     2.011290e-06    -1.794522e-03     8.445354e-05      4.385299e-05     4.442790e-07
  2.00    -1.208948e-03     3.236389e-05    -3.203309e-05     4.232078e-06     5.873458e-05     1.016860e-06    -1.118180e-03     3.265526e-05      2.434514e-05     6.154500e-08
  2.20    -6.881020e-04     1.369835e-05    -1.889662e-05     2.059829e-06     3.845200e-05     4.920400e-07    -6.307533e-04     1.386109e-05      1.250391e-05     4.177800e-09
  2.40    -3.682399e-04     6.386042e-06    -1.037553e-05     1.065998e-06     2.342968e-05     2.287000e-07    -3.344346e-04     6.478440e-06      6.130813e-06     6.446550e-09
  2.60    -1.889381e-04     3.112567e-06    -5.421930e-06     5.612399e-07     1.353677e-05     9.179000e-08    -1.699794e-04     3.164094e-06      2.948433e-06     3.572250e-09
  2.80    -9.392329e-05     1.531383e-06    -2.719102e-06     2.927958e-07     7.474055e-06     2.482400e-08    -8.373013e-05     1.559321e-06      1.440254e-06     2.827110e-09
  3.00    -4.553485e-05     7.534573e-07    -1.306844e-06     1.504799e-07     3.948067e-06     5.582000e-09    -4.027994e-05     7.683575e-07      7.487213e-07     2.774640e-09
  3.20    -2.166099e-05     3.624983e-07    -5.987544e-07     7.365248e-08     1.991094e-06     2.028200e-08    -1.907114e-05     3.704606e-07      4.331100e-07     2.650725e-09
  3.40    -1.018518e-05     1.682878e-07    -2.568658e-07     3.323196e-08     9.537850e-07     2.533430e-08    -8.974531e-06     1.733983e-07      2.826945e-07     2.319075e-09
  3.50    -6.976207e-06     1.126231e-07    -1.616905e-07     2.158650e-08     6.454260e-07     2.541990e-08    -6.169090e-06     1.174568e-07      2.372865e-07     2.108040e-09
  3.60    -4.786610e-06     7.385000e-08    -9.755250e-08     1.354800e-08     4.292635e-07     2.473940e-08    -4.259794e-06     7.905320e-08      2.029211e-07     1.892880e-09
  3.65    -3.970559e-06     5.915146e-08    -7.408308e-08     1.050381e-08     3.476410e-07     2.426630e-08    -3.548834e-06     6.479258e-08      1.886590e-07     1.788105e-09
  3.70    -3.298314e-06     4.696633e-08    -5.508604e-08     7.964067e-09     2.801731e-07     2.374690e-08    -2.963055e-06     5.322761e-08      1.758859e-07     1.686300e-09
  3.75    -2.744898e-06     3.688188e-08    -3.979083e-08     5.850159e-09     2.246791e-07     2.319170e-08    -2.480428e-06     4.395853e-08      1.643466e-07     1.587713e-09
  3.80    -2.289530e-06     2.856913e-08    -2.754613e-08     4.099349e-09     1.792758e-07     2.260370e-08    -2.082708e-06     3.665961e-08      1.538391e-07     1.492227e-09
  3.85    -1.914968e-06     2.172994e-08    -1.780593e-08     2.658875e-09     1.423439e-07     2.198470e-08    -1.754818e-06     3.102558e-08      1.442039e-07     1.399810e-09
  3.90    -1.606940e-06     1.609940e-08    -1.011640e-08     1.481907e-09     1.124978e-07     2.133950e-08    -1.484325e-06     2.677239e-08      1.353152e-07     1.310480e-09
  4.00    -1.145251e-06     7.620325e-09     5.531646e-10     2.385798e-10     6.951840e-08     2.000232e-08    -1.076285e-06     2.140605e-08      1.194001e-07     1.141487e-09
  4.20    -6.194654e-07     1.860419e-09     1.012498e-08     1.914544e-09     2.730400e-08     1.733463e-08    -6.022864e-07     1.753898e-08      9.330192e-08     8.472915e-10
  4.40    -3.714969e-07     5.074877e-09     1.202858e-08     2.244914e-09     1.553978e-08     1.488825e-08    -3.679857e-07     1.588880e-08      7.293345e-08     6.238155e-10
  4.60    -2.476899e-07     5.090894e-09     1.096286e-08     2.070708e-09     1.608362e-08     1.274912e-08    -2.425691e-07     1.388326e-08      5.696755e-08     4.717515e-10
  4.80    -1.802745e-07     4.223520e-09     9.001406e-09     1.789114e-09     2.029934e-08     1.089657e-08    -1.689766e-07     1.182262e-08      4.450921e-08     3.713490e-10
  5.00    -1.394742e-07     3.611184e-09     7.056324e-09     1.511041e-09     2.444624e-08     9.320490e-09    -1.220843e-07     1.010918e-08      3.484503e-08     3.018840e-10
  5.30    -1.007728e-07     2.833750e-09     4.800229e-09     1.095544e-09     2.825256e-08     7.375910e-09    -7.732042e-08     7.977118e-09      2.431742e-08     2.265450e-10
  5.60    -7.485883e-08     1.814832e-09     3.298156e-09     7.300289e-10     2.929801e-08     5.841820e-09    -4.885898e-08     6.160635e-09      1.718825e-08     1.704285e-10
  6.00    -5.153600e-08     1.052800e-09     2.031128e-09     4.326683e-10     2.789347e-08     4.389810e-09    -2.567366e-08     4.534978e-09      1.108018e-08     1.209104e-10
  6.50    -3.312179e-08     6.444936e-10     1.152477e-09     2.421838e-10     2.419392e-08     3.185400e-09    -1.008035e-08     3.258957e-09      6.655237e-09     8.213370e-11
  7.00    -2.174082e-08     3.802153e-10     6.996349e-10     1.314350e-10     2.016193e-08     2.361080e-09    -2.278520e-09     2.395107e-09      4.162871e-09     5.669730e-11
  8.00    -1.005474e-08     1.759389e-10     2.902736e-10     4.543836e-11     1.352679e-08     1.374400e-09     3.181777e-09     1.386360e-09      1.803330e-09     2.756655e-11
 10.00    -2.707354e-09     3.936438e-11     6.420286e-11     1.299694e-11     6.278615e-09     5.540470e-10     3.507058e-09     5.555957e-10      4.548238e-10     6.023325e-12
 12.00    -9.176541e-10     1.028013e-11     1.945874e-11     4.675729e-12     3.204442e-09     2.641450e-10     2.267329e-09     2.643863e-10      1.495446e-10     1.569595e-12
 14.00    -3.670233e-10     3.384286e-12     7.249129e-12     1.953357e-12     1.784475e-09     1.416010e-10     1.410203e-09     1.416549e-10      5.875884e-11     5.045370e-13
 16.00    -1.656023e-10     1.280284e-12     3.107421e-12     9.159583e-13     1.066346e-09     8.257990e-11     8.976363e-10     8.259490e-11      2.622494e-11     1.929840e-13
 20.00    -4.370984e-11     2.974356e-13     7.677425e-13     2.532605e-13     4.463688e-10     3.359550e-11     4.018912e-10     3.359777e-11      6.830815e-12     4.106190e-14


==> anc/S2_ar2_pot.f90 <==
module ar2_potentials_LPL
implicit none
integer,parameter :: prec = kind(0.d0)
real(prec),parameter :: EXPTHR = -log(tiny(0._prec))

private
public V_BO,V_REL,V_QED,V
public sigma_BO,sigma_REL,sigma

!-------------------------------------------------------------------------------

integer,parameter :: Jn_BO = 2
integer,parameter :: Imin_BO =-1, Imax_BO = 2
integer,parameter :: Kmin_BO = 3, Kmax_BO = 8, Kadd_BO = 1

real(prec),parameter :: alpha_BO(Jn_BO) = [ &
      6.92639712_prec, &
      2.34781022_prec  ]
real(prec),parameter :: a_BO(Imin_BO:Imax_BO,Jn_BO) = reshape([ &
      2.19578828e4_prec, 6.77672149e4_prec, 8.52129476e4_prec, 9.53252754e4_prec,&
     -2.16338828e4_prec, 3.18311293e4_prec,-8.18603449e3_prec, 8.37564742e2_prec &
      ],[Imax_BO-Imin_BO+1,Jn_BO])

real(prec),parameter :: eta_BO = 3.65946625_prec
real(prec),parameter :: C_BO(Kmin_BO:Kmax_BO) = [ &
     64.2295222_prec, &
     1503.45262_prec, &
     49033._prec,     &  
     1828012._prec,   &
     81913453._prec,  &
     4294913366._prec ]

!-------------------------------------------------------------------------------

integer,parameter :: Jn_REL = 2
integer,parameter :: Imin_REL = 0, Imax_REL = 2
integer,parameter :: Kmin_REL = 2, Kmax_REL = 4, Kadd_REL = 0

real(prec),parameter :: alpha_REL(Jn_REL) = [ &
      1.66833595_prec, &
      3.07137482_prec  ]
real(prec),parameter :: a_REL(Imin_REL:Imax_REL,Jn_REL) = reshape([ &
     -3.55673715e0_prec, 7.59367220e-1_prec,-4.19874548e-2_prec, &
     -2.83560129e1_prec, 1.64892143e1_prec , 7.19542232e0_prec   &
      ],[Imax_REL-Imin_REL+1,Jn_REL])

real(prec),parameter :: eta_REL = 1.05249333_prec
real(prec),parameter :: C_REL(Kmin_REL:Kmax_REL) = [ &
     -9.43594504e-4_prec, &
      1.76276088e-1_prec, &
      3.99787449e-1_prec  ]

!-------------------------------------------------------------------------------

integer,parameter :: Jn_QED = 2
integer,parameter :: Imin_QED = 0, Imax_QED = 2
integer,parameter :: Kmin_QED = 3, Kmax_QED = 4, Kadd_QED = 0

real(prec),parameter :: alpha_QED(Jn_QED) = [ &
      1.64936036_prec, &
      2.29848003_prec  ]
real(prec),parameter :: a_QED(Imin_QED:Imax_QED,Jn_QED) = reshape([ &
     -1.2621862e-1_prec, 1.176436e-2_prec, 0._prec         , &
      0._prec          , 0._prec         , 6.921721e-2_prec  &
      ],[Imax_QED-Imin_QED+1,Jn_QED])

real(prec),parameter :: eta_QED = 3.91638946_prec
real(prec),parameter :: C_QED(Kmin_QED:Kmax_QED) = [ &
     -1.949525e-2_prec , &
     -4.8877359e-1_prec  ]

!-------------------------------------------------------------------------------

! first  value - exponent
! second value - coefficient

integer,parameter :: nS_BO = 3
real(prec),parameter :: aS_BO(2,0:nS_BO) = reshape([ &
     1.9_prec          , 6.29130076e-1_prec, &
     6.81313900e-1_prec, 9.85423065e-1_prec, &
     5.76343421e-3_prec, 2.56799977e-8_prec, &
     2.56907367e-2_prec, 2.93856722e-6_prec  &
     ],[2,nS_BO+1])

integer,parameter :: nS_REL = 3
real(prec),parameter :: aS_REL(2,0:nS_REL) = reshape([ &
     1.05_prec         , 6.76919448e-5_prec, &
     1.16451516e-2_prec, 1.95220703e-8_prec, &
     2.58221232e-1_prec, 1.89517999e-3_prec, &
     2.00658289e-3_prec, 6.75730842e-10_prec &
     ],[2,nS_REL+1])

!-------------------------------------------------------------------------------

contains

! output V     - pair potential in hartree
! input  R     - interatomic distance in bohr
!        ret   - should retardation correction be added (defaults to .true.)

function V_BO(R)
implicit none
real(prec) :: V_BO
real(prec),intent(in) :: R
V_BO = 0._prec
V_BO = V_BO + formShort(R,Jn_BO,Imin_BO,Imax_BO,alpha_BO,a_BO)
V_BO = V_BO + formLong(R,0,Kmin_BO,Kmax_BO,Kadd_BO,eta_BO,C_BO)
end function V_BO

function V_REL(R)
implicit none
real(prec) :: V_REL
real(prec),intent(in) :: R
V_REL = 0._prec
V_REL = V_REL + formShort(R,Jn_REL,Imin_REL,Imax_REL,alpha_REL,a_REL)
V_REL = V_REL + formLong(R,0,Kmin_REL,Kmax_REL,Kadd_REL,eta_REL,C_REL)
end function V_REL

function V_QED(R)
implicit none
real(prec) :: V_QED
real(prec),intent(in) :: R
V_QED = 0._prec
V_QED = V_QED + formShort(R,Jn_QED,Imin_QED,Imax_QED,alpha_QED,a_QED)
V_QED = V_QED + formLong(R,0,Kmin_QED,Kmax_QED,Kadd_QED,eta_QED,C_QED)
end function V_QED

function V(R,ret)
implicit none
real(prec) :: V
real(prec),intent(in) :: R
logical,intent(in),optional  :: ret
logical :: do_ret
real(prec) :: elms(3)

if(present(ret)) then
   do_ret = ret
else
   do_ret = .true.
endif

elms = 0._prec

elms(1) = elms(1) + formShort(R,Jn_BO ,Imin_BO ,Imax_BO ,alpha_BO ,a_BO )
elms(2) = elms(2) + formShort(R,Jn_REL,Imin_REL,Imax_REL,alpha_REL,a_REL)
elms(3) = elms(3) + formShort(R,Jn_QED,Imin_QED,Imax_QED,alpha_QED,a_QED)
if(do_ret) then
   elms(1) = elms(1) + formLong(R,1,Kmin_BO ,Kmax_BO ,Kadd_BO ,eta_BO ,C_BO )
   elms(2) = elms(2) + formLong(R,2,Kmin_REL,Kmax_REL,Kadd_REL,eta_REL,C_REL)
   elms(3) = elms(3) + formLong(R,0,Kmin_QED,Kmax_QED,Kadd_QED,eta_QED,C_QED)
else                                                          
   elms(1) = elms(1) + formLong(R,0,Kmin_BO ,Kmax_BO ,Kadd_BO ,eta_BO ,C_BO )
   elms(2) = elms(2) + formLong(R,0,Kmin_REL,Kmax_REL,Kadd_REL,eta_REL,C_REL)
   elms(3) = elms(3) + formLong(R,0,Kmin_QED,Kmax_QED,Kadd_QED,eta_QED,C_QED)
endif

V = sum(elms)

end function V

function sigma_BO(R)
implicit none
real(prec) :: sigma_BO
real(prec),intent(in) :: R
sigma_BO = formSigma(R,nS_BO,aS_BO)
end function sigma_BO

function sigma_REL(R)
implicit none
real(prec) :: sigma_REL
real(prec),intent(in) :: R
sigma_REL = formSigma(R,nS_REL,aS_REL)
end function sigma_REL

function sigma(R)
implicit none
real(prec) :: sigma
real(prec),intent(in) :: R
real(prec) :: elms(2)

elms(1) = formSigma(R,nS_BO ,aS_BO )
elms(2) = formSigma(R,nS_REL,aS_REL)

sigma = norm2(elms)

end function sigma

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function formShort(R,Jn,Imin,Imax,alpha,a)
!short-range formula
!
! sum_{j=1}^{Jn} [ exp(-alpha(j) R)  sum_{i=Imin}^{Imax} a(i,j) R^i ]
!
implicit none
real(prec) :: formShort
real(prec),intent(in) :: R
integer,intent(in) :: Jn,Imin,Imax
real(prec),intent(in) :: alpha(Jn)
real(prec),intent(in) :: a(Imin:Imax,Jn)
real(prec) :: alphaR,term
integer :: i,j
formShort = 0._prec
do j=1,Jn
   alphaR = alpha(j)*R
   if(alphaR<EXPTHR) then
      term = a(Imax,j)
      do i=Imax-1,Imin,-1
         term = term*R + a(i,j)
      enddo
      formShort = formShort + exp(-alphaR)*term
   endif
enddo
if(Imin/=0) formShort = formShort*R**Imin
end function formShort

function formLong(R,ret_type,Kmin,Kmax,Kadd,eta,C)
!long-range formula
!
! - sum_{k=Kmin}^{Kmax} C(k)/R^(2k) dampTT(2k+Kadd,eta R)
!
! damping of the leading term
! ret_type = 0  ->   1     + shiftTT = dampTT (no retardation)
! ret_type = 1  ->   retar + shiftTT          (BO  [C6] potential)
! ret_type = 2  ->   0     + shiftTT          (REL [C4] potential)
!
implicit none
real(prec) :: formLong
real(prec),intent(in) :: R
integer,intent(in) :: ret_type,Kmin,Kmax,Kadd
real(prec),intent(in) :: eta
real(prec),intent(in) :: C(Kmin:Kmax)
real(prec) :: invR2,etaR
integer :: k
invR2 = 1._prec/(R*R)
etaR = eta*R
if(Kmin<Kmax) then
   formLong = C(Kmax)*dampTT(2*Kmax+Kadd,etaR)
   do k=Kmax-1,Kmin+1,-1
      formLong = formLong*invR2 + C(k)*dampTT(2*k+Kadd,etaR)
   enddo
else
   formLong = 0._prec
endif
select case(ret_type)
case(0)
   formLong = formLong*invR2 + C(Kmin)*dampTT(2*Kmin+Kadd,etaR)
case(1)
   formLong = formLong*invR2 + C(Kmin)*(retar(R)+shftTT(2*Kmin+Kadd,etaR))
case(2)
   formLong = formLong*invR2 + C(Kmin)*shftTT(2*Kmin+Kadd,etaR)
end select
formLong = - formLong*invR2**Kmin
end function formLong

function formSigma(R,nS,aS)
!sigma formula
!
! exp(-a(0) R) s(0) + sum_{i=1}^{nS} exp(-a(i) R^2) s(i)
!
implicit none
real(prec) :: formSigma
real(prec),intent(in) :: R
integer,intent(in) :: nS
real(prec),intent(in) :: aS(2,0:nS)
real(prec) :: R2,aR
integer :: i
aR = aS(1,0)*R
if(aR<EXPTHR) then
   formSigma = exp(-aR)*aS(2,0)
   R2 = R*R
   do i=1,nS
      aR = aS(1,i)*R2
      if(aR<EXPTHR) formSigma = formSigma + exp(-aR)*aS(2,i)
   enddo
else
   formSigma = 0._prec
endif
end function formSigma

!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------
!-------------------------------------------------------------------------------

function dampTT(n,x)
!Tang-Toennies damping function
!
! dampTT(n,x) = 1 - exp(-x) sum_{i=0}^{n} x^i/i!
!
!             = exp(-x) sum_{i=n+1}^{infty} x^i/i!
!
implicit none
real(prec) :: dampTT
integer,intent(in) :: n
real(prec),intent(in) :: x
integer,parameter :: extra1=100
real(prec),parameter :: limit1(0:20) = [ &
      0.10536052_prec, &
      0.53181161_prec, 1.1020653_prec, 1.7447696_prec, 2.4325910_prec, &
      3.1518980_prec , 3.8947668_prec, 4.6561182_prec, 5.4324681_prec, &
      6.2213046_prec , 7.0207466_prec, 7.8293420_prec, 8.6459425_prec, &
      9.4696212_prec ,10.299617_prec ,11.135297_prec ,11.976127_prec , &
     12.821650_prec  ,13.671475_prec ,14.525261_prec ,15.382712_prec   ]
real(prec),parameter :: limit2(0:20) = [ & ! for use in double precision
      36.736801_prec, &
      40.461567_prec, 43.641482_prec, 46.530502_prec, 49.227432_prec, &
      51.784081_prec, 54.231956_prec, 56.592034_prec, 58.879176_prec, &
      61.104390_prec, 63.276116_prec, 65.401004_prec, 67.484408_prec, &
      69.530718_prec, 71.543591_prec, 73.526111_prec, 75.480908_prec, &
      77.410250_prec, 79.316108_prec, 81.200206_prec, 83.064069_prec  ]
!!$real(prec),parameter :: limit2(0:20) = [ & ! for use in quadruple precision
!!$      78.325631_prec, &
!!$      82.753509_prec, 86.577667_prec, 90.069092_prec, 93.335700_prec, &
!!$      96.435150_prec, 99.403064_prec,102.26349_prec ,105.03367_prec , &
!!$     107.72650_prec ,110.35199_prec ,112.91807_prec ,115.43118_prec , &
!!$     117.89665_prec ,120.31895_prec ,122.70185_prec ,125.04860_prec , &
!!$     127.36203_prec ,129.64459_prec ,131.89844_prec ,134.12551_prec   ]
real(prec) :: term,suma
integer :: i
if(x<limit1(n)) then
   term = 1._prec
   do i=1,n
      term = term*x/i
   enddo
   suma = 0._prec
   do i=n+1,2*n+extra1
      term = term*x/i
      if(abs(term)<spacing(suma)) exit
      suma = suma + term
   enddo
   dampTT = exp(-x)*suma
elseif(x<limit2(n)) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   dampTT = 1._prec - exp(-x)*suma
else
   dampTT = 1._prec
endif
end function dampTT

function shftTT(n,x)
!shifted Tang-Toennies damping function
!
! shftTT(n,x) = dampTT(n,x) - 1
!
!             = - exp(-x) sum_{i=0}^{n} x^i/i!
!
implicit none
real(prec) :: shftTT
integer,intent(in) :: n
real(prec),intent(in) :: x
real(prec) :: term,suma
integer :: i
if(x<EXPTHR) then
   term = 1._prec
   suma = 1._prec
   do i=1,n
      term = term*x/i
      suma = suma + term
   enddo
   shftTT = -exp(-x)*suma
else
   shftTT = 0._prec
endif
end function shftTT

function retar(R)
implicit none
real(prec) :: retar
real(prec),intent(in) :: R
real(prec),parameter :: A(5) = [ &
     3.064827731712776e-01_prec, &
     4.843969950480238e-03_prec, &
     7.793815409352866e-06_prec, &
     1.031221966985517e-14_prec, &
     4.204140311858030e-12_prec  ]
real(prec),parameter :: B(6) = [ &
     3.064827731712776e-01_prec, &
     4.858660928580025e-03_prec, &
     1.156839432134599e-05_prec, &
     1.670845939899731e-08_prec, &
     2.151070686307512e-17_prec, &
     8.769598859882065e-15_prec  ]
real(prec) :: num,den
num =         A(5)
num = num*R + A(4)
num = num*R + A(3)
num = num*R + A(2)
num = num*R + A(1)
num = num*R + 1._prec
den =         B(6)
den = den*R + B(5)
den = den*R + B(4)
den = den*R + B(3)
den = den*R + B(2)
den = den*R + B(1)
den = den*R + 1._prec
retar = num/den
end function retar

end module ar2_potentials_LPL


==> anc/S3_SE.txt <==
1.00e-11               7518.490780  1.235
1.11e-11               7518.514990  1.219
1.23e-11               7518.538930  1.202
1.36e-11               7518.562390  1.184
1.50e-11               7518.585250  1.167
1.66e-11               7518.608800  1.148
1.84e-11               7518.632550  1.129
2.04e-11               7518.656110  1.109
2.26e-11               7518.679190  1.088
2.50e-11               7518.701560  1.067
2.77e-11               7518.723860  1.045
3.06e-11               7518.745030  1.023
3.39e-11               7518.766260  1.000
3.75e-11               7518.786590  0.977
4.15e-11               7518.806360  0.953
4.60e-11               7518.825750  0.929
5.09e-11               7518.844100  0.905
5.64e-11               7518.861930  0.880
6.24e-11               7518.878720  0.855
6.91e-11               7518.894850  0.830
7.65e-11               7518.910120  0.804
8.47e-11               7518.924560  0.779
9.37e-11               7518.938030  0.754
1.04e-10               7518.951050  0.728
1.15e-10               7518.962740  0.703
1.27e-10               7518.973430  0.679
1.41e-10               7518.983800  0.654
1.56e-10               7518.992930  0.630
1.73e-10               7519.001380  0.606
1.91e-10               7519.008610  0.583
2.11e-10               7519.015040  0.560
2.34e-10               7519.020930  0.538
2.59e-10               7519.025730  0.516
2.87e-10               7519.029690  0.494
3.18e-10               7519.032760  0.474
3.52e-10               7519.034910  0.454
3.89e-10               7519.036180  0.435
4.31e-10               7519.036690  0.416
4.77e-10               7519.036210  0.398
5.28e-10               7519.034940  0.380
5.85e-10               7519.032650  0.363
6.48e-10               7519.029560  0.347
7.17e-10               7519.025590  0.332
7.94e-10               7519.020660  0.317
8.79e-10               7519.014920  0.303
9.73e-10               7519.008130  0.289
1.08e-09               7519.000360  0.276
1.19e-09               7518.992140  0.264
1.32e-09               7518.982530  0.252
1.46e-09               7518.972080  0.240
1.62e-09               7518.960530  0.229
1.79e-09               7518.948420  0.219
1.98e-09               7518.935310  0.210
2.19e-09               7518.921220  0.200
2.43e-09               7518.905780  0.191
2.69e-09               7518.889620  0.183
2.98e-09               7518.872520  0.175
3.30e-09               7518.854640  0.167
3.65e-09               7518.836130  0.160
4.04e-09               7518.816660  0.153
4.47e-09               7518.796630  0.147
4.95e-09               7518.775800  0.141
5.48e-09               7518.754390  0.135
6.07e-09               7518.732641  0.130
6.72e-09               7518.710881  0.124
7.44e-09               7518.689121  0.120
8.23e-09               7518.667901  0.115
9.12e-09               7518.647191  0.111
1.01e-08               7518.627611  0.108
1.12e-08               7518.609391  0.104
1.24e-08               7518.593882  0.101
1.37e-08               7518.581292  0.099
1.52e-08               7518.571903  0.097
1.68e-08               7518.567413  0.095
1.86e-08               7518.568405  0.094
2.06e-08               7518.576375  0.094
2.28e-08               7518.592167  0.095
2.52e-08               7518.616738  0.096
2.79e-08               7518.652011  0.099
3.09e-08               7518.698794  0.104
3.42e-08               7518.757698  0.110
3.79e-08               7518.829522  0.118
4.19e-08               7518.910968  0.128
4.64e-08               7519.003816  0.139
5.14e-08               7519.103724  0.153
5.69e-08               7519.206127  0.169
6.30e-08               7519.306260  0.186
6.97e-08               7519.397419  0.203
7.72e-08               7519.474563  0.221
8.55e-08               7519.530652  0.240
9.46e-08               7519.560730  0.257
1.05e-07               7519.560118  0.276
1.16e-07               7519.527266  0.293
1.28e-07               7519.462316  0.311
1.42e-07               7519.357611  0.332
1.57e-07               7519.220023  0.353
1.74e-07               7519.041142  0.378
1.93e-07               7518.821527  0.405
2.13e-07               7518.573328  0.434
2.36e-07               7518.273747  0.466
2.62e-07               7517.923392  0.501
2.90e-07               7517.541021  0.537
3.21e-07               7517.124015  0.572
3.55e-07               7516.690773  0.608
3.93e-07               7516.261344  0.645
4.35e-07               7515.896588  0.687
4.82e-07               7515.699237  0.743
5.33e-07               7515.871199  0.841
5.90e-07               7516.817622  1.062
6.54e-07               7519.347065  1.604
7.23e-07               7523.959790  2.410
8.01e-07               7529.040888  2.590
8.87e-07               7531.935610  2.258
9.82e-07               7532.929472  1.974
1.09e-06               7532.942381  1.803
1.20e-06               7532.603983  1.724
1.33e-06               7532.257993  1.705
1.47e-06               7532.232441  1.756
1.63e-06               7532.750153  1.901
1.81e-06               7534.027290  2.451
2.00e-06               7557.544915  77.524
2.22e-06               7598.006074  48.862
2.45e-06               7688.930930  2.954
2.71e-06               7687.698707  2.946
3.01e-06               7685.845874  3.019
3.33e-06               7683.808756  3.127
3.68e-06               7681.917817  3.260
4.08e-06               7681.076976  3.492
4.51e-06               7684.707728  4.338
5.00e-06               7701.170654  6.777
5.53e-06               7713.618710  5.968
6.13e-06               7714.943179  82.259
6.78e-06               7713.678335  82.132
7.51e-06               7867.850197  5.440
8.31e-06               7872.064629  7.194
9.20e-06               7971.870869  116.401
1.02e-05               8188.341473  179.976
1.13e-05               8313.273234  7.301
1.25e-05               8309.148493  7.613
1.38e-05               8309.304454  8.450
1.53e-05               8346.801400  14.692
1.69e-05               8367.940806  10.859
1.88e-05               8364.442573  10.273
2.08e-05               8558.354689  107.213
2.30e-05               8708.054794  13.176
2.54e-05               8875.654110  12.938
2.82e-05               8869.588999  13.349
3.12e-05               9124.063321  142.251
3.45e-05               9221.614778  19.784
3.82e-05               9219.064472  16.676
4.23e-05               9621.230918  106.326
4.68e-05               9865.892158  21.164
5.19e-05               9864.949347  20.301
5.74e-05               9866.210535  22.543
6.36e-05              10030.599872  24.529
7.04e-05              10014.439453  266.400
7.79e-05              10795.624686  35.334
8.62e-05              10829.158602  28.532
9.55e-05              10845.294907  91.756
1.06e-04              11073.580276  32.713
1.17e-04              11599.437284  35.483
1.30e-04              11774.378599  37.636
1.43e-04              12031.826500  166.292
1.59e-04              12413.168524  42.468
1.76e-04              12445.270792  81.153
1.95e-04              12688.421324  47.882
2.15e-04              13188.182212  58.874
2.39e-04              13186.525050  55.694
2.64e-04              13618.260293  58.003
2.92e-04              13968.251902  68.590
3.24e-04              13969.320355  66.498
3.58e-04              14227.176018  69.410
3.97e-04              14411.343585  74.623
4.39e-04              14503.683540  80.648
4.86e-04              14527.751666  84.390
5.38e-04              14487.087261  87.792
5.96e-04              14357.797835  91.806
6.60e-04              14118.056481  96.346
7.30e-04              13749.554708  101.301
8.08e-04              13220.065441  106.748
8.95e-04              12495.225789  112.730
9.91e-04              11546.389692  119.229
1.10e-03              10297.413564  126.503
1.21e-03               8868.935271  133.744
1.34e-03               6983.090976  142.195
1.49e-03               4565.636382  151.828
1.65e-03               1728.649804  161.980
1.82e-03              -1550.842558  172.662
2.02e-03              -5726.689310  185.104
2.24e-03             -10680.111911  198.676
2.47e-03             -16224.860147  212.756
2.74e-03             -23167.706503  229.179
3.03e-03             -31099.236161  246.724
3.36e-03             -40667.202337  266.599
3.72e-03             -51703.064863  288.209
4.12e-03             -64629.574216  312.169
4.56e-03             -79582.468040  338.498
5.04e-03             -96691.401702  367.227
5.58e-03            -116841.952087  399.584
6.18e-03            -140250.141038  435.629
6.84e-03            -167123.602658  475.423
7.58e-03            -198525.636648  520.253
8.39e-03            -234296.026295  569.615
9.29e-03            -275595.165501  624.849
1.03e-02            -323708.200559  687.344
1.14e-02            -378034.423472  756.057
1.26e-02            -439375.360669  831.780
1.40e-02            -513418.416777  921.158
1.54e-02            -589881.993603  1011.652
1.71e-02            -685675.094435  1123.001
1.89e-02            -790291.297611  1242.687
2.10e-02            -916082.968022  1384.491
2.32e-02           -1051765.185588  1535.548
2.57e-02           -1210317.846793  1710.172
2.84e-02           -1386265.111294  1902.319
3.15e-02           -1593709.784070  2127.214
3.48e-02           -1820281.094456  2371.535
3.86e-02           -2087769.739093  2658.939
4.27e-02           -2383475.802639  2976.021
4.73e-02           -2723100.231850  3340.063
5.23e-02           -3100692.952911  3745.309
5.79e-02           -3532917.722430  4210.677
6.42e-02           -4029664.624146  4748.104
7.10e-02           -4576928.864704  5344.197
7.86e-02           -5200674.162429  6029.411
8.70e-02           -5903239.100030  6809.336
9.64e-02           -6703909.537670  7709.411
1.07e-01           -7622906.492370  8758.149
1.18e-01           -8592429.117568  9883.501
1.31e-01           -9756397.989485  11261.301
1.45e-01          -11029058.965691  12802.203
1.60e-01          -12411708.484828  14518.463
1.77e-01          -13999282.468516  16544.926
1.96e-01          -15795763.616276  18912.427
2.17e-01          -17804377.644825  21656.343
2.41e-01          -20124712.198470  24957.471
2.67e-01          -22663039.189848  28737.034
2.95e-01          -25419944.256764  33049.356
3.27e-01          -28594340.545215  38293.537
3.62e-01          -32088789.366343  44428.205
4.00e-01          -35902628.676124  51577.262
4.43e-01          -40235879.059816  60304.263
4.91e-01          -45087002.970961  70878.101
5.43e-01          -50350759.017989  83362.523
6.01e-01          -56223460.934788  98599.907
6.66e-01          -62797759.251123  117381.904
7.37e-01          -69961064.315261  140020.874
8.16e-01          -77900473.591956  167881.472
9.03e-01          -86597442.296354  201866.957
1.00e+00          -96228773.368548  243852.332


==> anc/S4_cross_sections.txt <==
    Energy                Q2                 Q4                 Q6   
 1.000000000e-11         0.250437         0.300525         0.321991
 1.110000000e-11         0.266167         0.319400         0.342214
 1.230000000e-11         0.281866         0.338239         0.362399
 1.360000000e-11         0.297372         0.356847         0.382336
 1.500000000e-11         0.312553         0.375064         0.401854
 1.660000000e-11         0.328239         0.393887         0.422021
 1.840000000e-11         0.344070         0.412884         0.442376
 2.040000000e-11         0.359753         0.431704         0.462539
 2.260000000e-11         0.375056         0.450067         0.482214
 2.500000000e-11         0.389808         0.467769         0.501181
 2.770000000e-11         0.404398         0.485277         0.519940
 3.060000000e-11         0.418119         0.501743         0.537582
 3.390000000e-11         0.431726         0.518071         0.555076
 3.750000000e-11         0.444589         0.533507         0.571614
 4.150000000e-11         0.456926         0.548312         0.587477
 4.600000000e-11         0.468836         0.562603         0.602789
 5.090000000e-11         0.479916         0.575899         0.617035
 5.640000000e-11         0.490497         0.588596         0.630639
 6.240000000e-11         0.500279         0.600335         0.643216
 6.910000000e-11         0.509499         0.611399         0.655070
 7.650000000e-11         0.518055         0.621666         0.666071
 8.470000000e-11         0.525989         0.631186         0.676271
 9.370000000e-11         0.533247         0.639896         0.685604
 1.040000000e-10         0.540124         0.648150         0.694446
 1.150000000e-10         0.546177         0.655413         0.702228
 1.270000000e-10         0.551616         0.661939         0.709221
 1.410000000e-10         0.556790         0.668149         0.715874
 1.560000000e-10         0.561272         0.673527         0.721636
 1.730000000e-10         0.565348         0.678418         0.726877
 1.910000000e-10         0.568783         0.682541         0.731295
 2.110000000e-10         0.571799         0.686159         0.735172
 2.340000000e-10         0.574479         0.689376         0.738619
 2.590000000e-10         0.576675         0.692012         0.741442
 2.870000000e-10         0.578471         0.694167         0.743752
 3.180000000e-10         0.579849         0.695822         0.745525
 3.520000000e-10         0.580812         0.696978         0.746764
 3.890000000e-10         0.581373         0.697652         0.747487
 4.310000000e-10         0.581553         0.697869         0.747720
 4.770000000e-10         0.581336         0.697610         0.747443
 5.280000000e-10         0.580722         0.696874         0.746656
 5.850000000e-10         0.579692         0.695641         0.745336
 6.480000000e-10         0.578245         0.693906         0.743479
 7.170000000e-10         0.576388         0.691681         0.741096
 7.940000000e-10         0.574072         0.688906         0.738125
 8.790000000e-10         0.571300         0.685584         0.734569
 9.730000000e-10         0.568046         0.681686         0.730395
 1.080000000e-09         0.564174         0.677047         0.725430
 1.190000000e-09         0.560065         0.672124         0.720161
 1.320000000e-09         0.555096         0.666173         0.713792
 1.460000000e-09         0.549657         0.659662         0.706824
 1.620000000e-09         0.543378         0.652146         0.698783
 1.790000000e-09         0.536672         0.644121         0.690198
 1.980000000e-09         0.529170         0.635147         0.680600
 2.190000000e-09         0.520899         0.625257         0.670025
 2.430000000e-09         0.511500         0.614025         0.658018
 2.690000000e-09         0.501408         0.601970         0.645136
 2.980000000e-09         0.490280         0.588685         0.630945
 3.166810000e-09         0.483189         0.580226         0.621911
 3.300000000e-09         0.478173         0.574244         0.615524
 3.650000000e-09         0.465148         0.558720         0.598955
 4.040000000e-09         0.450909         0.541764         0.580867
 4.470000000e-09         0.435547         0.523489         0.561383
 4.950000000e-09         0.418812         0.503605         0.540198
 5.480000000e-09         0.400834         0.482272         0.517487
 6.070000000e-09         0.381426         0.459274         0.493025
 6.335210000e-09         0.372905         0.449189         0.482304
 6.720000000e-09         0.360762         0.434829         0.467047
 7.440000000e-09         0.338727         0.408807         0.439423
 8.230000000e-09         0.315554         0.381493         0.410460
 9.120000000e-09         0.290667         0.352219         0.379459
 9.505190000e-09         0.280288         0.340029         0.366560
 1.010000000e-08         0.264716         0.321759         0.347244
 1.120000000e-08         0.237346         0.289707         0.313395
 1.240000000e-08         0.209555         0.257234         0.279153
 1.267670000e-08         0.203447         0.250106         0.271644
 1.370000000e-08         0.181822         0.224896         0.245104
 1.520000000e-08         0.152822         0.191141         0.209617
 1.584990000e-08         0.141238         0.177672         0.195470
 1.680000000e-08         0.125358         0.159214         0.176095
 1.860000000e-08         0.098658         0.128180         0.143544
 1.902460000e-08         0.092998         0.121597         0.136642
 2.060000000e-08         0.074100         0.099583         0.113562
 2.220100000e-08         0.058239         0.081025         0.094095
 2.280000000e-08         0.053157         0.075050         0.087821
 2.520000000e-08         0.037358         0.056253         0.068026
 2.537890000e-08         0.036468         0.055175         0.066886
 2.790000000e-08         0.028032         0.044581         0.055571
 2.855840000e-08         0.027064         0.043193         0.054039
 3.090000000e-08         0.027581         0.042660         0.053135
 3.173950000e-08         0.029219         0.044082         0.054473
 3.420000000e-08         0.038171         0.052857         0.063138
 3.492210000e-08         0.041915         0.056672         0.066958
 3.790000000e-08         0.062261         0.077852         0.088324
 3.810640000e-08         0.063945         0.079625         0.090119
 4.129230000e-08         0.093949         0.111471         0.122463
 4.190000000e-08         0.100456         0.118425         0.129544
 4.447970000e-08         0.130472         0.150655         0.162426
 4.640000000e-08         0.154993         0.177134         0.189505
 4.766880000e-08         0.172037         0.195608         0.208429
 5.085940000e-08         0.217194         0.244796         0.258933
 5.140000000e-08         0.225098         0.253441         0.267827
 5.405170000e-08         0.264586         0.296781         0.312493
 5.690000000e-08         0.307733         0.344430         0.361757
 5.724550000e-08         0.312983         0.350250         0.367786
 6.044100000e-08         0.361314         0.404057         0.423651
 6.300000000e-08         0.399334         0.446701         0.468098
 6.363800000e-08         0.408672         0.457221         0.479088
 6.683660000e-08         0.454327         0.508939         0.533273
 6.970000000e-08         0.493267         0.553467         0.580152
 7.003680000e-08         0.497710         0.558576         0.585546
 7.323870000e-08         0.538404         0.605650         0.635397
 7.644210000e-08         0.576118         0.649812         0.682449
 7.720000000e-08         0.584582         0.659805         0.693139
 7.964710000e-08         0.610682         0.690836         0.726446
 8.285380000e-08         0.642015         0.728593         0.767232
 8.550000000e-08         0.665425         0.757241         0.798401
 8.606200000e-08         0.670114         0.763032         0.804728
 8.927190000e-08         0.695034         0.794171         0.838925
 9.248330000e-08         0.716877         0.822073         0.869861
 9.460000000e-08         0.729652         0.838738         0.888501
 9.569640000e-08         0.735779         0.846844         0.897620
 9.891100000e-08         0.751895         0.868612         0.922308
 1.021270000e-07         0.765399         0.887526         0.944058
 1.050000000e-07         0.775399         0.902137         0.961115
 1.053450000e-07         0.776475         0.903751         0.963017
 1.085650000e-07         0.785306         0.917456         0.979339
 1.117860000e-07         0.792076         0.928808         0.993178
 1.150080000e-07         0.796967         0.937978         1.004696
 1.160000000e-07         0.798122         0.940389         1.007801
 1.182330000e-07         0.800157         0.945141         1.014060
 1.214590000e-07         0.801813         0.950455         1.021419
 1.246860000e-07         0.802098         0.954079         1.026928
 1.279150000e-07         0.801164         0.956166         1.030736
 1.280000000e-07         0.801125         0.956203         1.030815
 1.311460000e-07         0.799157         0.956862         1.032985
 1.343790000e-07         0.796210         0.956303         1.033811
 1.376130000e-07         0.792452         0.954619         1.033345
 1.408480000e-07         0.788001         0.951936         1.031710
 1.420000000e-07         0.786270         0.950762         1.030868
 1.440850000e-07         0.782965         0.948367         1.029024
 1.473240000e-07         0.777446         0.944023         1.025398
 1.505650000e-07         0.771537         0.939004         1.020938
 1.538070000e-07         0.765326         0.933409         1.015744
 1.570000000e-07         0.758995         0.927423         1.010005
 1.570510000e-07         0.758892         0.927324         1.009909
 1.602960000e-07         0.752309         0.920836         1.003524
 1.635430000e-07         0.745642         0.914022         0.996671
 1.667910000e-07         0.738953         0.906954         0.989429
 1.700420000e-07         0.732293         0.899698         0.981868
 1.732930000e-07         0.725718         0.892321         0.974065
 1.740000000e-07         0.724303         0.890704         0.972338
 1.765470000e-07         0.719268         0.884876         0.966077
 1.798020000e-07         0.712988         0.877421         0.957970
 1.830590000e-07         0.706910         0.870003         0.949798
 1.863170000e-07         0.701070         0.862670         0.941618
 1.895770000e-07         0.695495         0.855463         0.933475
 1.928390000e-07         0.690210         0.848420         0.925417
 1.930000000e-07         0.689955         0.848074         0.925018
 1.961020000e-07         0.685237         0.841579         0.917490
 1.993670000e-07         0.680596         0.834971         0.909730
 2.026330000e-07         0.676304         0.828626         0.902177
 2.059010000e-07         0.672372         0.822571         0.894865
 2.091710000e-07         0.668813         0.816830         0.887823
 2.124420000e-07         0.665638         0.811426         0.881086
 2.130000000e-07         0.665136         0.810540         0.879969
 2.157160000e-07         0.662850         0.806377         0.874674
 2.189900000e-07         0.660460         0.801704         0.868621
 2.222660000e-07         0.658469         0.797422         0.862944
 2.255440000e-07         0.656879         0.793544         0.857665
 2.288240000e-07         0.655692         0.790082         0.852803
 2.321050000e-07         0.654909         0.787050         0.848378
 2.353880000e-07         0.654527         0.784454         0.844403
 2.360000000e-07         0.654500         0.784020         0.843714
 2.386730000e-07         0.654545         0.782305         0.840895
 2.419590000e-07         0.654959         0.780609         0.837867
 2.452470000e-07         0.655767         0.779372         0.835329
 2.485360000e-07         0.656963         0.778599         0.833295
 2.518270000e-07         0.658544         0.778294         0.831771
 2.551200000e-07         0.660502         0.778460         0.830767
 2.584140000e-07         0.662834         0.779100         0.830291
 2.617100000e-07         0.665532         0.780215         0.830350
 2.620000000e-07         0.665787         0.780336         0.830381
 2.650080000e-07         0.668591         0.781807         0.830949
 2.683070000e-07         0.672004         0.783875         0.832093
 2.716080000e-07         0.675765         0.786420         0.833787
 2.749110000e-07         0.679867         0.789442         0.836036
 2.782150000e-07         0.684303         0.792941         0.838842
 2.815210000e-07         0.689068         0.796914         0.842208
 2.848290000e-07         0.694155         0.801362         0.846138
 2.881380000e-07         0.699556         0.806282         0.850631
 2.900000000e-07         0.702730         0.809256         0.853407
 2.914490000e-07         0.705267         0.811673         0.855691
 2.947610000e-07         0.711280         0.817532         0.861318
 2.980750000e-07         0.717592         0.823860         0.867515
 3.013910000e-07         0.724197         0.830654         0.874282
 3.047090000e-07         0.731090         0.837914         0.881622
 3.080280000e-07         0.738264         0.845634         0.889531
 3.113490000e-07         0.745718         0.853816         0.898013
 3.146710000e-07         0.753445         0.862455         0.907067
 3.179950000e-07         0.761443         0.871554         0.916694
 3.210000000e-07         0.768899         0.880165         0.925884
 3.213210000e-07         0.769709         0.881110         0.926897
 3.246490000e-07         0.778242         0.891123         0.937675
 3.279780000e-07         0.787035         0.901589         0.949026
 3.313090000e-07         0.796090         0.912511         0.960955
 3.346410000e-07         0.805402         0.923884         0.973457
 3.379750000e-07         0.814974         0.935712         0.986539
 3.413110000e-07         0.824805         0.947997         1.000200
 3.446480000e-07         0.834892         0.960733         1.014440
 3.479880000e-07         0.845241         0.973931         1.029267
 3.513280000e-07         0.855846         0.987579         1.044671
 3.546710000e-07         0.866715         1.001692         1.060667
 3.550000000e-07         0.867791         1.003094         1.062259
 3.580150000e-07         0.877847         1.016263         1.077249
 3.613610000e-07         0.889246         1.031298         1.094424
 3.647080000e-07         0.900913         1.046797         1.112189
 3.680570000e-07         0.912854         1.062768         1.130554
 3.714080000e-07         0.925075         1.079214         1.149522
 3.747610000e-07         0.937580         1.096139         1.169099
 3.781150000e-07         0.950371         1.113544         1.189282
 3.814710000e-07         0.963459         1.131438         1.210082
 3.848280000e-07         0.976846         1.149824         1.231500
 3.881880000e-07         0.990549         1.168717         1.253553
 3.915490000e-07         1.004566         1.188114         1.276236
 3.930000000e-07         1.010699         1.196622         1.286199
 3.949110000e-07         1.018907         1.208022         1.299555
 3.982750000e-07         1.033586         1.228456         1.323525
 4.016410000e-07         1.048613         1.249424         1.348154
 4.050090000e-07         1.063999         1.270937         1.373451
 4.083780000e-07         1.079751         1.292998         1.399419
 4.117490000e-07         1.095886         1.315624         1.426074
 4.151220000e-07         1.112418         1.338827         1.453427
 4.184960000e-07         1.129356         1.362614         1.481484
 4.218720000e-07         1.146720         1.387004         1.510263
 4.252500000e-07         1.164524         1.412011         1.539778
 4.286300000e-07         1.182787         1.437651         1.570043
 4.320110000e-07         1.201521         1.463932         1.601064
 4.350000000e-07         1.218476         1.487700         1.629118
 4.353940000e-07         1.220748         1.490878         1.632866
 4.387780000e-07         1.240483         1.518499         1.665455
 4.421640000e-07         1.260752         1.546822         1.698860
 4.455520000e-07         1.281576         1.575867         1.733098
 4.489420000e-07         1.302978         1.605655         1.768189
 4.523330000e-07         1.324976         1.636199         1.804144
 4.557260000e-07         1.347600         1.667531         1.840994
 4.591210000e-07         1.370876         1.699674         1.878764
 4.625170000e-07         1.394825         1.732647         1.917465
 4.659150000e-07         1.419483         1.766484         1.957135
 4.693150000e-07         1.444878         1.801215         1.997801
 4.727160000e-07         1.471034         1.836857         2.039478
 4.761200000e-07         1.498000         1.873464         2.082221
 4.795240000e-07         1.525786         1.911036         2.126023
 4.820000000e-07         1.546537         1.938995         2.158574
 4.829310000e-07         1.554451         1.949638         2.170955
 4.863390000e-07         1.584016         1.989286         2.217024
 4.897490000e-07         1.614529         2.030026         2.264280
 4.931610000e-07         1.646028         2.071899         2.312760
 4.965740000e-07         1.678549         2.114932         2.362489
 4.999890000e-07         1.712142         2.159180         2.413522
 5.034060000e-07         1.746855         2.204687         2.465901
 5.068250000e-07         1.782734         2.251500         2.519671
 5.102450000e-07         1.819820         2.299653         2.574862
 5.136670000e-07         1.858172         2.349208         2.631538
 5.170910000e-07         1.897846         2.400220         2.689750
 5.205160000e-07         1.938885         2.452725         2.749532
 5.239430000e-07         1.981356         2.506795         2.810954
 5.273720000e-07         2.025322         2.562488         2.874073
 5.308020000e-07         2.070827         2.619847         2.938928
 5.330000000e-07         2.100825         2.657503         2.981423
 5.342340000e-07         2.117951         2.678949         3.005596
 5.376680000e-07         2.166757         2.739859         3.074138
 5.411040000e-07         2.217315         2.802642         3.144620
 5.445410000e-07         2.269676         2.867347         3.217083
 5.479800000e-07         2.323927         2.934060         3.291614
 5.514210000e-07         2.380141         3.002853         3.368283
 5.548640000e-07         2.438392         3.073797         3.447156
 5.583080000e-07         2.498737         3.146943         3.528281
 5.617540000e-07         2.561270         3.222385         3.611751
 5.652020000e-07         2.626067         3.300198         3.697635
 5.686510000e-07         2.693187         3.380432         3.785980
 5.721020000e-07         2.762725         3.463183         3.876879
 5.755550000e-07         2.834759         3.548525         3.970401
 5.790100000e-07         2.909363         3.636529         4.066615
 5.824660000e-07         2.986589         3.727236         4.165554
 5.859240000e-07         3.066532         3.820741         4.267311
 5.893840000e-07         3.149260         3.917108         4.371944
 5.900000000e-07         3.164283         3.934564         4.390870
 5.928450000e-07         3.234810         4.016361         4.479469
 5.963090000e-07         3.323293         4.118614         4.590000
 5.997740000e-07         3.414711         4.223853         4.703511
 6.032400000e-07         3.509106         4.332111         4.820029
 6.067090000e-07         3.606570         4.443482         4.939645
 6.101790000e-07         3.707071         4.557914         5.062296
 6.136510000e-07         3.810651         4.675445         5.188014
 6.171240000e-07         3.917282         4.796028         5.316741
 6.206000000e-07         4.027007         4.919706         5.448516
 6.240770000e-07         4.139732         5.046361         5.583208
 6.275560000e-07         4.255433         5.175960         5.720777
 6.310360000e-07         4.374004         5.308379         5.861084
 6.345190000e-07         4.495409         5.443573         6.004082
 6.380030000e-07         4.619459         5.581329         6.149541
 6.414880000e-07         4.745997         5.721470         6.297274
 6.449760000e-07         4.874914         5.863879         6.447156
 6.484650000e-07         5.005920         6.008238         6.598855
 6.519560000e-07         5.138804         6.154319         6.752133
 6.540000000e-07         5.217331         6.240487         6.842438
 6.554490000e-07         5.273288         6.301823         6.906679
 6.589440000e-07         5.409047         6.450406         7.062140
 6.624400000e-07         5.545697         6.599655         7.218090
 6.659380000e-07         5.682883         6.749202         7.374151
 6.694380000e-07         5.820186         6.898603         7.529870
 6.729390000e-07         5.957110         7.047339         7.684718
 6.764430000e-07         6.093248         7.194990         7.838270
 6.799480000e-07         6.228011         7.340940         7.989900
 6.834540000e-07         6.360868         7.484641         8.139054
 6.869630000e-07         6.491340         7.625603         8.285241
 6.904730000e-07         6.618790         7.763172         8.427801
 6.939850000e-07         6.742688         7.896805         8.566193
 6.974990000e-07         6.862467         8.025928         8.699841
 7.010150000e-07         6.977560         8.149965         8.828174
 7.045320000e-07         7.087406         8.268351         8.950628
 7.080510000e-07         7.191523         8.380605         9.066731
 7.115720000e-07         7.289419         8.486237         9.176003
 7.150950000e-07         7.380662         8.584823         9.278028
 7.186190000e-07         7.464828         8.675945         9.372398
 7.221450000e-07         7.541611         8.759312         9.458839
 7.230000000e-07         7.559078         8.778307         9.478547
 7.256730000e-07         7.610722         8.834649         9.537090
 7.292030000e-07         7.671948         8.901764         9.606973
 7.327340000e-07         7.725118         8.960504         9.668354
 7.362670000e-07         7.770170         9.010834         9.721215
 7.398020000e-07         7.807081         9.052754         9.765575
 7.433390000e-07         7.835900         9.086342         9.801528
 7.468770000e-07         7.856732         9.111728         9.829225
 7.504180000e-07         7.869759         9.129126         9.848898
 7.539600000e-07         7.875200         9.138782         9.860810
 7.575030000e-07         7.873332         9.141002         9.865282
 7.610490000e-07         7.864476         9.136138         9.862684
 7.645960000e-07         7.848988         9.124572         9.853411
 7.681450000e-07         7.827254         9.106716         9.837891
 7.716960000e-07         7.799682         9.083005         9.816570
 7.752490000e-07         7.766696         9.053887         9.789907
 7.788030000e-07         7.728746         9.019833         9.758383
 7.823600000e-07         7.686250         8.981283         9.722448
 7.859180000e-07         7.639679         8.938724         9.682593
 7.894770000e-07         7.589465         8.892606         9.639275
 7.930390000e-07         7.536012         8.843349         9.592920
 7.966020000e-07         7.479759         8.791403         9.543979
 8.001670000e-07         7.421098         8.737171         9.492859
 8.010000000e-07         7.407062         8.724193         9.480629
 8.037340000e-07         7.360400         8.681034         9.439942
 8.073030000e-07         7.298030         8.623365         9.385601
 8.108730000e-07         7.234345         8.564523         9.330194
 8.144460000e-07         7.169629         8.504804         9.274017
 8.180200000e-07         7.104205         8.444526         9.217386
 8.215950000e-07         7.038356         8.383979         9.160586
 8.251730000e-07         6.972285         8.323365         9.103821
 8.287520000e-07         6.906263         8.262955         9.047354
 8.323340000e-07         6.840460         8.202919         8.991357
 8.359170000e-07         6.775097         8.143474         8.936037
 8.395010000e-07         6.710343         8.084788         8.881560
 8.430880000e-07         6.646306         8.026967         8.828030
 8.466760000e-07         6.583160         7.970179         8.775608
 8.502660000e-07         6.520996         7.914513         8.724381
 8.538580000e-07         6.459917         7.860067         8.674442
 8.574520000e-07         6.400014         7.806929         8.625873
 8.610480000e-07         6.341356         7.755162         8.578736
 8.646450000e-07         6.284025         7.704842         8.533099
 8.682440000e-07         6.228052         7.655997         8.488988
 8.718450000e-07         6.173481         7.608665         8.446437
 8.754480000e-07         6.120345         7.562876         8.405472
 8.790520000e-07         6.068689         7.518666         8.366124
 8.826590000e-07         6.018493         7.476015         8.328373
 8.862670000e-07         5.969808         7.434965         8.292253
 8.870000000e-07         5.960105         7.426827         8.285121
 8.898770000e-07         5.922622         7.395502         8.257748
 8.934880000e-07         5.876945         7.357627         8.224856
 8.971020000e-07         5.832751         7.321316         8.193551
 9.007170000e-07         5.790064         7.286583         8.163842
 9.043350000e-07         5.748845         7.253389         8.135691
 9.079540000e-07         5.709105         7.221737         8.109093
 9.115740000e-07         5.670826         7.191604         8.084025
 9.151970000e-07         5.633969         7.162951         8.060447
 9.188210000e-07         5.598543         7.135780         8.038356
 9.224480000e-07         5.564497         7.110040         8.017701
 9.260760000e-07         5.531833         7.085724         7.998472
 9.297050000e-07         5.500528         7.062808         7.980641
 9.333370000e-07         5.470539         7.041247         7.964166
 9.369710000e-07         5.441848         7.021020         7.949020
 9.406060000e-07         5.414442         7.002107         7.935184
 9.442430000e-07         5.388283         6.984471         7.922616
 9.478820000e-07         5.363350         6.968086         7.911292
 9.515230000e-07         5.339616         6.952923         7.901181
 9.551650000e-07         5.317061         6.938957         7.892255
 9.588100000e-07         5.295644         6.926150         7.884478
 9.624560000e-07         5.275356         6.914485         7.877828
 9.661040000e-07         5.256164         6.903928         7.872272
 9.697540000e-07         5.238043         6.894454         7.867783
 9.734050000e-07         5.220976         6.886039         7.864338
 9.770590000e-07         5.204926         6.878650         7.861902
 9.807140000e-07         5.189877         6.872264         7.860450
 9.820000000e-07         5.184824         6.870262         7.860179
 9.843720000e-07         5.175801         6.866855         7.859958
 9.880310000e-07         5.162682         6.862402         7.860402
 9.916910000e-07         5.150497         6.858879         7.861755
 9.953540000e-07         5.139218         6.856260         7.863992
 9.990180000e-07         5.128828         6.854523         7.867089
 1.002680000e-06         5.119315         6.853648         7.871022
 1.006350000e-06         5.110630         6.853605         7.875773
 1.010020000e-06         5.102778         6.854381         7.881319
 1.013690000e-06         5.095734         6.855949         7.887630
 1.017370000e-06         5.089465         6.858298         7.894709
 1.021040000e-06         5.083985         6.861394         7.902496
 1.024720000e-06         5.079243         6.865231         7.911012
 1.028400000e-06         5.075240         6.869785         7.920217
 1.032080000e-06         5.071954         6.875033         7.930089
 1.035760000e-06         5.069369         6.880958         7.940612
 1.039450000e-06         5.067464         6.887561         7.951797
 1.043140000e-06         5.066229         6.894807         7.963598
 1.046820000e-06         5.065650         6.902659         7.975965
 1.050510000e-06         5.065708         6.911140         7.988945
 1.054210000e-06         5.066390         6.920240         8.002529
 1.057900000e-06         5.067681         6.929895         8.016627
 1.061600000e-06         5.069572         6.940139         8.031299
 1.065290000e-06         5.072037         6.950903         8.046450
 1.068990000e-06         5.075079         6.962231         8.062150
 1.072690000e-06         5.078677         6.974080         8.078342
 1.076400000e-06         5.082829         6.986470         8.095058
 1.080100000e-06         5.087502         6.999321         8.112196
 1.083810000e-06         5.092708         7.012689         8.129834
 1.087520000e-06         5.098421         7.026526         8.147912
 1.090000000e-06         5.102528         7.036044         8.160250
 1.091230000e-06         5.104633         7.040821         8.166421
 1.094940000e-06         5.111330         7.055561         8.185346
 1.098660000e-06         5.118523         7.070776         8.204729
 1.102370000e-06         5.126160         7.086372         8.224455
 1.106090000e-06         5.134274         7.102423         8.244618
 1.109810000e-06         5.142834         7.118875         8.265155
 1.113530000e-06         5.151830         7.135719         8.286055
 1.117250000e-06         5.161252         7.152943         8.307307
 1.120980000e-06         5.171118         7.170584         8.328961
 1.124710000e-06         5.181394         7.188588         8.350950
 1.128440000e-06         5.192070         7.206945         8.373263
 1.132170000e-06         5.203139         7.225645         8.395893
 1.135900000e-06         5.214591         7.244678         8.418828
 1.139640000e-06         5.226450         7.264088         8.442124
 1.143370000e-06         5.238644         7.283761         8.465646
 1.147110000e-06         5.251232         7.303796         8.489513
 1.150850000e-06         5.264173         7.324131         8.513653
 1.154590000e-06         5.277458         7.344757         8.538058
 1.158340000e-06         5.291118         7.365722         8.562786
 1.162080000e-06         5.305072         7.386907         8.587697
 1.165830000e-06         5.319389         7.408418         8.612918
 1.169580000e-06         5.334022         7.430189         8.638374
 1.173330000e-06         5.348966         7.452213         8.664056
 1.177090000e-06         5.364255         7.474544         8.690030
 1.180840000e-06         5.379801         7.497053         8.716147
 1.184600000e-06         5.395680         7.519855         8.742540
 1.188360000e-06         5.411845         7.542882         8.769134
 1.192120000e-06         5.428288         7.566127         8.795921
 1.195880000e-06         5.445005         7.589583         8.822895
 1.199650000e-06         5.462034         7.613307         8.850121
 1.200000000e-06         5.463633         7.615529         8.852669
 1.203410000e-06         5.479278         7.637167         8.877450
 1.207180000e-06         5.496825         7.661283         8.905019
 1.210950000e-06         5.514620         7.685583         8.932749
 1.214720000e-06         5.532661         7.710064         8.960636
 1.218500000e-06         5.550989         7.734782         8.988746
 1.222270000e-06         5.569501         7.759603         9.016925
 1.226050000e-06         5.588290         7.784649         9.045316
 1.229830000e-06         5.607302         7.809852         9.073840
 1.233610000e-06         5.626531         7.835203         9.102491
 1.237400000e-06         5.646023         7.860765         9.131338
 1.241180000e-06         5.665670         7.886396         9.160223
 1.244970000e-06         5.685571         7.912228         9.189295
 1.248760000e-06         5.705668         7.938185         9.218472
 1.252550000e-06         5.725957         7.964263         9.247746
 1.256340000e-06         5.746431         7.990454         9.277113
 1.260140000e-06         5.767141         8.016824         9.306645
 1.263940000e-06         5.788027         8.043297         9.336260
 1.267730000e-06         5.809029         8.069799         9.365873
 1.271530000e-06         5.830252         8.096462         9.395636
 1.275340000e-06         5.851692         8.123283         9.425544
 1.279140000e-06         5.873233         8.150115         9.455435
 1.282950000e-06         5.894981         8.177093         9.485461
 1.286760000e-06         5.916875         8.204141         9.515536
 1.290570000e-06         5.938910         8.231255         9.545657
 1.294380000e-06         5.961083         8.258429         9.575820
 1.298190000e-06         5.983387         8.285657         9.606017
 1.302010000e-06         6.005875         8.313005         9.636324
 1.305830000e-06         6.028485         8.340398         9.666655
 1.309650000e-06         6.051213         8.367828         9.697007
 1.313470000e-06         6.074051         8.395292         9.727374
 1.317290000e-06         6.096997         8.422784         9.757751
 1.321120000e-06         6.120104         8.450370         9.788212
 1.324940000e-06         6.143248         8.477902         9.818594
 1.328770000e-06         6.166543         8.505517         9.849049
 1.330000000e-06         6.174048         8.514396         9.858839
 1.332600000e-06         6.189927         8.533140         9.879495
 1.336440000e-06         6.213454         8.560837         9.910006
 1.340270000e-06         6.236996         8.588458         9.940417
 1.344110000e-06         6.260672         8.616142         9.970882
 1.347950000e-06         6.284414         8.643813         10.001317
 1.351790000e-06         6.308218         8.671463         10.031717
 1.355630000e-06         6.332079         8.699090         10.062078
 1.359480000e-06         6.356055         8.726759         10.092472
 1.363320000e-06         6.380014         8.754321         10.122739
 1.367170000e-06         6.404078         8.781916         10.153029
 1.371020000e-06         6.428179         8.809466         10.183260
 1.374870000e-06         6.452310         8.836965         10.213427
 1.378730000e-06         6.476530         8.864480         10.243602
 1.382590000e-06         6.500771         8.891935         10.273703
 1.386440000e-06         6.524964         8.919252         10.303647
 1.390300000e-06         6.549232         8.946571         10.333585
 1.394170000e-06         6.573567         8.973883         10.363512
 1.398030000e-06         6.597840         9.001045         10.393268
 1.401890000e-06         6.622106         9.028120         10.422925
 1.405760000e-06         6.646425         9.055174         10.452556
 1.409630000e-06         6.670727         9.082132         10.482079
 1.413500000e-06         6.695009         9.108988         10.511489
 1.417380000e-06         6.719327         9.135809         10.540858
 1.421250000e-06         6.743549         9.162448         10.570028
 1.425130000e-06         6.767798         9.189040         10.599148
 1.429010000e-06         6.792001         9.215510         10.628134
 1.432890000e-06         6.816159         9.241855         10.656985
 1.436770000e-06         6.840261         9.268067         10.685694
 1.440660000e-06         6.864366         9.294211         10.714331
 1.444550000e-06         6.888406         9.320214         10.742818
 1.448440000e-06         6.912375         9.346070         10.771150
 1.452330000e-06         6.936270         9.371776         10.799322
 1.456220000e-06         6.960082         9.397326         10.827330
 1.460110000e-06         6.983810         9.422718         10.855171
 1.464010000e-06         7.007503         9.448007         10.882909
 1.467910000e-06         7.031101         9.473127         10.910470
 1.470000000e-06         7.043704         9.486521         10.925169
 1.471810000e-06         7.054596         9.498074         10.937850
 1.475710000e-06         7.077979         9.522840         10.965043
 1.479620000e-06         7.101310         9.547487         10.992115
 1.483530000e-06         7.124521         9.571945         11.018993
 1.487430000e-06         7.147547         9.596147         11.045603
 1.491340000e-06         7.170503         9.620216         11.072079
 1.495260000e-06         7.193378         9.644142         11.098414
 1.499170000e-06         7.216056         9.667804         11.124472
 1.503090000e-06         7.238642         9.691314         11.150380
 1.507010000e-06         7.261078         9.714611         11.176070
 1.510930000e-06         7.283354         9.737687         11.201536
 1.514850000e-06         7.305467         9.760541         11.226775
 1.518770000e-06         7.327412         9.783169         11.251784
 1.522700000e-06         7.349238         9.805624         11.276623
 1.526630000e-06         7.370885         9.827843         11.301223
 1.530560000e-06         7.392348         9.849824         11.325582
 1.534490000e-06         7.413622         9.871564         11.349696
 1.538420000e-06         7.434701         9.893058         11.373563
 1.542360000e-06         7.455633         9.914356         11.397238
 1.546300000e-06         7.476358         9.935400         11.420658
 1.550240000e-06         7.496875         9.956188         11.443821
 1.554180000e-06         7.517175         9.976716         11.466721
 1.558120000e-06         7.537255         9.996981         11.489359
 1.562070000e-06         7.557164         10.017033         11.511788
 1.566020000e-06         7.576840         10.036813         11.533945
 1.569970000e-06         7.596282         10.056321         11.555830
 1.573920000e-06         7.615486         10.075554         11.577441
 1.577870000e-06         7.634444         10.094508         11.598774
 1.581830000e-06         7.653203         10.113231         11.619881
 1.585790000e-06         7.671709         10.131669         11.640706
 1.589750000e-06         7.689956         10.149821         11.661246
 1.593710000e-06         7.707941         10.167684         11.681499
 1.597670000e-06         7.725662         10.185258         11.701465
 1.601640000e-06         7.743156         10.202584         11.721190
 1.605600000e-06         7.760334         10.219571         11.740574
 1.609570000e-06         7.777278         10.236306         11.759714
 1.613550000e-06         7.793981         10.252783         11.778606
 1.617520000e-06         7.810354         10.268917         11.797152
 1.621490000e-06         7.826439         10.284751         11.815402
 1.625470000e-06         7.842274         10.300323         11.833399
 1.629450000e-06         7.857809         10.315588         11.851095
 1.630000000e-06         7.859928         10.317672         11.853517
 1.633430000e-06         7.873045         10.330548         11.868490
 1.637420000e-06         7.888012         10.345237         11.885624
 1.641400000e-06         7.902639         10.359583         11.902414
 1.645390000e-06         7.916990         10.373654         11.918942
 1.649380000e-06         7.931031         10.387417         11.935167
 1.653370000e-06         7.944754         10.400869         11.951086
 1.657360000e-06         7.958159         10.414010         11.966702
 1.661360000e-06         7.971276         10.426873         11.982051
 1.665360000e-06         7.984066         10.439422         11.997094
 1.669360000e-06         7.996533         10.451661         12.011834
 1.673360000e-06         8.008668         10.463587         12.026267
 1.677360000e-06         8.020472         10.475201         12.040398
 1.681370000e-06         8.031973         10.486533         12.054259
 1.685370000e-06         8.043109         10.497525         12.067784
 1.689380000e-06         8.053937         10.508234         12.081040
 1.693400000e-06         8.064450         10.518657         12.094025
 1.697410000e-06         8.074597         10.528745         12.106679
 1.701420000e-06         8.084400         10.538524         12.119033
 1.705440000e-06         8.093883         10.548018         12.131118
 1.709460000e-06         8.103016         10.557203         12.142905
 1.713480000e-06         8.111806         10.566083         12.154397
 1.717510000e-06         8.120264         10.574676         12.165622
 1.721530000e-06         8.128355         10.582946         12.176527
 1.725560000e-06         8.136114         10.590933         12.187167
 1.729590000e-06         8.143514         10.598615         12.197515
 1.733620000e-06         8.150563         10.605997         12.207577
 1.737650000e-06         8.157255         10.613078         12.217351
 1.741690000e-06         8.163611         10.619882         12.226868
 1.745730000e-06         8.169603         10.626384         12.236099
 1.749770000e-06         8.175241         10.632594         12.245052
 1.753810000e-06         8.180517         10.638510         12.253726
 1.757850000e-06         8.185434         10.644135         12.262127
 1.761900000e-06         8.190001         10.649483         12.270273
 1.765950000e-06         8.194204         10.654542         12.278150
 1.770000000e-06         8.198046         10.659317         12.285760
 1.774050000e-06         8.201520         10.663805         12.293102
 1.778100000e-06         8.204629         10.668009         12.300183
 1.782160000e-06         8.207380         10.671945         12.307022
 1.786220000e-06         8.209761         10.675600         12.313604
 1.790280000e-06         8.211767         10.678973         12.319928
 1.794340000e-06         8.213409         10.682076         12.326006
 1.798400000e-06         8.214669         10.684898         12.331831
 1.802470000e-06         8.215565         10.687460         12.337430
 1.806540000e-06         8.216079         10.689748         12.342784
 1.810000000e-06         8.216207         10.691475         12.347146
 1.810610000e-06         8.216212         10.691767         12.347901
 1.814680000e-06         8.215963         10.693516         12.352781
 1.818750000e-06         8.215327         10.694998         12.357430
 1.822830000e-06         8.214300         10.696218         12.361863
 1.826910000e-06         8.212878         10.697172         12.366069
 1.830990000e-06         8.211065         10.697868         12.370058
 1.835070000e-06         8.208845         10.698298         12.373830
 1.839150000e-06         8.206212         10.698461         12.377385
 1.843240000e-06         8.203164         10.698368         12.380745
 1.847330000e-06         8.199694         10.698013         12.383900
 1.851420000e-06         8.195793         10.697396         12.386857
 1.855510000e-06         8.191451         10.696515         12.389616
 1.859610000e-06         8.186660         10.695379         12.392203
 1.863700000e-06         8.181421         10.693985         12.394603
 1.867800000e-06         8.175698         10.692326         12.396835
 1.871900000e-06         8.169496         10.690411         12.398906
 1.876000000e-06         8.162799         10.688238         12.400824
 1.880110000e-06         8.155568         10.685798         12.402601
 1.884220000e-06         8.147812         10.683109         12.404258
 1.888330000e-06         8.139512         10.680171         12.405806
 1.892440000e-06         8.130633         10.676977         12.407258
 1.896550000e-06         8.121170         10.673548         12.408651
 1.900660000e-06         8.111087         10.669881         12.410003
 1.904780000e-06         8.100346         10.665995         12.411370
 1.908900000e-06         8.088933         10.661904         12.412784
 1.913020000e-06         8.076831         10.657645         12.414315
 1.917150000e-06         8.063973         10.653234         12.416037
 1.921270000e-06         8.050406         10.648753         12.418046
 1.925400000e-06         8.036046         10.644250         12.420482
 1.929530000e-06         8.020919         10.639838         12.423512
 1.933660000e-06         8.005028         10.635655         12.427360
 1.937790000e-06         7.988436         10.631925         12.432350
 1.941930000e-06         7.971173         10.628917         12.438910
 1.946070000e-06         7.953460         10.627080         12.447629
 1.950210000e-06         7.935602         10.627040         12.459343
 1.954350000e-06         7.918107         10.629728         12.475244
 1.958490000e-06         7.901867         10.636572         12.497106
 1.962640000e-06         7.888331         10.649803         12.527651
 1.966790000e-06         7.880090         10.672903         12.570919
 1.970940000e-06         7.881579         10.711557         12.633375
 1.975090000e-06         7.900660         10.775265         12.725526
 1.979240000e-06         7.951657         10.880395         12.864983
 1.983400000e-06         8.061690         11.056448         13.082631
 1.987560000e-06         8.281774         11.355433         13.430858
 1.991720000e-06         8.706800         11.867687         13.996601
 1.995880000e-06         9.489222         12.722115         14.892900
 2.000000000e-06         10.735328         13.958701         16.116707
 2.000050000e-06         10.752896         13.975239         16.132490
 2.004210000e-06         12.184527         15.219864         17.249590
 2.008380000e-06         12.899680         15.609963         17.427284
 2.012550000e-06         12.606146         15.046159         16.691266
 2.016730000e-06         11.888944         14.191536         15.751680
 2.020900000e-06         11.198126         13.454276         14.987587
 2.025080000e-06         10.648747         12.901561         14.434900
 2.029260000e-06         10.233286         12.500408         14.044360
 2.033440000e-06         9.919044         12.206662         13.764633
 2.037620000e-06         9.677534         11.987014         13.559468
 2.041810000e-06         9.487683         11.818512         13.404814
 2.046000000e-06         9.335744         11.686645         13.285743
 2.050190000e-06         9.211772         11.581291         13.192071
 2.054380000e-06         9.108834         11.495559         13.116965
 2.058570000e-06         9.022004         11.424640         13.055724
 2.062770000e-06         8.947563         11.364996         13.004938
 2.066970000e-06         8.883092         11.314312         12.962376
 2.071170000e-06         8.826633         11.270758         12.926300
 2.075370000e-06         8.776677         11.232940         12.895399
 2.079570000e-06         8.732079         11.199813         12.868698
 2.083780000e-06         8.691836         11.170483         12.845376
 2.087990000e-06         8.655351         11.144400         12.824917
 2.092200000e-06         8.622036         11.121037         12.806842
 2.096410000e-06         8.591439         11.099996         12.790786
 2.100630000e-06         8.563108         11.080894         12.776412
 2.104840000e-06         8.536867         11.063550         12.763544
 2.109060000e-06         8.512336         11.047658         12.751919
 2.113280000e-06         8.489353         11.033068         12.741400
 2.117510000e-06         8.467689         11.019591         12.731822
 2.121730000e-06         8.447298         11.007170         12.723126
 2.125960000e-06         8.427939         10.995616         12.715158
 2.130190000e-06         8.409553         10.984872         12.707859
 2.134420000e-06         8.392044         10.974854         12.701160
 2.138660000e-06         8.375290         10.965470         12.694983
 2.142890000e-06         8.359289         10.956700         12.689304
 2.147130000e-06         8.343912         10.948452         12.684052
 2.151370000e-06         8.329128         10.940692         12.679191
 2.155610000e-06         8.314898         10.933386         12.674695
 2.159860000e-06         8.301141         10.926478         12.670518
 2.164110000e-06         8.287858         10.919957         12.666651
 2.168350000e-06         8.275037         10.913802         12.663066
 2.172610000e-06         8.262557         10.907943         12.659720
 2.176860000e-06         8.250489         10.902410         12.656626
 2.181110000e-06         8.238774         10.897160         12.653750
 2.185370000e-06         8.227364         10.892167         12.651075
 2.189630000e-06         8.216266         10.887425         12.648593
 2.193890000e-06         8.205461         10.882918         12.646290
 2.198160000e-06         8.194911         10.878621         12.644148
 2.202420000e-06         8.184646         10.874544         12.642170
 2.206690000e-06         8.174608         10.870654         12.640334
 2.210960000e-06         8.164814         10.866955         12.638640
 2.215230000e-06         8.155240         10.863428         12.637073
 2.219510000e-06         8.145867         10.860067         12.635631
 2.220000000e-06         8.144802         10.859686         12.635467
 2.223780000e-06         8.136722         10.856873         12.634309
 2.228060000e-06         8.127760         10.853828         12.633097
 2.232340000e-06         8.118984         10.850924         12.631987
 2.236630000e-06         8.110378         10.848159         12.630977
 2.240910000e-06         8.101964         10.845524         12.630056
 2.245200000e-06         8.093750         10.843096         12.629335
 2.249490000e-06         8.085631         10.840661         12.628525
 2.253780000e-06         8.077701         10.838392         12.627864
 2.258070000e-06         8.069932         10.836244         12.627288
 2.262370000e-06         8.062297         10.834199         12.626785
 2.266670000e-06         8.054809         10.832260         12.626356
 2.270970000e-06         8.047461         10.830416         12.625989
 2.275270000e-06         8.040263         10.828680         12.625698
 2.279570000e-06         8.033191         10.827025         12.625456
 2.283880000e-06         8.026244         10.825467         12.625283
 2.288190000e-06         8.019427         10.823994         12.625164
 2.292500000e-06         8.012737         10.822605         12.625101
 2.296810000e-06         8.006172         10.821298         12.625089
 2.301130000e-06         7.999713         10.820063         12.625124
 2.305450000e-06         7.993372         10.818904         12.625207
 2.309770000e-06         7.987148         10.817817         12.625333
 2.314090000e-06         7.981042         10.816804         12.625506
 2.318410000e-06         7.975050         10.815860         12.625721
 2.322740000e-06         7.969153         10.814976         12.625970
 2.327070000e-06         7.963366         10.814158         12.626260
 2.331400000e-06         7.957683         10.813399         12.626583
 2.335730000e-06         7.952106         10.812697         12.626938
 2.340060000e-06         7.946632         10.812054         12.627325
 2.344400000e-06         7.941246         10.811462         12.627742
 2.348740000e-06         7.935967         10.810932         12.628195
 2.353080000e-06         7.930780         10.810444         12.628666
 2.357420000e-06         7.925685         10.810001         12.629158
 2.361770000e-06         7.920682         10.809613         12.629684
 2.366120000e-06         7.915768         10.809266         12.630225
 2.370470000e-06         7.910947         10.808962         12.630788
 2.374820000e-06         7.906216         10.808699         12.631368
 2.379170000e-06         7.901575         10.808477         12.631967
 2.383530000e-06         7.897009         10.808291         12.632580
 2.387890000e-06         7.892535         10.808146         12.633212
 2.392250000e-06         7.888141         10.808031         12.633853
 2.396610000e-06         7.883830         10.807948         12.634503
 2.400980000e-06         7.879595         10.807900         12.635168
 2.405340000e-06         7.875447         10.807877         12.635836
 2.409710000e-06         7.871373         10.807887         12.636517
 2.414080000e-06         7.867378         10.807923         12.637203
 2.418460000e-06         7.863453         10.807986         12.637897
 2.422830000e-06         7.859611         10.808072         12.638593
 2.427210000e-06         7.855837         10.808181         12.639292
 2.431590000e-06         7.852135         10.808309         12.639989
 2.435980000e-06         7.848495         10.808453         12.640686
 2.440360000e-06         7.844938         10.808619         12.641381
 2.444750000e-06         7.841446         10.808806         12.642081
 2.449140000e-06         7.838021         10.809004         12.642772
 2.450000000e-06         7.837354         10.809040         12.642903
 2.453530000e-06         7.834662         10.809213         12.643455
 2.457920000e-06         7.831372         10.809438         12.644135
 2.462320000e-06         7.828140         10.809672         12.644807
 2.466720000e-06         7.824978         10.809924         12.645478
 2.471120000e-06         7.821874         10.810178         12.646133
 2.475520000e-06         7.818836         10.810442         12.646779
 2.479920000e-06         7.815859         10.810712         12.647414
 2.484330000e-06         7.812930         10.810980         12.648029
 2.488740000e-06         7.810071         10.811265         12.648644
 2.493150000e-06         7.807263         10.811543         12.649235
 2.497560000e-06         7.804516         10.811826         12.649813
 2.501980000e-06         7.801817         10.812108         12.650375
 2.506400000e-06         7.799175         10.812392         12.650921
 2.510820000e-06         7.796586         10.812671         12.651446
 2.515240000e-06         7.794048         10.812944         12.651948
 2.519660000e-06         7.791566         10.813216         12.652433
 2.524090000e-06         7.789130         10.813485         12.652899
 2.528520000e-06         7.786744         10.813747         12.653343
 2.532950000e-06         7.784408         10.814000         12.653761
 2.537380000e-06         7.782117         10.814243         12.654153
 2.541820000e-06         7.779870         10.814477         12.654522
 2.546260000e-06         7.777669         10.814701         12.654866
 2.550700000e-06         7.775515         10.814915         12.655185
 2.555140000e-06         7.773402         10.815113         12.655471
 2.559580000e-06         7.771332         10.815296         12.655728
 2.564030000e-06         7.769303         10.815467         12.655960
 2.568480000e-06         7.767313         10.815622         12.656161
 2.572930000e-06         7.765367         10.815763         12.656333
 2.577380000e-06         7.763455         10.815880         12.656467
 2.581840000e-06         7.761578         10.815980         12.656570
 2.586300000e-06         7.759743         10.816066         12.656645
 2.590760000e-06         7.757943         10.816128         12.656683
 2.595220000e-06         7.756178         10.816169         12.656686
 2.599680000e-06         7.754444         10.816183         12.656649
 2.604150000e-06         7.752747         10.816183         12.656585
 2.608620000e-06         7.751078         10.816153         12.656477
 2.613090000e-06         7.749443         10.816101         12.656335
 2.617560000e-06         7.747838         10.816021         12.656152
 2.622040000e-06         7.746259         10.815914         12.655929
 2.626520000e-06         7.744709         10.815780         12.655667
 2.631000000e-06         7.743192         10.815624         12.655370
 2.635480000e-06         7.741700         10.815435         12.655029
 2.639960000e-06         7.740235         10.815217         12.654647
 2.644450000e-06         7.738792         10.814970         12.654222
 2.648940000e-06         7.737373         10.814689         12.653754
 2.653430000e-06         7.735981         10.814380         12.653245
 2.657920000e-06         7.734610         10.814036         12.652690
 2.662420000e-06         7.733262         10.813663         12.652094
 2.666920000e-06         7.731930         10.813250         12.651446
 2.671420000e-06         7.730623         10.812807         12.650759
 2.675920000e-06         7.729332         10.812325         12.650021
 2.680420000e-06         7.728064         10.811813         12.649243
 2.684930000e-06         7.726814         10.811266         12.648419
 2.689440000e-06         7.725577         10.810677         12.647542
 2.693950000e-06         7.724356         10.810049         12.646617
 2.698470000e-06         7.723154         10.809388         12.645648
 2.702980000e-06         7.721968         10.808690         12.644632
 2.707500000e-06         7.720794         10.807951         12.643565
 2.710000000e-06         7.720143         10.807516         12.642944
 2.712020000e-06         7.719632         10.807171         12.642447
 2.716540000e-06         7.718484         10.806351         12.641280
 2.721070000e-06         7.717348         10.805493         12.640064
 2.725600000e-06         7.716218         10.804586         12.638790
 2.730130000e-06         7.715106         10.803647         12.637476
 2.734660000e-06         7.714001         10.802663         12.636107
 2.739190000e-06         7.712905         10.801637         12.634687
 2.743730000e-06         7.711816         10.800565         12.633211
 2.748270000e-06         7.710736         10.799453         12.631688
 2.752810000e-06         7.709662         10.798294         12.630109
 2.757350000e-06         7.708595         10.797093         12.628479
 2.761900000e-06         7.707536         10.795851         12.626800
 2.766440000e-06         7.706482         10.794563         12.625067
 2.770990000e-06         7.705427         10.793224         12.623274
 2.775550000e-06         7.704379         10.791843         12.621431
 2.780100000e-06         7.703336         10.790417         12.619537
 2.784660000e-06         7.702292         10.788943         12.617584
 2.789220000e-06         7.701254         10.787425         12.615582
 2.793780000e-06         7.700215         10.785860         12.613524
 2.798340000e-06         7.699177         10.784247         12.611411
 2.802910000e-06         7.698137         10.782582         12.609239
 2.807480000e-06         7.697099         10.780874         12.607016
 2.812050000e-06         7.696060         10.779118         12.604738
 2.816620000e-06         7.695019         10.777315         12.602407
 2.821200000e-06         7.693978         10.775463         12.600019
 2.825770000e-06         7.692929         10.773559         12.597573
 2.830350000e-06         7.691882         10.771610         12.595076
 2.834930000e-06         7.690830         10.769612         12.592522
 2.839520000e-06         7.689777         10.767568         12.589916
 2.844110000e-06         7.688712         10.765465         12.587244
 2.848690000e-06         7.687647         10.763322         12.584528
 2.853290000e-06         7.686578         10.761130         12.581754
 2.857880000e-06         7.685502         10.758887         12.578925
 2.862470000e-06         7.684414         10.756588         12.576033
 2.867070000e-06         7.683322         10.754244         12.573090
 2.871670000e-06         7.682225         10.751851         12.570093
 2.876280000e-06         7.681118         10.749405         12.567037
 2.880880000e-06         7.680002         10.746910         12.563927
 2.885490000e-06         7.678880         10.744367         12.560762
 2.890100000e-06         7.677746         10.741771         12.557540
 2.894710000e-06         7.676606         10.739131         12.554269
 2.899320000e-06         7.675455         10.736440         12.550942
 2.903940000e-06         7.674289         10.733691         12.547550
 2.908560000e-06         7.673116         10.730896         12.544108
 2.913180000e-06         7.671929         10.728049         12.540610
 2.917800000e-06         7.670735         10.725158         12.537062
 2.922430000e-06         7.669527         10.722211         12.533453
 2.927060000e-06         7.668308         10.719218         12.529794
 2.931690000e-06         7.667074         10.716172         12.526077
 2.936320000e-06         7.665831         10.713080         12.522311
 2.940950000e-06         7.664575         10.709942         12.518494
 2.945590000e-06         7.663301         10.706745         12.514613
 2.950230000e-06         7.662016         10.703502         12.510682
 2.954870000e-06         7.660712         10.700205         12.506692
 2.959520000e-06         7.659400         10.696864         12.502654
 2.964160000e-06         7.658072         10.693476         12.498568
 2.968810000e-06         7.656729         10.690037         12.494424
 2.973460000e-06         7.655372         10.686551         12.490230
 2.978120000e-06         7.653992         10.683004         12.485970
 2.982770000e-06         7.652606         10.679423         12.481675
 2.987430000e-06         7.651198         10.675785         12.477317
 2.992090000e-06         7.649777         10.672104         12.472913
 2.996760000e-06         7.648334         10.668364         12.468445
 3.001420000e-06         7.646880         10.664589         12.463941
 3.006090000e-06         7.645410         10.660763         12.459382
 3.010000000e-06         7.644164         10.657523         12.455525
 3.010760000e-06         7.643924         10.656893         12.454775
 3.015430000e-06         7.642416         10.652970         12.450112
 3.020100000e-06         7.640894         10.649006         12.445406
 3.024780000e-06         7.639352         10.644987         12.440640
 3.029460000e-06         7.637799         10.640932         12.435836
 3.034140000e-06         7.636223         10.636827         12.430980
 3.038830000e-06         7.634626         10.632667         12.426064
 3.043510000e-06         7.633014         10.628472         12.421110
 3.048200000e-06         7.631387         10.624231         12.416109
 3.052890000e-06         7.629740         10.619944         12.411059
 3.057590000e-06         7.628071         10.615605         12.405952
 3.062280000e-06         7.626385         10.611229         12.400808
 3.066980000e-06         7.624682         10.606808         12.395615
 3.071680000e-06         7.622964         10.602348         12.390381
 3.076380000e-06         7.621219         10.597838         12.385094
 3.081090000e-06         7.619462         10.593287         12.379763
 3.085790000e-06         7.617686         10.588701         12.374397
 3.090500000e-06         7.615886         10.584062         12.368974
 3.095220000e-06         7.614067         10.579377         12.363501
 3.099930000e-06         7.612233         10.574662         12.357997
 3.104650000e-06         7.610380         10.569902         12.352447
 3.109370000e-06         7.608509         10.565103         12.346855
 3.114090000e-06         7.606615         10.560262         12.341219
 3.118810000e-06         7.604708         10.555388         12.335548
 3.123540000e-06         7.602776         10.550464         12.329825
 3.128270000e-06         7.600824         10.545502         12.324061
 3.133000000e-06         7.598860         10.540510         12.318266
 3.137730000e-06         7.596870         10.535473         12.312425
 3.142470000e-06         7.594866         10.530400         12.306544
 3.147200000e-06         7.592843         10.525296         12.300633
 3.151940000e-06         7.590799         10.520149         12.294676
 3.156690000e-06         7.588734         10.514958         12.288671
 3.161430000e-06         7.586655         10.509745         12.282645
 3.166180000e-06         7.584555         10.504489         12.276572
 3.170930000e-06         7.582435         10.499197         12.270463
 3.175680000e-06         7.580299         10.493875         12.264323
 3.180440000e-06         7.578141         10.488511         12.258137
 3.185190000e-06         7.575975         10.483133         12.251939
 3.189950000e-06         7.573781         10.477706         12.245688
 3.194720000e-06         7.571571         10.472243         12.239399
 3.199480000e-06         7.569345         10.466760         12.233091
 3.204250000e-06         7.567097         10.461235         12.226737
 3.209020000e-06         7.564833         10.455683         12.220355
 3.213790000e-06         7.562553         10.450104         12.213946
 3.218560000e-06         7.560258         10.444498         12.207509
 3.223340000e-06         7.557940         10.438851         12.201029
 3.228110000e-06         7.555612         10.433193         12.194539
 3.232900000e-06         7.553260         10.427488         12.187996
 3.237680000e-06         7.550900         10.421771         12.181444
 3.242460000e-06         7.548522         10.416027         12.174863
 3.247250000e-06         7.546122         10.410247         12.168244
 3.252040000e-06         7.543711         10.404447         12.161604
 3.256840000e-06         7.541278         10.398610         12.154926
 3.261630000e-06         7.538834         10.392762         12.148236
 3.266430000e-06         7.536373         10.386883         12.141515
 3.271230000e-06         7.533897         10.380983         12.134771
 3.276030000e-06         7.531410         10.375064         12.128007
 3.280840000e-06         7.528900         10.369110         12.121208
 3.285640000e-06         7.526387         10.363154         12.114407
 3.290450000e-06         7.523850         10.357162         12.107567
 3.295260000e-06         7.521310         10.351163         12.100721
 3.300080000e-06         7.518741         10.345123         12.093831
 3.304900000e-06         7.516169         10.339075         12.086933
 3.309720000e-06         7.513580         10.333006         12.080015
 3.314540000e-06         7.510981         10.326924         12.073083
 3.319360000e-06         7.508372         10.320830         12.066138
 3.324190000e-06         7.505749         10.314711         12.059167
 3.329020000e-06         7.503116         10.308579         12.052183
 3.330000000e-06         7.502573         10.307326         12.050757
 3.333850000e-06         7.500466         10.302429         12.045181
 3.338680000e-06         7.497813         10.296275         12.038174
 3.343520000e-06         7.495147         10.290098         12.031143
 3.348360000e-06         7.492464         10.283902         12.024093
 3.353200000e-06         7.489779         10.277705         12.017042
 3.358040000e-06         7.487085         10.271498         12.009981
 3.362890000e-06         7.484377         10.265270         12.002898
 3.367730000e-06         7.481666         10.259046         11.995820
 3.372590000e-06         7.478936         10.252789         11.988707
 3.377440000e-06         7.476203         10.246536         11.981599
 3.382290000e-06         7.473468         10.240284         11.974492
 3.387150000e-06         7.470721         10.234014         11.967366
 3.392010000e-06         7.467966         10.227737         11.960234
 3.396880000e-06         7.465206         10.221450         11.953091
 3.401740000e-06         7.462443         10.215170         11.945956
 3.406610000e-06         7.459669         10.208874         11.938804
 3.411480000e-06         7.456895         10.202580         11.931655
 3.416350000e-06         7.454121         10.196292         11.924513
 3.421230000e-06         7.451329         10.189980         11.917345
 3.426100000e-06         7.448550         10.183693         11.910205
 3.430980000e-06         7.445760         10.177391         11.903050
 3.435870000e-06         7.442961         10.171078         11.895881
 3.440750000e-06         7.440167         10.164782         11.888734
 3.445640000e-06         7.437372         10.158483         11.881582
 3.450530000e-06         7.434572         10.152183         11.874430
 3.455420000e-06         7.431774         10.145892         11.867288
 3.460310000e-06         7.428979         10.139610         11.860156
 3.465210000e-06         7.426184         10.133327         11.853023
 3.470110000e-06         7.423386         10.127046         11.845893
 3.475010000e-06         7.420591         10.120776         11.838775
 3.479920000e-06         7.417798         10.114507         11.831658
 3.484820000e-06         7.415014         10.108261         11.824567
 3.489730000e-06         7.412230         10.102016         11.817478
 3.494640000e-06         7.409451         10.095785         11.810404
 3.499560000e-06         7.406670         10.089551         11.803326
 3.504470000e-06         7.403904         10.083349         11.796283
 3.509390000e-06         7.401134         10.077143         11.789238
 3.514320000e-06         7.398370         10.070946         11.782201
 3.519240000e-06         7.395623         10.064782         11.775201
 3.524170000e-06         7.392882         10.058626         11.768210
 3.529090000e-06         7.390151         10.052496         11.761248
 3.534030000e-06         7.387418         10.046360         11.754279
 3.538960000e-06         7.384711         10.040269         11.747359
 3.543900000e-06         7.382004         10.034180         11.740443
 3.548830000e-06         7.379318         10.028130         11.733568
 3.553780000e-06         7.376631         10.022076         11.726689
 3.558720000e-06         7.373965         10.016060         11.719854
 3.563670000e-06         7.371310         10.010061         11.713035
 3.568610000e-06         7.368676         10.004101         11.706260
 3.573570000e-06         7.366046         9.998142         11.699487
 3.578520000e-06         7.363437         9.992225         11.692759
 3.583480000e-06         7.360850         9.986335         11.686061
 3.588430000e-06         7.358279         9.980479         11.679402
 3.593390000e-06         7.355722         9.974645         11.672765
 3.598360000e-06         7.353188         9.968840         11.666162
 3.603320000e-06         7.350672         9.963073         11.659600
 3.608290000e-06         7.348180         9.957337         11.653072
 3.613260000e-06         7.345707         9.951634         11.646581
 3.618240000e-06         7.343253         9.945957         11.640118
 3.623210000e-06         7.340833         9.940336         11.633718
 3.628190000e-06         7.338433         9.934744         11.627349
 3.633170000e-06         7.336055         9.929187         11.621019
 3.638160000e-06         7.333707         9.923670         11.614733
 3.643140000e-06         7.331389         9.918204         11.608504
 3.648130000e-06         7.329095         9.912771         11.602311
 3.653120000e-06         7.326832         9.907386         11.596172
 3.658110000e-06         7.324602         9.902051         11.590087
 3.663110000e-06         7.322399         9.896752         11.584043
 3.668110000e-06         7.320231         9.891505         11.578056
 3.673110000e-06         7.318098         9.886310         11.572128
 3.678110000e-06         7.316001         9.881168         11.566258
 3.680000000e-06         7.315214         9.879236         11.564053
 3.683120000e-06         7.313943         9.876078         11.560445
 3.688130000e-06         7.311915         9.871034         11.554685
 3.693140000e-06         7.309927         9.866048         11.548988
 3.698150000e-06         7.307986         9.861129         11.543366
 3.703170000e-06         7.306073         9.856250         11.537788
 3.708190000e-06         7.304210         9.851440         11.532287
 3.713210000e-06         7.302390         9.846693         11.526855
 3.718230000e-06         7.300615         9.842009         11.521496
 3.723260000e-06         7.298887         9.837388         11.516204
 3.728280000e-06         7.297203         9.832835         11.510991
 3.733320000e-06         7.295565         9.828338         11.505838
 3.738350000e-06         7.293981         9.823920         11.500775
 3.743380000e-06         7.292453         9.819582         11.495800
 3.748420000e-06         7.290966         9.815298         11.490886
 3.753460000e-06         7.289546         9.811105         11.486073
 3.758510000e-06         7.288169         9.806969         11.481325
 3.763550000e-06         7.286858         9.802928         11.476683
 3.768600000e-06         7.285600         9.798958         11.472119
 3.773650000e-06         7.284407         9.795075         11.467653
 3.778710000e-06         7.283270         9.791267         11.463272
 3.783760000e-06         7.282206         9.787559         11.459003
 3.788820000e-06         7.281199         9.783929         11.454821
 3.793880000e-06         7.280257         9.780387         11.450738
 3.798950000e-06         7.279385         9.776935         11.446756
 3.804010000e-06         7.278590         9.773591         11.442894
 3.809080000e-06         7.277860         9.770332         11.439129
 3.814150000e-06         7.277209         9.767178         11.435480
 3.819230000e-06         7.276627         9.764114         11.431934
 3.824300000e-06         7.276127         9.761164         11.428517
 3.829380000e-06         7.275702         9.758311         11.425207
 3.834460000e-06         7.275368         9.755578         11.422032
 3.839550000e-06         7.275105         9.752936         11.418961
 3.844630000e-06         7.274938         9.750426         11.416037
 3.849720000e-06         7.274852         9.748020         11.413232
 3.854820000e-06         7.274859         9.745733         11.410559
 3.859910000e-06         7.274952         9.743565         11.408022
 3.865010000e-06         7.275149         9.741527         11.405631
 3.870110000e-06         7.275436         9.739611         11.403376
 3.875210000e-06         7.275817         9.737818         11.401262
 3.880310000e-06         7.276306         9.736166         11.399306
 3.885420000e-06         7.276894         9.734641         11.397493
 3.890530000e-06         7.277596         9.733263         11.395846
 3.895640000e-06         7.278400         9.732020         11.394352
 3.900760000e-06         7.279310         9.730912         11.393011
 3.905870000e-06         7.280338         9.729962         11.391848
 3.910990000e-06         7.281486         9.729162         11.390854
 3.916110000e-06         7.282745         9.728509         11.390026
 3.921240000e-06         7.284136         9.728021         11.389384
 3.926370000e-06         7.285644         9.727686         11.388916
 3.931500000e-06         7.287286         9.727524         11.388643
 3.936630000e-06         7.289051         9.727521         11.388550
 3.941760000e-06         7.290947         9.727689         11.388651
 3.946900000e-06         7.292984         9.728034         11.388951
 3.952040000e-06         7.295166         9.728564         11.389461
 3.957190000e-06         7.297488         9.729272         11.390172
 3.962330000e-06         7.299949         9.730162         11.391090
 3.967480000e-06         7.302571         9.731254         11.392236
 3.972630000e-06         7.305336         9.732532         11.393591
 3.977780000e-06         7.308264         9.734016         11.395181
 3.982940000e-06         7.311348         9.735698         11.396994
 3.988100000e-06         7.314601         9.737595         11.399051
 3.993260000e-06         7.318018         9.739702         11.401346
 3.998420000e-06         7.321605         9.742026         11.403886
 4.003590000e-06         7.325371         9.744575         11.406681
 4.008760000e-06         7.329314         9.747350         11.409731
 4.013930000e-06         7.333444         9.750362         11.413049
 4.019100000e-06         7.337751         9.753601         11.416625
 4.024280000e-06         7.342263         9.757095         11.420489
 4.029460000e-06         7.346967         9.760834         11.424630
 4.034640000e-06         7.351874         9.764830         11.429063
 4.039820000e-06         7.356975         9.769075         11.433777
 4.045010000e-06         7.362301         9.773599         11.438805
 4.050200000e-06         7.367837         9.778389         11.444136
 4.055390000e-06         7.373593         9.783459         11.449783
 4.060580000e-06         7.379570         9.788808         11.455746
 4.065780000e-06         7.385784         9.794454         11.462044
 4.070980000e-06         7.392229         9.800391         11.468671
 4.076180000e-06         7.398914         9.806632         11.475642
 4.080000000e-06         7.403982         9.811415         11.480986
 4.081390000e-06         7.405855         9.813192         11.482974
 4.086600000e-06         7.413042         9.820063         11.490657
 4.091810000e-06         7.420486         9.827259         11.498707
 4.097020000e-06         7.428194         9.834787         11.507132
 4.102230000e-06         7.436157         9.842639         11.515922
 4.107450000e-06         7.444413         9.850853         11.525123
 4.112670000e-06         7.452949         9.859422         11.534722
 4.117890000e-06         7.461767         9.868345         11.544723
 4.123120000e-06         7.470890         9.877650         11.555153
 4.128350000e-06         7.480314         9.887332         11.566009
 4.133580000e-06         7.490046         9.897400         11.577300
 4.138810000e-06         7.500083         9.907854         11.589027
 4.144050000e-06         7.510457         9.918727         11.601224
 4.149290000e-06         7.521158         9.930011         11.613886
 4.154530000e-06         7.532194         9.941715         11.627021
 4.159770000e-06         7.543566         9.953842         11.640631
 4.165020000e-06         7.555305         9.966426         11.654757
 4.170270000e-06         7.567402         9.979459         11.669387
 4.175520000e-06         7.579865         9.992951         11.684533
 4.180780000e-06         7.592721         10.006933         11.700230
 4.186030000e-06         7.605939         10.021371         11.716440
 4.191290000e-06         7.619562         10.036315         11.733218
 4.196560000e-06         7.633613         10.051790         11.750592
 4.201820000e-06         7.648043         10.067745         11.768505
 4.207090000e-06         7.662920         10.084255         11.787041
 4.212360000e-06         7.678217         10.101293         11.806168
 4.217630000e-06         7.693950         10.118876         11.825907
 4.222910000e-06         7.710155         10.137045         11.846303
 4.228190000e-06         7.726816         10.155786         11.867339
 4.233470000e-06         7.743942         10.175109         11.889026
 4.238750000e-06         7.761544         10.195027         11.911380
 4.244040000e-06         7.779661         10.215587         11.934451
 4.249330000e-06         7.798283         10.236776         11.958225
 4.254620000e-06         7.817407         10.258593         11.982701
 4.259910000e-06         7.837042         10.281052         12.007894
 4.265210000e-06         7.857254         10.304226         12.033886
 4.270510000e-06         7.878003         10.328072         12.060626
 4.275810000e-06         7.899305         10.352610         12.088139
 4.281110000e-06         7.921173         10.377853         12.116438
 4.286420000e-06         7.943664         10.403872         12.145599
 4.291730000e-06         7.966739         10.430621         12.175574
 4.297040000e-06         7.990424         10.458131         12.206395
 4.302360000e-06         8.014768         10.486460         12.238127
 4.307680000e-06         8.039742         10.515576         12.270734
 4.313000000e-06         8.065360         10.545496         12.304233
 4.318320000e-06         8.091635         10.576236         12.338642
 4.323650000e-06         8.118628         10.607870         12.374043
 4.328980000e-06         8.146313         10.640366         12.410399
 4.334310000e-06         8.174698         10.673735         12.447721
 4.339640000e-06         8.203791         10.707989         12.486024
 4.344980000e-06         8.233678         10.743227         12.525416
 4.350320000e-06         8.264304         10.779388         12.565828
 4.355660000e-06         8.295689         10.816498         12.607288
 4.361000000e-06         8.327855         10.854579         12.649819
 4.366350000e-06         8.360870         10.893716         12.693516
 4.371700000e-06         8.394693         10.933860         12.738324
 4.377050000e-06         8.429345         10.975037         12.784268
 4.382410000e-06         8.464901         11.017337         12.831449
 4.387770000e-06         8.501313         11.060704         12.879804
 4.393130000e-06         8.538598         11.105160         12.929356
 4.398490000e-06         8.576780         11.150732         12.980131
 4.403860000e-06         8.615939         11.197517         13.032241
 4.409230000e-06         8.656023         11.245456         13.085614
 4.414600000e-06         8.697055         11.294574         13.140278
 4.419970000e-06         8.739046         11.344885         13.196249
 4.425350000e-06         8.782089         11.396505         13.253652
 4.430730000e-06         8.826136         11.449371         13.312416
 4.436110000e-06         8.871191         11.503496         13.372554
 4.441500000e-06         8.917362         11.559004         13.434203
 4.446880000e-06         8.964503         11.615721         13.497165
 4.452270000e-06         9.012793         11.673865         13.561684
 4.457670000e-06         9.062261         11.733471         13.627794
 4.463060000e-06         9.112741         11.794340         13.695273
 4.468460000e-06         9.164432         11.856711         13.764386
 4.473860000e-06         9.217268         11.920503         13.835038
 4.479260000e-06         9.271254         11.985727         13.907241
 4.484670000e-06         9.326518         12.052534         13.981159
 4.490080000e-06         9.382966         12.120814         14.056669
 4.495490000e-06         9.440633         12.190606         14.133810
 4.500910000e-06         9.499618         12.262034         14.212719
 4.506320000e-06         9.559742         12.334878         14.293148
 4.510000000e-06         9.601347         12.385305         14.348801
 4.511740000e-06         9.621222         12.409402         14.375389
 4.517170000e-06         9.684100         12.485659         14.459494
 4.522590000e-06         9.748143         12.563365         14.545149
 4.528020000e-06         9.813601         12.642822         14.632684
 4.533450000e-06         9.880375         12.723913         14.721967
 4.538880000e-06         9.948466         12.806636         14.812994
 4.544320000e-06         10.018025         12.891178         14.905967
 4.549760000e-06         10.088944         12.977403         15.000731
 4.555200000e-06         10.161214         13.065305         15.097279
 4.560650000e-06         10.234994         13.155070         15.195810
 4.566090000e-06         10.310009         13.246370         15.295963
 4.571540000e-06         10.386549         13.339555         15.398116
 4.577000000e-06         10.464627         13.434641         15.502283
 4.582450000e-06         10.543956         13.531277         15.608077
 4.587910000e-06         10.624834         13.629824         15.715889
 4.593370000e-06         10.707112         13.730103         15.825519
 4.598830000e-06         10.790793         13.832115         15.936965
 4.604300000e-06         10.876035         13.936052         16.050431
 4.609770000e-06         10.962682         14.041725         16.165707
 4.615240000e-06         11.050715         14.149106         16.282760
 4.620710000e-06         11.140148         14.258214         16.401604
 4.626190000e-06         11.231112         14.369211         16.522412
 4.631670000e-06         11.323469         14.481919         16.644985
 4.637150000e-06         11.417168         14.596283         16.769260
 4.642640000e-06         11.512392         14.712519         16.895465
 4.648130000e-06         11.608951         14.830397         17.023347
 4.653620000e-06         11.706809         14.949871         17.152849
 4.659110000e-06         11.805967         15.070938         17.283965
 4.664610000e-06         11.906561         15.193768         17.416872
 4.670110000e-06         12.008394         15.318114         17.551298
 4.675610000e-06         12.111435         15.443940         17.687201
 4.681110000e-06         12.215643         15.571194         17.824516
 4.686620000e-06         12.321186         15.700072         17.963451
 4.692130000e-06         12.427817         15.830280         18.103683
 4.697640000e-06         12.535516         15.961788         18.245174
 4.703160000e-06         12.644413         16.094751         18.388085
 4.708680000e-06         12.754290         16.228902         18.532122
 4.714200000e-06         12.865080         16.364156         18.677188
 4.719720000e-06         12.976717         16.500431         18.823190
 4.725250000e-06         13.089375         16.637936         18.970346
 4.730780000e-06         13.202770         16.776323         19.118277
 4.736310000e-06         13.316841         16.915514         19.266892
 4.741850000e-06         13.431723         17.055672         19.416360
 4.747380000e-06         13.546949         17.196222         19.566061
 4.752930000e-06         13.663067         17.337831         19.716701
 4.758470000e-06         13.779354         17.479617         19.867332
 4.764010000e-06         13.895961         17.621756         20.018137
 4.769560000e-06         14.013006         17.764393         20.169264
 4.775110000e-06         14.130197         17.907166         20.320319
 4.780670000e-06         14.247655         18.050222         20.471455
 4.786230000e-06         14.365087         18.193197         20.622279
 4.791790000e-06         14.482399         18.335977         20.772662
 4.797350000e-06         14.599479         18.478419         20.922453
 4.802910000e-06         14.716252         18.620432         21.071544
 4.808480000e-06         14.832820         18.762134         21.220057
 4.814050000e-06         14.948878         18.903149         21.367588
 4.819630000e-06         15.064534         19.043608         21.514270
 4.825200000e-06         15.179254         19.182858         21.659412
 4.830780000e-06         15.293366         19.321293         21.803421
 4.836370000e-06         15.406758         19.458770         21.946141
 4.841950000e-06         15.518915         19.594668         22.086922
 4.847540000e-06         15.630146         19.729353         22.226136
 4.853130000e-06         15.740133         19.862436         22.363376
 4.858720000e-06         15.848781         19.993799         22.498516
 4.864320000e-06         15.956181         20.123550         22.631660
 4.869920000e-06         16.062037         20.251325         22.762429
 4.875520000e-06         16.166243         20.376995         22.890686
 4.881120000e-06         16.268712         20.500449         23.016315
 4.886730000e-06         16.369523         20.621779         23.139403
 4.892340000e-06         16.468398         20.740650         23.259606
 4.897950000e-06         16.565253         20.856953         23.376810
 4.903570000e-06         16.660163         20.970777         23.491100
 4.909190000e-06         16.752869         21.081809         23.602160
 4.914810000e-06         16.843294         21.189951         23.709886
 4.920430000e-06         16.931366         21.295116         23.814192
 4.926060000e-06         17.017154         21.397383         23.915152
 4.931690000e-06         17.100443         21.496491         24.012505
 4.937320000e-06         17.181162         21.592356         24.106170
 4.942960000e-06         17.259387         21.685064         24.196228
 4.948600000e-06         17.334928         21.774386         24.282455
 4.954240000e-06         17.407729         21.860256         24.364789
 4.959880000e-06         17.477742         21.942617         24.443176
 4.965530000e-06         17.545049         22.021561         24.517704
 4.971180000e-06         17.609496         22.096905         24.588202
 4.976830000e-06         17.671043         22.168604         24.654631
 4.982490000e-06         17.729774         22.236754         24.717084
 4.988140000e-06         17.785467         22.301097         24.775328
 4.993810000e-06         17.838386         22.361938         24.829644
 4.999470000e-06         17.888246         22.418951         24.879746
 5.000000000e-06         17.892762         22.424097         24.884225
 5.005140000e-06         17.935212         22.472323         24.925809
 5.010810000e-06         17.979200         22.521962         24.967758
 5.016480000e-06         18.020220         22.567879         25.005617
 5.022150000e-06         18.058278         22.610087         25.039408
 5.027830000e-06         18.093456         22.648678         25.069217
 5.033510000e-06         18.125698         22.683596         25.095017
 5.039190000e-06         18.155036         22.714880         25.116855
 5.044880000e-06         18.181542         22.742613         25.134810
 5.050570000e-06         18.205196         22.766779         25.148895
 5.056260000e-06         18.226034         22.787428         25.159171
 5.061960000e-06         18.244128         22.804639         25.165712
 5.067660000e-06         18.259483         22.818431         25.168567
 5.073360000e-06         18.272147         22.828866         25.167809
 5.079060000e-06         18.282171         22.836006         25.163515
 5.084770000e-06         18.289620         22.839926         25.155752
 5.090480000e-06         18.294528         22.840679         25.144606
 5.096190000e-06         18.296954         22.838342         25.130164
 5.101900000e-06         18.296960         22.832990         25.112517
 5.107620000e-06         18.294601         22.824684         25.091717
 5.113340000e-06         18.289939         22.813514         25.067885
 5.119060000e-06         18.283038         22.799559         25.041114
 5.124790000e-06         18.273945         22.782873         25.011449
 5.130520000e-06         18.262741         22.763563         24.979030
 5.136250000e-06         18.249495         22.741717         24.943956
 5.141990000e-06         18.234243         22.717375         24.906257
 5.147720000e-06         18.217110         22.690708         24.866162
 5.153460000e-06         18.198105         22.661712         24.823630
 5.159210000e-06         18.177289         22.630464         24.778749
 5.164950000e-06         18.154802         22.597156         24.731771
 5.170700000e-06         18.130637         22.561764         24.682631
 5.176460000e-06         18.104852         22.524360         24.631414
 5.182210000e-06         18.077606         22.485161         24.578395
 5.187970000e-06         18.048873         22.444116         24.523482
 5.193730000e-06         18.018764         22.401377         24.466861
 5.199490000e-06         17.987348         22.357026         24.408623
 5.205260000e-06         17.954629         22.311062         24.348752
 5.211030000e-06         17.920727         22.263642         24.287438
 5.216800000e-06         17.885704         22.214847         24.224767
 5.222580000e-06         17.849558         22.164665         24.160712
 5.228360000e-06         17.812411         22.113255         24.095464
 5.234140000e-06         17.774320         22.060692         24.029104
 5.239920000e-06         17.735346         22.007048         23.961711
 5.245710000e-06         17.695475         21.952300         23.893245
 5.251500000e-06         17.654827         21.896607         23.823894
 5.257290000e-06         17.613456         21.840037         23.753731
 5.263080000e-06         17.571416         21.782655         23.682828
 5.268880000e-06         17.528685         21.724425         23.611129
 5.274680000e-06         17.485379         21.665504         23.538820
 5.280490000e-06         17.441473         21.605850         23.465842
 5.286300000e-06         17.397088         21.545622         23.392380
 5.292110000e-06         17.352269         21.484877         23.318494
 5.297920000e-06         17.307058         21.423667         23.244242
 5.303730000e-06         17.261498         21.362046         23.169679
 5.309550000e-06         17.215547         21.299954         23.094728
 5.315370000e-06         17.169327         21.237549         23.019572
 5.321200000e-06         17.122790         21.174767         22.944128
 5.327030000e-06         17.076053         21.111760         22.868573
 5.332860000e-06         17.029154         21.048574         22.792952
 5.338690000e-06         16.982122         20.985246         22.717309
 5.344530000e-06         16.934910         20.921710         22.641556
 5.350370000e-06         16.887627         20.858111         22.565862
 5.356210000e-06         16.840305         20.794486         22.490266
 5.362050000e-06         16.792970         20.730868         22.414801
 5.367900000e-06         16.745568         20.667184         22.339377
 5.373750000e-06         16.698205         20.603572         22.264153
 5.379600000e-06         16.650908         20.540065         22.189161
 5.385460000e-06         16.603617         20.476582         22.114303
 5.391320000e-06         16.556435         20.413259         22.039737
 5.397180000e-06         16.509383         20.350120         21.965486
 5.403050000e-06         16.462403         20.287088         21.891453
 5.408920000e-06         16.415592         20.224289         21.817787
 5.414790000e-06         16.368968         20.161746         21.744509
 5.420660000e-06         16.322550         20.099483         21.671645
 5.426540000e-06         16.276273         20.037412         21.599086
 5.432420000e-06         16.230234         19.975660         21.526979
 5.438300000e-06         16.184444         19.914242         21.455340
 5.444190000e-06         16.138845         19.853075         21.384067
 5.450080000e-06         16.093522         19.792277         21.313295
 5.455970000e-06         16.048489         19.731862         21.243039
 5.461860000e-06         16.003758         19.671846         21.173315
 5.467760000e-06         15.959264         19.612140         21.104016
 5.473660000e-06         15.915092         19.552857         21.035271
 5.479570000e-06         15.871178         19.493912         20.966979
 5.485470000e-06         15.827679         19.435513         20.899378
 5.491380000e-06         15.784456         19.377473         20.832252
 5.497290000e-06         15.741590         19.319900         20.765721
 5.503210000e-06         15.699016         19.262704         20.699681
 5.509130000e-06         15.656814         19.205994         20.634256
 5.515050000e-06         15.614986         19.149774         20.569447
 5.520970000e-06         15.573546         19.094056         20.505266
 5.526900000e-06         15.532422         19.038748         20.441606
 5.530000000e-06         15.511073         19.010030         20.408572
 5.532830000e-06         15.491690         18.983951         20.378583
 5.538760000e-06         15.451356         18.929670         20.316199
 5.544700000e-06         15.411356         18.875820         20.254356
 5.550640000e-06         15.371762         18.822497         20.193163
 5.556580000e-06         15.332574         18.769701         20.132618
 5.562530000e-06         15.293735         18.717354         20.072630
 5.568480000e-06         15.255308         18.665544         20.013298
 5.574430000e-06         15.217297         18.614272         19.954623
 5.580380000e-06         15.179705         18.563543         19.896609
 5.586340000e-06         15.142470         18.513274         19.839159
 5.592300000e-06         15.105657         18.463552         19.782373
 5.598260000e-06         15.069266         18.414376         19.726248
 5.604230000e-06         15.033239         18.365668         19.670693
 5.610200000e-06         14.997636         18.317509         19.615801
 5.616170000e-06         14.962457         18.269901         19.561572
 5.622140000e-06         14.927705         18.222845         19.508006
 5.628120000e-06         14.893319         18.176260         19.455010
 5.634100000e-06         14.859360         18.130228         19.402677
 5.640080000e-06         14.825825         18.084744         19.351000
 5.646070000e-06         14.792659         18.039735         19.299896
 5.652060000e-06         14.759916         17.995276         19.249448
 5.658050000e-06         14.727600         17.951368         19.199657
 5.664050000e-06         14.695653         17.907935         19.150436
 5.670050000e-06         14.664128         17.865049         19.101866
 5.676050000e-06         14.633024         17.822708         19.053944
 5.682060000e-06         14.602288         17.780842         19.006590
 5.688060000e-06         14.572023         17.739589         18.959959
 5.694070000e-06         14.542124         17.698808         18.913891
 5.700090000e-06         14.512593         17.658499         18.868387
 5.706110000e-06         14.483476         17.618729         18.823519
 5.712130000e-06         14.454775         17.579497         18.779288
 5.718150000e-06         14.426483         17.540796         18.735685
 5.724170000e-06         14.398601         17.502628         18.692710
 5.730200000e-06         14.371080         17.464926         18.650288
 5.736230000e-06         14.343967         17.427752         18.608491
 5.742270000e-06         14.317214         17.391043         18.567242
 5.748310000e-06         14.290863         17.354856         18.526609
 5.754350000e-06         14.264913         17.319191         18.486591
 5.760390000e-06         14.239363         17.284044         18.447181
 5.766440000e-06         14.214166         17.249356         18.408314
 5.772490000e-06         14.189363         17.215180         18.370048
 5.778540000e-06         14.164954         17.181516         18.332384
 5.784600000e-06         14.140894         17.148303         18.295253
 5.790660000e-06         14.117223         17.115597         18.258716
 5.796720000e-06         14.093940         17.083396         18.222772
 5.802790000e-06         14.071001         17.051642         18.187354
 5.808850000e-06         14.048483         17.020439         18.152579
 5.814920000e-06         14.026307         16.989679         18.118325
 5.821000000e-06         14.004474         16.959363         18.084594
 5.827080000e-06         13.983015         16.929536         18.051436
 5.833160000e-06         13.961930         16.900198         18.018851
 5.839240000e-06         13.941215         16.871345         17.986832
 5.845330000e-06         13.920837         16.842928         17.955325
 5.851420000e-06         13.900825         16.814990         17.924379
 5.857510000e-06         13.881180         16.787532         17.893992
 5.863600000e-06         13.861894         16.760545         17.864158
 5.869700000e-06         13.842938         16.733986         17.834825
 5.875800000e-06         13.824341         16.707899         17.806043
 5.881910000e-06         13.806068         16.682235         17.777759
 5.888020000e-06         13.788152         16.657037         17.750018
 5.894130000e-06         13.770585         16.632299         17.722814
 5.900240000e-06         13.753370         16.608023         17.696149
 5.906360000e-06         13.736472         16.584163         17.669972
 5.912480000e-06         13.719924         16.560759         17.644327
 5.918600000e-06         13.703716         16.537807         17.619209
 5.924730000e-06         13.687825         16.515268         17.594575
 5.930860000e-06         13.672274         16.493176         17.570462
 5.936990000e-06         13.657062         16.471531         17.546869
 5.943120000e-06         13.642183         16.450327         17.523791
 5.949260000e-06         13.627611         16.429525         17.501186
 5.955400000e-06         13.613375         16.409166         17.479095
 5.961550000e-06         13.599445         16.389209         17.457476
 5.967700000e-06         13.585842         16.369686         17.436362
 5.973850000e-06         13.572569         16.350598         17.415754
 5.980000000e-06         13.559617         16.331936         17.395644
 5.986160000e-06         13.546966         16.313671         17.375998
 5.992320000e-06         13.534637         16.295832         17.356848
 5.998480000e-06         13.522629         16.278418         17.338192
 6.004650000e-06         13.510917         16.261395         17.319996
 6.010820000e-06         13.499520         16.244792         17.302288
 6.016990000e-06         13.488437         16.228606         17.285065
 6.023160000e-06         13.477667         16.212836         17.268326
 6.029340000e-06         13.467187         16.197451         17.252040
 6.035520000e-06         13.457019         16.182480         17.236234
 6.041710000e-06         13.447139         16.167893         17.220879
 6.047890000e-06         13.437583         16.153738         17.206024
 6.054090000e-06         13.428302         16.139947         17.191596
 6.060280000e-06         13.419336         16.126579         17.177660
 6.066480000e-06         13.410658         16.113593         17.164170
 6.072680000e-06         13.402279         16.101008         17.151148
 6.078880000e-06         13.394197         16.088822         17.138590
 6.085090000e-06         13.386401         16.077014         17.126475
 6.091300000e-06         13.378900         16.065604         17.114822
 6.097510000e-06         13.371692         16.054586         17.103627
 6.103720000e-06         13.364778         16.043963         17.092889
 6.109940000e-06         13.358142         16.033713         17.082590
 6.116160000e-06         13.351798         16.023854         17.072746
 6.122390000e-06         13.345732         16.014367         17.063337
 6.128620000e-06         13.339952         16.005267         17.054379
 6.130000000e-06         13.338704         16.003296         17.052448
 6.134850000e-06         13.334461         15.996555         17.045873
 6.141080000e-06         13.329255         15.988227         17.037813
 6.147320000e-06         13.324323         15.980268         17.030186
 6.153560000e-06         13.319674         15.972692         17.023004
 6.159800000e-06         13.315307         15.965496         17.016264
 6.166050000e-06         13.311213         15.958669         17.009957
 6.172300000e-06         13.307400         15.952221         17.004090
 6.178550000e-06         13.303862         15.946148         16.998661
 6.184810000e-06         13.300599         15.940443         16.993663
 6.191070000e-06         13.297612         15.935113         16.989101
 6.197330000e-06         13.294899         15.930156         16.984974
 6.203600000e-06         13.292457         15.925565         16.981275
 6.209860000e-06         13.290293         15.921354         16.978015
 6.216140000e-06         13.288393         15.917500         16.975176
 6.222410000e-06         13.286768         15.914021         16.972772
 6.228690000e-06         13.285411         15.910907         16.970795
 6.234970000e-06         13.284324         15.908160         16.969245
 6.241250000e-06         13.283505         15.905780         16.968123
 6.247540000e-06         13.282954         15.903763         16.967425
 6.253830000e-06         13.282670         15.902112         16.967155
 6.260130000e-06         13.282653         15.900825         16.967309
 6.266420000e-06         13.282901         15.899902         16.967885
 6.272720000e-06         13.283414         15.899341         16.968886
 6.279030000e-06         13.284194         15.899142         16.970311
 6.285330000e-06         13.285234         15.899305         16.972153
 6.291640000e-06         13.286539         15.899829         16.974420
 6.297950000e-06         13.288108         15.900715         16.977108
 6.304270000e-06         13.289940         15.901962         16.980218
 6.310590000e-06         13.292033         15.903568         16.983745
 6.316910000e-06         13.294386         15.905532         16.987691
 6.323240000e-06         13.297003         15.907859         16.992061
 6.329570000e-06         13.299880         15.910543         16.996847
 6.335900000e-06         13.303016         15.913585         17.002050
 6.342230000e-06         13.306409         15.916982         17.007666
 6.348570000e-06         13.310064         15.920741         17.013705
 6.354910000e-06         13.313976         15.924855         17.020158
 6.361260000e-06         13.318153         15.929334         17.027038
 6.367600000e-06         13.322578         15.934158         17.034317
 6.373950000e-06         13.327265         15.939344         17.042020
 6.380310000e-06         13.332215         15.944893         17.050148
 6.386660000e-06         13.337413         15.950787         17.058675
 6.393020000e-06         13.342871         15.957041         17.067624
 6.399390000e-06         13.348594         15.963662         17.077001
 6.405750000e-06         13.354560         15.970623         17.086772
 6.412120000e-06         13.360789         15.977948         17.096969
 6.418500000e-06         13.367281         15.985637         17.107593
 6.424870000e-06         13.374014         15.993665         17.118608
 6.431250000e-06         13.381010         16.002058         17.130049
 6.437630000e-06         13.388259         16.010803         17.141900
 6.444020000e-06         13.395768         16.019910         17.154176
 6.450410000e-06         13.403530         16.029371         17.166862
 6.456800000e-06         13.411545         16.039185         17.179958
 6.463200000e-06         13.419820         16.049361         17.193480
 6.469590000e-06         13.428333         16.059873         17.207388
 6.476000000e-06         13.437122         16.070767         17.221746
 6.482400000e-06         13.446148         16.081996         17.236490
 6.488810000e-06         13.455438         16.093593         17.251665
 6.495220000e-06         13.464976         16.105539         17.267245
 6.501630000e-06         13.474762         16.117833         17.283230
 6.508050000e-06         13.484814         16.130499         17.299650
 6.514470000e-06         13.495114         16.143514         17.316474
 6.520900000e-06         13.505677         16.156898         17.333730
 6.527320000e-06         13.516474         16.170611         17.351366
 6.533750000e-06         13.527535         16.184695         17.369435
 6.540190000e-06         13.538860         16.199150         17.387937
 6.546630000e-06         13.550435         16.213957         17.406847
 6.553070000e-06         13.562256         16.229111         17.426161
 6.559510000e-06         13.574325         16.244616         17.445882
 6.565960000e-06         13.586660         16.260494         17.466037
 6.572410000e-06         13.599243         16.276723         17.486601
 6.578860000e-06         13.612071         16.293299         17.507567
 6.585310000e-06         13.625146         16.310224         17.528938
 6.591770000e-06         13.638488         16.327526         17.550747
 6.598240000e-06         13.652097         16.345204         17.572996
 6.604700000e-06         13.665931         16.363202         17.595613
 6.611170000e-06         13.680034         16.381580         17.618673
 6.617640000e-06         13.694381         16.400305         17.642136
 6.624120000e-06         13.708998         16.419410         17.666041
 6.630600000e-06         13.723861         16.438865         17.690351
 6.637080000e-06         13.738970         16.458670         17.715065
 6.643570000e-06         13.754347         16.478854         17.740222
 6.650050000e-06         13.769946         16.499356         17.765745
 6.656550000e-06         13.785839         16.520271         17.791751
 6.663040000e-06         13.801953         16.541504         17.818121
 6.669540000e-06         13.818337         16.563120         17.844937
 6.676040000e-06         13.834966         16.585084         17.872156
 6.682550000e-06         13.851866         16.607433         17.899822
 6.689050000e-06         13.868985         16.630098         17.927850
 6.695570000e-06         13.886401         16.653180         17.956367
 6.702080000e-06         13.904035         16.676578         17.985245
 6.708600000e-06         13.921941         16.700362         18.014572
 6.715120000e-06         13.940093         16.724496         18.044303
 6.721640000e-06         13.958488         16.748979         18.074436
 6.728170000e-06         13.977155         16.773849         18.105019
 6.734700000e-06         13.996068         16.799069         18.136006
 6.741240000e-06         14.015252         16.824677         18.167442
 6.747770000e-06         14.034650         16.850595         18.199234
 6.754310000e-06         14.054324         16.876904         18.231478
 6.760860000e-06         14.074270         16.903601         18.264173
 6.767410000e-06         14.094460         16.930649         18.297272
 6.773960000e-06         14.114894         16.958046         18.330773
 6.780000000e-06         14.133945         16.983612         18.362014
 6.780510000e-06         14.135570         16.985792         18.364675
 6.787070000e-06         14.156521         17.013929         18.399031
 6.793630000e-06         14.177715         17.042417         18.433789
 6.800190000e-06         14.199151         17.071252         18.468947
 6.806760000e-06         14.220862         17.100481         18.504560
 6.813330000e-06         14.242817         17.130059         18.540575
 6.819900000e-06         14.265011         17.159983         18.576987
 6.826480000e-06         14.287483         17.190305         18.613858
 6.833060000e-06         14.310196         17.220972         18.651127
 6.839640000e-06         14.333149         17.251988         18.688795
 6.846230000e-06         14.356380         17.283400         18.726920
 6.852820000e-06         14.379851         17.315159         18.765443
 6.859410000e-06         14.403561         17.347263         18.804362
 6.866010000e-06         14.427547         17.379764         18.843738
 6.872610000e-06         14.451776         17.412613         18.883513
 6.879210000e-06         14.476243         17.445808         18.923684
 6.885820000e-06         14.500985         17.479397         18.964309
 6.892430000e-06         14.525967         17.513334         19.005331
 6.899040000e-06         14.551188         17.547616         19.046748
 6.905660000e-06         14.576684         17.582293         19.088620
 6.912280000e-06         14.602419         17.617316         19.130886
 6.918900000e-06         14.628391         17.652683         19.173545
 6.925530000e-06         14.654639         17.688447         19.216660
 6.932150000e-06         14.681081         17.724496         19.260098
 6.938790000e-06         14.707843         17.761001         19.304061
 6.945420000e-06         14.734797         17.797789         19.348344
 6.952060000e-06         14.762030         17.834977         19.393085
 6.958710000e-06         14.789536         17.872560         19.438280
 6.965350000e-06         14.817235         17.910426         19.483793
 6.972000000e-06         14.845209         17.948688         19.529759
 6.978650000e-06         14.873415         17.987289         19.576111
 6.985310000e-06         14.901896         18.026286         19.622915
 6.991970000e-06         14.930613         18.065623         19.670106
 6.998630000e-06         14.959553         18.105290         19.717672
 7.005300000e-06         14.988771         18.145356         19.765692
 7.011970000e-06         15.018216         18.185753         19.814089
 7.018640000e-06         15.047890         18.226484         19.862865
 7.025320000e-06         15.077840         18.267613         19.912092
 7.032000000e-06         15.108015         18.309070         19.961693
 7.038680000e-06         15.138416         18.350859         20.011667
 7.045370000e-06         15.169091         18.393041         20.062090
 7.052060000e-06         15.199989         18.435550         20.112882
 7.058750000e-06         15.231108         18.478384         20.164041
 7.065440000e-06         15.262455         18.521548         20.215571
 7.072140000e-06         15.294064         18.565095         20.267537
 7.078850000e-06         15.325948         18.609038         20.319953
 7.085550000e-06         15.358002         18.653234         20.372649
 7.092260000e-06         15.390321         18.697815         20.425783
 7.098980000e-06         15.422906         18.742782         20.479356
 7.105690000e-06         15.455661         18.788002         20.533206
 7.112410000e-06         15.488681         18.833606         20.587493
 7.119130000e-06         15.521915         18.879524         20.642131
 7.125860000e-06         15.555412         18.925824         20.697201
 7.132590000e-06         15.589120         18.972435         20.752619
 7.139320000e-06         15.623038         19.019354         20.808383
 7.146060000e-06         15.657217         19.066654         20.864575
 7.152800000e-06         15.691605         19.114260         20.921110
 7.159540000e-06         15.726199         19.162169         20.977983
 7.166290000e-06         15.761047         19.210450         21.035274
 7.173040000e-06         15.796111         19.259044         21.092914
 7.179790000e-06         15.831360         19.307917         21.150864
 7.186550000e-06         15.866878         19.357179         21.209253
 7.193310000e-06         15.902588         19.406725         21.267955
 7.200070000e-06         15.938490         19.456557         21.326976
 7.206840000e-06         15.974653         19.506765         21.386417
 7.213610000e-06         16.011003         19.557255         21.446171
 7.220380000e-06         16.047553         19.608037         21.506247
 7.227160000e-06         16.084350         19.659179         21.566728
 7.233940000e-06         16.121321         19.710586         21.627500
 7.240730000e-06         16.158543         19.762355         21.688675
 7.247510000e-06         16.195905         19.814337         21.750080
 7.254300000e-06         16.233500         19.866660         21.811865
 7.261100000e-06         16.271315         19.919311         21.874017
 7.267890000e-06         16.309278         19.972178         21.936398
 7.274700000e-06         16.347516         20.025451         21.999237
 7.281500000e-06         16.385876         20.078910         22.062272
 7.288310000e-06         16.424470         20.132712         22.125689
 7.295120000e-06         16.463240         20.186775         22.189390
 7.301930000e-06         16.502182         20.241095         22.253370
 7.308750000e-06         16.541341         20.295735         22.317704
 7.315570000e-06         16.580653         20.350608         22.382292
 7.322400000e-06         16.620203         20.405828         22.447263
 7.329220000e-06         16.659846         20.461197         22.512386
 7.336060000e-06         16.699769         20.516971         22.577963
 7.342890000e-06         16.739783         20.572890         22.643687
 7.349730000e-06         16.780011         20.629125         22.709759
 7.356570000e-06         16.820394         20.685595         22.776084
 7.363420000e-06         16.860978         20.742361         22.842732
 7.370260000e-06         16.901643         20.799259         22.909513
 7.377120000e-06         16.942586         20.856559         22.976741
 7.383970000e-06         16.983592         20.913968         23.044074
 7.390830000e-06         17.024801         20.971676         23.111735
 7.397690000e-06         17.066140         21.029583         23.179605
 7.404560000e-06         17.107679         21.087786         23.247796
 7.411430000e-06         17.149342         21.146180         23.316189
 7.418300000e-06         17.191124         21.204759         23.384776
 7.425180000e-06         17.233086         21.263606         23.453653
 7.432050000e-06         17.275123         21.322573         23.522644
 7.438940000e-06         17.317388         21.381878         23.592009
 7.445820000e-06         17.359705         21.441274         23.661456
 7.452710000e-06         17.402196         21.500929         23.731180
 7.459610000e-06         17.444846         21.560826         23.801166
 7.466500000e-06         17.487547         21.620809         23.871226
 7.473400000e-06         17.530404         21.681030         23.941542
 7.480310000e-06         17.573422         21.741492         24.012113
 7.487210000e-06         17.616477         21.802023         24.082741
 7.494120000e-06         17.659668         21.862764         24.153592
 7.501040000e-06         17.703024         21.923750         24.224703
 7.507960000e-06         17.746452         21.984858         24.295933
 7.510000000e-06         17.759267         22.002892         24.316948
 7.514880000e-06         17.789966         22.046102         24.367296
 7.521800000e-06         17.833550         22.107462         24.438771
 7.528730000e-06         17.877271         22.169031         24.510465
 7.535660000e-06         17.921056         22.230709         24.582260
 7.542590000e-06         17.964913         22.292504         24.654169
 7.549530000e-06         18.008887         22.354480         24.726264
 7.556470000e-06         18.052913         22.416549         24.798444
 7.563420000e-06         18.097060         22.478806         24.870818
 7.570370000e-06         18.141260         22.541152         24.943270
 7.577320000e-06         18.185501         22.603576         25.015789
 7.584270000e-06         18.229775         22.666063         25.088358
 7.591230000e-06         18.274153         22.728717         25.161097
 7.598200000e-06         18.318643         22.791542         25.234008
 7.605160000e-06         18.363081         22.854314         25.306835
 7.612130000e-06         18.407616         22.917240         25.379817
 7.619100000e-06         18.452167         22.980207         25.452822
 7.626080000e-06         18.496796         23.043304         25.525954
 7.633060000e-06         18.541434         23.106432         25.599098
 7.640040000e-06         18.586077         23.169585         25.672247
 7.647030000e-06         18.630802         23.232870         25.745525
 7.654020000e-06         18.675509         23.296153         25.818778
 7.661010000e-06         18.720224         23.359463         25.892037
 7.668010000e-06         18.764986         23.422861         25.965374
 7.675010000e-06         18.809728         23.486247         26.038675
 7.682020000e-06         18.854529         23.549737         26.112072
 7.689030000e-06         18.899301         23.613205         26.185420
 7.696040000e-06         18.944038         23.676646         26.258714
 7.703050000e-06         18.988748         23.740067         26.331962
 7.710070000e-06         19.033483         23.803546         26.405253
 7.717090000e-06         19.078174         23.866982         26.478473
 7.724120000e-06         19.122886         23.930468         26.551727
 7.731150000e-06         19.167544         23.993899         26.624895
 7.738180000e-06         19.212158         24.057288         26.697992
 7.745210000e-06         19.256706         24.120604         26.770981
 7.752250000e-06         19.301241         24.183928         26.843960
 7.759300000e-06         19.345780         24.247277         26.916944
 7.766340000e-06         19.390185         24.310457         26.989712
 7.773390000e-06         19.434570         24.373633         27.062453
 7.780450000e-06         19.478935         24.436804         27.135167
 7.787500000e-06         19.523154         24.499789         27.207647
 7.794560000e-06         19.567341         24.562756         27.280083
 7.801630000e-06         19.611486         24.625687         27.352460
 7.808700000e-06         19.655532         24.688501         27.424679
 7.815770000e-06         19.699471         24.751188         27.496734
 7.822840000e-06         19.743304         24.813749         27.568622
 7.829920000e-06         19.787088         24.876266         27.640441
 7.837000000e-06         19.830732         24.938615         27.712048
 7.844090000e-06         19.874325         25.000915         27.783579
 7.851180000e-06         19.917786         25.063053         27.854906
 7.858270000e-06         19.961119         25.125039         27.926038
 7.865360000e-06         20.004304         25.186841         27.996943
 7.872460000e-06         20.047408         25.248557         28.067731
 7.879570000e-06         20.090415         25.310169         28.138384
 7.886670000e-06         20.133224         25.371524         28.208723
 7.893780000e-06         20.175921         25.432752         28.278902
 7.900900000e-06         20.218523         25.493877         28.348945
 7.908010000e-06         20.260903         25.554716         28.418646
 7.915140000e-06         20.303224         25.615505         28.488275
 7.922260000e-06         20.345308         25.675988         28.557539
 7.929390000e-06         20.387273         25.736336         28.626635
 7.936520000e-06         20.429053         25.796457         28.695457
 7.943650000e-06         20.470638         25.856336         28.763990
 7.950790000e-06         20.512095         25.916067         28.832342
 7.957930000e-06         20.553351         25.975549         28.900397
 7.965080000e-06         20.594463         26.034864         28.968249
 7.972230000e-06         20.635373         26.093932         29.035809
 7.979380000e-06         20.676067         26.152728         29.103050
 7.986540000e-06         20.716601         26.211342         29.170074
 7.993700000e-06         20.756925         26.269693         29.236787
 8.000860000e-06         20.797013         26.327756         29.303167
 8.008030000e-06         20.836934         26.385621         29.369313
 8.015200000e-06         20.876625         26.443205         29.435135
 8.022380000e-06         20.916139         26.500582         29.500715
 8.029550000e-06         20.955357         26.557584         29.565862
 8.036740000e-06         20.994446         26.614452         29.630855
 8.043920000e-06         21.033225         26.670927         29.695398
 8.051110000e-06         21.071812         26.727181         29.759689
 8.058300000e-06         21.110140         26.783119         29.823621
 8.065500000e-06         21.148274         26.838835         29.887299
 8.072700000e-06         21.186136         26.894218         29.950604
 8.079900000e-06         21.223742         26.949293         30.013560
 8.087110000e-06         21.261123         27.004110         30.076231
 8.094320000e-06         21.298238         27.058607         30.138542
 8.101530000e-06         21.335081         27.112778         30.200492
 8.108750000e-06         21.371696         27.166692         30.262158
 8.115970000e-06         21.408036         27.220277         30.323462
 8.123190000e-06         21.444082         27.273516         30.384386
 8.130420000e-06         21.479903         27.326504         30.445039
 8.137660000e-06         21.515480         27.379219         30.505398
 8.144890000e-06         21.550713         27.431520         30.565306
 8.152130000e-06         21.585705         27.483558         30.624936
 8.159370000e-06         21.620401         27.535252         30.684197
 8.166620000e-06         21.654840         27.586672         30.743172
 8.173870000e-06         21.688978         27.637748         30.801785
 8.181120000e-06         21.722814         27.688482         30.860038
 8.188380000e-06         21.756391         27.738946         30.918019
 8.195640000e-06         21.789666         27.789075         30.975652
 8.202910000e-06         21.822670         27.838927         31.033011
 8.210170000e-06         21.855322         27.888374         31.089950
 8.217450000e-06         21.887752         27.937626         31.146713
 8.224720000e-06         21.919825         27.986475         31.203064
 8.232000000e-06         21.951624         28.035062         31.259171
 8.239280000e-06         21.983110         28.083324         31.314964
 8.246570000e-06         22.014316         28.131326         31.370521
 8.253860000e-06         22.045210         28.179015         31.425785
 8.261150000e-06         22.075791         28.226399         31.480770
 8.268450000e-06         22.106086         28.273532         31.535544
 8.275750000e-06         22.136067         28.320373         31.590064
 8.283060000e-06         22.165763         28.366979         31.644404
 8.290370000e-06         22.195148         28.413312         31.698520
 8.297680000e-06         22.224213         28.459368         31.752416
 8.304990000e-06         22.252952         28.505154         31.806107
 8.310000000e-06         22.272482         28.536404         31.842816
 8.312310000e-06         22.281423         28.550760         31.859703
 8.319640000e-06         22.309612         28.596186         31.913213
 8.326960000e-06         22.337456         28.641332         31.966524
 8.334290000e-06         22.365020         28.686323         32.019794
 8.341630000e-06         22.392312         28.731185         32.073062
 8.348960000e-06         22.419260         28.775810         32.126208
 8.356310000e-06         22.445973         28.820400         32.179485
 8.363650000e-06         22.472352         28.864800         32.232713
 8.371000000e-06         22.498468         28.909151         32.286076
 8.378350000e-06         22.524291         28.953420         32.339544
 8.385710000e-06         22.549857         28.997695         32.393239
 8.393070000e-06         22.575142         29.041951         32.447142
 8.400430000e-06         22.600152         29.086225         32.501311
 8.407800000e-06         22.624923         29.130611         32.555880
 8.415170000e-06         22.649436         29.175098         32.610852
 8.422540000e-06         22.673691         29.219728         32.666297
 8.429920000e-06         22.697736         29.264618         32.722380
 8.437300000e-06         22.721554         29.309773         32.779128
 8.444690000e-06         22.745181         29.355311         32.836713
 8.452080000e-06         22.768604         29.401248         32.895183
 8.459470000e-06         22.791836         29.447667         32.954668
 8.466870000e-06         22.814937         29.494731         33.015404
 8.474270000e-06         22.837881         29.542468         33.077466
 8.481670000e-06         22.860695         29.590998         33.141041
 8.489080000e-06         22.883449         29.640532         33.206440
 8.496490000e-06         22.906125         29.691138         33.273802
 8.503900000e-06         22.928775         29.743005         33.343414
 8.511320000e-06         22.951466         29.796397         33.415681
 8.518750000e-06         22.974235         29.851535         33.490961
 8.526170000e-06         22.997093         29.908547         33.569477
 8.533600000e-06         23.020160         29.967887         33.651918
 8.541040000e-06         23.043507         30.029905         33.738842
 8.548470000e-06         23.067170         30.094856         33.830673
 8.555910000e-06         23.091322         30.163401         33.928421
 8.563360000e-06         23.116090         30.236128         34.033009
 8.570810000e-06         23.141607         30.313635         34.145381
 8.578260000e-06         23.168060         30.396738         34.266813
 8.585720000e-06         23.195720         30.486546         34.399020
 8.593180000e-06         23.224852         30.584155         34.543708
 8.600640000e-06         23.255815         30.691012         34.703112
 8.608110000e-06         23.289106         30.809057         34.880218
 8.615580000e-06         23.325265         30.940341         35.078170
 8.623050000e-06         23.365031         31.087552         35.301062
 8.630530000e-06         23.409411         31.254221         35.554232
 8.638010000e-06         23.459564         31.444174         35.843415
 8.645500000e-06         23.517128         31.662514         36.176165
 8.652990000e-06         23.584022         31.914504         36.560073
 8.660480000e-06         23.662680         32.205821         37.003006
 8.667980000e-06         23.755994         32.541409         37.511117
 8.675480000e-06         23.866527         32.920782         38.081265
 8.682980000e-06         23.995358         33.331881         38.691172
 8.690490000e-06         24.139086         33.737895         39.278813
 8.698000000e-06         24.283541         34.056918         39.712063
 8.705520000e-06         24.398605         34.155834         39.782516
 8.713040000e-06         24.441303         33.892082         39.276547
 8.720560000e-06         24.381478         33.228675         38.155684
 8.728090000e-06         24.231312         32.310747         36.665575
 8.735620000e-06         24.039759         31.378096         35.186380
 8.743150000e-06         23.854902         30.600442         33.975175
 8.750690000e-06         23.701255         30.026970         33.097021
 8.758230000e-06         23.583651         29.635151         32.507788
 8.765780000e-06         23.497189         29.379490         32.131440
 8.773330000e-06         23.434947         29.218953         31.901624
 8.780880000e-06         23.390540         29.122304         31.768832
 8.788440000e-06         23.358973         29.067876         31.699224
 8.796000000e-06         23.336674         29.041325         31.670636
 8.803570000e-06         23.321013         29.033044         31.668433
 8.811140000e-06         23.310180         29.036725         31.683083
 8.818710000e-06         23.302848         29.048143         31.708301
 8.826280000e-06         23.298078         29.064480         31.739946
 8.833860000e-06         23.295168         29.083852         31.775313
 8.841450000e-06         23.293638         29.104995         31.812597
 8.849040000e-06         23.293105         29.126993         31.850521
 8.856630000e-06         23.293295         29.149253         31.888284
 8.864220000e-06         23.294004         29.171375         31.925359
 8.871820000e-06         23.295072         29.193114         31.961454
 8.879420000e-06         23.296369         29.214251         31.996303
 8.887030000e-06         23.297816         29.234712         32.029840
 8.894640000e-06         23.299331         29.254383         32.061945
 8.902250000e-06         23.300856         29.273229         32.092601
 8.909870000e-06         23.302351         29.291256         32.121857
 8.917490000e-06         23.303781         29.308434         32.149693
 8.925120000e-06         23.305115         29.324791         32.176184
 8.932750000e-06         23.306337         29.340321         32.201335
 8.940380000e-06         23.307420         29.355039         32.225197
 8.948020000e-06         23.308363         29.368991         32.247853
 8.955660000e-06         23.309152         29.382183         32.269326
 8.963300000e-06         23.309772         29.394631         32.289657
 8.970950000e-06         23.310226         29.406388         32.308936
 8.978610000e-06         23.310507         29.417471         32.327203
 8.986260000e-06         23.310610         29.427878         32.344457
 8.993920000e-06         23.310535         29.437657         32.360784
 9.001590000e-06         23.310279         29.446836         32.376234
 9.009250000e-06         23.309847         29.455414         32.390805
 9.016920000e-06         23.309230         29.463431         32.404572
 9.024600000e-06         23.308440         29.470915         32.417575
 9.032280000e-06         23.307467         29.477866         32.429824
 9.039960000e-06         23.306319         29.484310         32.441358
 9.047650000e-06         23.304996         29.490271         32.452219
 9.055340000e-06         23.303501         29.495761         32.462426
 9.063030000e-06         23.301835         29.500795         32.472003
 9.070730000e-06         23.300005         29.505402         32.480999
 9.078430000e-06         23.298002         29.509578         32.489411
 9.086140000e-06         23.295843         29.513359         32.497292
 9.093850000e-06         23.293520         29.516742         32.504639
 9.101560000e-06         23.291039         29.519746         32.511483
 9.109280000e-06         23.288406         29.522391         32.517853
 9.117000000e-06         23.285622         29.524682         32.523760
 9.124730000e-06         23.282684         29.526632         32.529225
 9.132460000e-06         23.279603         29.528253         32.534264
 9.140190000e-06         23.276380         29.529557         32.538894
 9.147930000e-06         23.273019         29.530559         32.543139
 9.155670000e-06         23.269521         29.531264         32.547009
 9.163410000e-06         23.265891         29.531684         32.550519
 9.171160000e-06         23.262124         29.531824         32.553682
 9.178910000e-06         23.258240         29.531707         32.556521
 9.186670000e-06         23.254222         29.531326         32.559039
 9.194430000e-06         23.250083         29.530697         32.561253
 9.200000000e-06         23.247042         29.530099         32.562661
 9.202190000e-06         23.245830         29.529830         32.563176
 9.209960000e-06         23.241458         29.528733         32.564823
 9.217730000e-06         23.236978         29.527416         32.566203
 9.225510000e-06         23.232385         29.525881         32.567328
 9.233290000e-06         23.227687         29.524141         32.568209
 9.241070000e-06         23.222890         29.522204         32.568857
 9.248860000e-06         23.217988         29.520073         32.569282
 9.256650000e-06         23.212991         29.517759         32.569494
 9.264450000e-06         23.207894         29.515260         32.569495
 9.272250000e-06         23.202710         29.512596         32.569309
 9.280050000e-06         23.197436         29.509764         32.568933
 9.287860000e-06         23.192078         29.506779         32.568386
 9.295670000e-06         23.186639         29.503644         32.567674
 9.303480000e-06         23.181117         29.500360         32.566796
 9.311300000e-06         23.175516         29.496934         32.565766
 9.319120000e-06         23.169842         29.493377         32.564595
 9.326950000e-06         23.164096         29.489695         32.563294
 9.334780000e-06         23.158281         29.485889         32.561861
 9.342610000e-06         23.152403         29.481969         32.560310
 9.350450000e-06         23.146457         29.477935         32.558643
 9.358290000e-06         23.140446         29.473791         32.556864
 9.366140000e-06         23.134378         29.469550         32.554992
 9.373990000e-06         23.128260         29.465220         32.553031
 9.381840000e-06         23.122083         29.460793         32.550978
 9.389700000e-06         23.115852         29.456278         32.548843
 9.397560000e-06         23.109580         29.451689         32.546639
 9.405430000e-06         23.103256         29.447022         32.544369
 9.413300000e-06         23.096890         29.442284         32.542035
 9.421170000e-06         23.090485         29.437481         32.539646
 9.429050000e-06         23.084038         29.432613         32.537206
 9.436930000e-06         23.077556         29.427688         32.534721
 9.444810000e-06         23.071043         29.422713         32.532199
 9.452700000e-06         23.064494         29.417685         32.529641
 9.460600000e-06         23.057909         29.412607         32.527052
 9.468490000e-06         23.051308         29.407497         32.524443
 9.476390000e-06         23.044678         29.402348         32.521816
 9.484300000e-06         23.038019         29.397161         32.519172
 9.492210000e-06         23.031341         29.391946         32.516519
 9.500120000e-06         23.024648         29.386708         32.513862
 9.508040000e-06         23.017933         29.381445         32.511205
 9.515960000e-06         23.011207         29.376165         32.508553
 9.523880000e-06         23.004471         29.370874         32.505911
 9.531810000e-06         22.997720         29.365568         32.503281
 9.539750000e-06         22.990955         29.360250         32.500666
 9.547680000e-06         22.984194         29.354936         32.498075
 9.555620000e-06         22.977423         29.349618         32.495510
 9.563570000e-06         22.970645         29.344299         32.492972
 9.571520000e-06         22.963867         29.338986         32.490467
 9.579470000e-06         22.957094         29.333685         32.488002
 9.587430000e-06         22.950319         29.328392         32.485574
 9.595390000e-06         22.943550         29.323115         32.483191
 9.603350000e-06         22.936792         29.317860         32.480858
 9.611320000e-06         22.930035         29.312620         32.478574
 9.619290000e-06         22.923292         29.307406         32.476345
 9.627270000e-06         22.916554         29.302215         32.474172
 9.635250000e-06         22.909832         29.297055         32.472062
 9.643230000e-06         22.903127         29.291929         32.470016
 9.651220000e-06         22.896434         29.286834         32.468037
 9.659210000e-06         22.889761         29.281778         32.466127
 9.667210000e-06         22.883102         29.276756         32.464289
 9.675210000e-06         22.876466         29.271780         32.462529
 9.683210000e-06         22.869856         29.266851         32.460849
 9.691220000e-06         22.863264         29.261963         32.459247
 9.699240000e-06         22.856692         29.257122         32.457729
 9.707250000e-06         22.850157         29.252340         32.456301
 9.715270000e-06         22.843645         29.247609         32.454961
 9.723300000e-06         22.837156         29.242928         32.453711
 9.731330000e-06         22.830702         29.238308         32.452556
 9.739360000e-06         22.824282         29.233751         32.451499
 9.747390000e-06         22.817897         29.229257         32.450540
 9.755430000e-06         22.811543         29.224825         32.449683
 9.763480000e-06         22.805217         29.220455         32.448928
 9.771530000e-06         22.798933         29.216156         32.448279
 9.779580000e-06         22.792688         29.211928         32.447738
 9.787640000e-06         22.786478         29.207769         32.447306
 9.795700000e-06         22.780309         29.203684         32.446985
 9.803760000e-06         22.774185         29.199678         32.446779
 9.811830000e-06         22.768099         29.195745         32.446688
 9.819900000e-06         22.762060         29.191894         32.446715
 9.827980000e-06         22.756058         29.188118         32.446858
 9.836060000e-06         22.750106         29.184428         32.447125
 9.844150000e-06         22.744194         29.180817         32.447513
 9.852230000e-06         22.738340         29.177298         32.448025
 9.860330000e-06         22.732522         29.173858         32.448662
 9.868420000e-06         22.726763         29.170512         32.449427
 9.876530000e-06         22.721042         29.167249         32.450321
 9.884630000e-06         22.715382         29.164082         32.451344
 9.892740000e-06         22.709769         29.161005         32.452500
 9.900850000e-06         22.704211         29.158022         32.453786
 9.908970000e-06         22.698702         29.155132         32.455209
 9.917090000e-06         22.693249         29.152338         32.456765
 9.925220000e-06         22.687847         29.149640         32.458460
 9.933350000e-06         22.682503         29.147040         32.460291
 9.941480000e-06         22.677218         29.144542         32.462260
 9.949620000e-06         22.671986         29.142143         32.464372
 9.957760000e-06         22.666814         29.139846         32.466624
 9.965900000e-06         22.661701         29.137652         32.469014
 9.974050000e-06         22.656643         29.135559         32.471549
 9.982210000e-06         22.651642         29.133570         32.474233
 9.990370000e-06         22.646703         29.131687         32.477058
 9.998530000e-06         22.641825         29.129909         32.480025
 1.000670000e-05         22.637005         29.128237         32.483142
 1.001490000e-05         22.632236         29.126674         32.486422
 1.002300000e-05         22.627583         29.125231         32.489801
 1.003120000e-05         22.622942         29.123885         32.493372
 1.003940000e-05         22.618364         29.122648         32.497090
 1.004760000e-05         22.613853         29.121523         32.500955
 1.005580000e-05         22.609410         29.120513         32.504973
 1.006400000e-05         22.605029         29.119611         32.509134
 1.007220000e-05         22.600718         29.118824         32.513448
 1.008040000e-05         22.596474         29.118152         32.517912
 1.008860000e-05         22.592299         29.117596         32.522528
 1.009680000e-05         22.588188         29.117149         32.527290
 1.010500000e-05         22.584148         29.116820         32.532205
 1.011320000e-05         22.580175         29.116605         32.537269
 1.012140000e-05         22.576270         29.116505         32.542483
 1.012970000e-05         22.572391         29.116526         32.547919
 1.013790000e-05         22.568622         29.116654         32.553432
 1.014610000e-05         22.564925         29.116904         32.559101
 1.015440000e-05         22.561253         29.117275         32.564993
 1.016260000e-05         22.557697         29.117761         32.570968
 1.017090000e-05         22.554164         29.118364         32.577161
 1.017910000e-05         22.550745         29.119081         32.583435
 1.018740000e-05         22.547355         29.119924         32.589937
 1.019560000e-05         22.544073         29.120871         32.596509
 1.020000000e-05         22.542341         29.121425         32.600093
 1.020390000e-05         22.540824         29.121950         32.603315
 1.021220000e-05         22.537642         29.123143         32.610268
 1.022050000e-05         22.534530         29.124453         32.617373
 1.022870000e-05         22.531523         29.125858         32.624535
 1.023700000e-05         22.528546         29.127393         32.631932
 1.024530000e-05         22.525628         29.129027         32.639460
 1.025360000e-05         22.522762         29.130745         32.647108
 1.026190000e-05         22.519909         29.132481         32.654810
 1.027020000e-05         22.516870         29.133882         32.662238
 1.027850000e-05         22.517755         29.142135         32.676160
 1.028680000e-05         22.512849         29.140280         32.680593
 1.029510000e-05         22.510185         29.142323         32.688739
 1.030340000e-05         22.507719         29.144707         32.697245
 1.031170000e-05         22.505359         29.147274         32.705959
 1.032000000e-05         22.503086         29.149985         32.714846
 1.032840000e-05         22.500867         29.152864         32.724007
 1.033670000e-05         22.498749         29.155835         32.733213
 1.034500000e-05         22.496705         29.158930         32.742572
 1.035340000e-05         22.494710         29.162185         32.752197
 1.036170000e-05         22.492807         29.165516         32.761850
 1.037010000e-05         22.490959         29.169014         32.771776
 1.037840000e-05         22.489197         29.172582         32.781722
 1.038680000e-05         22.487490         29.176316         32.791941
 1.039510000e-05         22.485871         29.180120         32.802180
 1.040350000e-05         22.484303         29.184086         32.812687
 1.041190000e-05         22.482805         29.188170         32.823339
 1.042020000e-05         22.481394         29.192320         32.834006
 1.042860000e-05         22.480038         29.196639         32.844947
 1.043700000e-05         22.478750         29.201072         32.856029
 1.044540000e-05         22.477530         29.205618         32.867250
 1.045380000e-05         22.476379         29.210279         32.878612
 1.046220000e-05         22.475295         29.215052         32.890112
 1.047060000e-05         22.474282         29.219942         32.901756
 1.047900000e-05         22.473337         29.224944         32.913535
 1.048740000e-05         22.472458         29.230058         32.925452
 1.049580000e-05         22.471645         29.235281         32.937502
 1.050420000e-05         22.470899         29.240616         32.949688
 1.051260000e-05         22.470221         29.246063         32.962009
 1.052100000e-05         22.469609         29.251618         32.974464
 1.052950000e-05         22.469055         29.257350         32.987199
 1.053790000e-05         22.468572         29.263121         32.999915
 1.054630000e-05         22.468158         29.269005         33.012767
 1.055480000e-05         22.467799         29.275062         33.025897
 1.056320000e-05         22.467512         29.281158         33.039004
 1.057170000e-05         22.467288         29.287435         33.052399
 1.058010000e-05         22.467127         29.293742         33.065761
 1.058860000e-05         22.467026         29.300226         33.079403
 1.059700000e-05         22.466993         29.306743         33.093017
 1.060550000e-05         22.467020         29.313438         33.106913
 1.061400000e-05         22.467110         29.320239         33.120935
 1.062250000e-05         22.467264         29.327145         33.135083
 1.063090000e-05         22.467474         29.334066         33.149180
 1.063940000e-05         22.467750         29.341174         33.163569
 1.064790000e-05         22.468086         29.348381         33.178075
 1.065640000e-05         22.468481         29.355688         33.192700
 1.066490000e-05         22.468936         29.363093         33.207440
 1.067340000e-05         22.469453         29.370600         33.222301
 1.068190000e-05         22.470024         29.378199         33.237271
 1.069040000e-05         22.470657         29.385898         33.252360
 1.069890000e-05         22.471346         29.393691         33.267559
 1.070740000e-05         22.472092         29.401580         33.282869
 1.071590000e-05         22.472897         29.409565         33.298294
 1.072450000e-05         22.473768         29.417737         33.314008
 1.073300000e-05         22.474682         29.425903         33.329643
 1.074150000e-05         22.475653         29.434163         33.345389
 1.075010000e-05         22.476694         29.442616         33.361430
 1.075860000e-05         22.477773         29.451055         33.377383
 1.076720000e-05         22.478922         29.459687         33.393633
 1.077570000e-05         22.480106         29.468302         33.409791
 1.078430000e-05         22.481360         29.477109         33.426242
 1.079280000e-05         22.482651         29.485899         33.442602
 1.080140000e-05         22.484012         29.494883         33.459257
 1.081000000e-05         22.485421         29.503946         33.476005
 1.081850000e-05         22.486866         29.512991         33.492658
 1.082710000e-05         22.488379         29.522226         33.509600
 1.083570000e-05         22.489937         29.531538         33.526632
 1.084430000e-05         22.491551         29.540938         33.543764
 1.085290000e-05         22.493209         29.550415         33.560984
 1.086140000e-05         22.494894         29.559858         33.578089
 1.087000000e-05         22.496651         29.569496         33.595491
 1.087860000e-05         22.498452         29.579208         33.612978
 1.088730000e-05         22.500323         29.589113         33.630756
 1.089590000e-05         22.502216         29.598978         33.648413
 1.090450000e-05         22.504154         29.608917         33.666154
 1.091310000e-05         22.506139         29.618933         33.683980
 1.092170000e-05         22.508167         29.629020         33.701886
 1.093030000e-05         22.510235         29.639174         33.719866
 1.093900000e-05         22.512373         29.649522         33.738139
 1.094760000e-05         22.514532         29.659824         33.756284
 1.095630000e-05         22.516753         29.670310         33.774709
 1.096490000e-05         22.518989         29.680742         33.792997
 1.097360000e-05         22.521296         29.691367         33.811575
 1.098220000e-05         22.523613         29.701933         33.830008
 1.099090000e-05         22.525993         29.712682         33.848721
 1.099950000e-05         22.528394         29.723384         33.867304
 1.100820000e-05         22.530855         29.734267         33.886163
 1.101690000e-05         22.533348         29.745201         33.905075
 1.102550000e-05         22.535856         29.756081         33.923849
 1.103420000e-05         22.538430         29.767149         33.942908
 1.104290000e-05         22.541035         29.778269         33.962020
 1.105160000e-05         22.543679         29.789454         33.981202
 1.106030000e-05         22.546358         29.800694         34.000443
 1.106900000e-05         22.549067         29.811983         34.019733
 1.107770000e-05         22.551810         29.823331         34.039086
 1.108640000e-05         22.554587         29.834733         34.058497
 1.109510000e-05         22.557397         29.846193         34.077967
 1.110380000e-05         22.560235         29.857697         34.097482
 1.111250000e-05         22.563103         29.869250         34.117048
 1.112130000e-05         22.566040         29.880996         34.136901
 1.113000000e-05         22.568966         29.892645         34.156563
 1.113870000e-05         22.571923         29.904345         34.176278
 1.114740000e-05         22.574913         29.916099         34.196049
 1.115620000e-05         22.577956         29.928020         34.216077
 1.116490000e-05         22.580999         29.939862         34.235935
 1.117370000e-05         22.584097         29.951875         34.256053
 1.118240000e-05         22.587191         29.963801         34.275994
 1.119120000e-05         22.590341         29.975898         34.296194
 1.120000000e-05         22.593515         29.988034         34.316432
 1.120870000e-05         22.596679         30.000076         34.336483
 1.121750000e-05         22.599905         30.012299         34.356805
 1.122630000e-05         22.603153         30.024556         34.377158
 1.123510000e-05         22.606416         30.036840         34.397534
 1.124380000e-05         22.609667         30.049027         34.417720
 1.125260000e-05         22.612979         30.061390         34.438171
 1.126140000e-05         22.616305         30.073778         34.458642
 1.127020000e-05         22.619655         30.086203         34.479147
 1.127900000e-05         22.623021         30.098656         34.499675
 1.128780000e-05         22.626408         30.111143         34.520234
 1.129660000e-05         22.629805         30.123648         34.540805
 1.130000000e-05         22.631129         30.128497         34.548769
 1.130540000e-05         22.633227         30.136194         34.561414
 1.131430000e-05         22.636703         30.148906         34.582274
 1.132310000e-05         22.640149         30.161491         34.602909
 1.133190000e-05         22.643616         30.174111         34.623576
 1.134080000e-05         22.647135         30.186893         34.644489
 1.134960000e-05         22.650630         30.199558         34.665188
 1.135840000e-05         22.654131         30.212235         34.685891
 1.136730000e-05         22.657691         30.225085         34.706852
 1.137610000e-05         22.661223         30.237810         34.727592
 1.138500000e-05         22.664801         30.250690         34.748569
 1.139380000e-05         22.668356         30.263452         34.769330
 1.140270000e-05         22.671952         30.276364         34.790323
 1.141160000e-05         22.675563         30.289299         34.811332
 1.142040000e-05         22.679141         30.302099         34.832107
 1.142930000e-05         22.682766         30.315058         34.853124
 1.143820000e-05         22.686408         30.328039         34.874155
 1.144710000e-05         22.690047         30.341022         34.895178
 1.145600000e-05         22.693696         30.354016         34.916202
 1.146490000e-05         22.697348         30.367018         34.937226
 1.147380000e-05         22.701005         30.380028         34.958247
 1.148270000e-05         22.704670         30.393050         34.979273
 1.149160000e-05         22.708338         30.406076         35.000291
 1.150050000e-05         22.712007         30.419105         35.021302
 1.150940000e-05         22.715680         30.432141         35.042309
 1.151830000e-05         22.719353         30.445176         35.063305
 1.152730000e-05         22.723075         30.458370         35.084540
 1.153620000e-05         22.726750         30.471408         35.105516
 1.154510000e-05         22.730428         30.484450         35.126487
 1.155410000e-05         22.734145         30.497636         35.147679
 1.156300000e-05         22.737825         30.510680         35.168629
 1.157200000e-05         22.741540         30.523862         35.189792
 1.158090000e-05         22.745213         30.536896         35.210708
 1.158990000e-05         22.748925         30.550073         35.231843
 1.159880000e-05         22.752594         30.563098         35.252725
 1.160780000e-05         22.756303         30.576269         35.273830
 1.161680000e-05         22.760002         30.589424         35.294905
 1.162570000e-05         22.763658         30.602430         35.315731
 1.163470000e-05         22.767348         30.615567         35.336760
 1.164370000e-05         22.771037         30.628704         35.357778
 1.165270000e-05         22.774711         30.641818         35.378758
 1.166170000e-05         22.778386         30.654932         35.399727
 1.167070000e-05         22.782054         30.668032         35.420668
 1.167970000e-05         22.785705         30.681109         35.441569
 1.168870000e-05         22.789354         30.694180         35.462453
 1.169770000e-05         22.793000         30.707243         35.483314
 1.170670000e-05         22.796627         30.720277         35.504131
 1.171570000e-05         22.800243         30.733294         35.524916
 1.172480000e-05         22.803895         30.746445         35.545907
 1.173380000e-05         22.807496         30.759437         35.566640
 1.174280000e-05         22.811085         30.772406         35.587333
 1.175190000e-05         22.814698         30.785494         35.608215
 1.176090000e-05         22.818264         30.798425         35.628841
 1.177000000e-05         22.821853         30.811474         35.649654
 1.177900000e-05         22.825388         30.824354         35.670197
 1.178810000e-05         22.828952         30.837361         35.690937
 1.179710000e-05         22.832460         30.850195         35.711403
 1.180620000e-05         22.835991         30.863148         35.732057
 1.181530000e-05         22.839512         30.876082         35.752677
 1.182430000e-05         22.842974         30.888841         35.773021
 1.183340000e-05         22.846460         30.901718         35.793551
 1.184250000e-05         22.849927         30.914563         35.814032
 1.185160000e-05         22.853379         30.927382         35.834470
 1.186070000e-05         22.856814         30.940175         35.854867
 1.186980000e-05         22.860228         30.952933         35.875211
 1.187890000e-05         22.863630         30.965667         35.895515
 1.188800000e-05         22.867010         30.978370         35.915772
 1.189710000e-05         22.870365         30.991030         35.935967
 1.190620000e-05         22.873710         31.003671         35.956129
 1.191530000e-05         22.877033         31.016274         35.976235
 1.192450000e-05         22.880365         31.028975         35.996502
 1.193360000e-05         22.883646         31.041511         36.016507
 1.194270000e-05         22.886905         31.054011         36.036457
 1.195190000e-05         22.890180         31.066613         36.056575
 1.196100000e-05         22.893395         31.079037         36.076415
 1.197010000e-05         22.896587         31.091426         36.096203
 1.197930000e-05         22.899793         31.103916         36.116156
 1.198850000e-05         22.902974         31.116365         36.136049
 1.199760000e-05         22.906100         31.128642         36.155672
 1.200680000e-05         22.909236         31.141014         36.175453
 1.201600000e-05         22.912346         31.153345         36.195176
 1.202510000e-05         22.915402         31.165505         36.214630
 1.203430000e-05         22.918465         31.177757         36.234237
 1.204350000e-05         22.921502         31.189964         36.253782
 1.205270000e-05         22.924514         31.202129         36.273266
 1.206190000e-05         22.927502         31.214256         36.292695
 1.207110000e-05         22.930460         31.226334         36.312055
 1.208030000e-05         22.933395         31.238372         36.331360
 1.208950000e-05         22.936303         31.250364         36.350599
 1.209870000e-05         22.939185         31.262315         36.369779
 1.210790000e-05         22.942042         31.274223         36.388898
 1.211710000e-05         22.944864         31.286075         36.407943
 1.212640000e-05         22.947698         31.298021         36.427143
 1.213560000e-05         22.950469         31.309788         36.446067
 1.214480000e-05         22.953211         31.321506         36.464922
 1.215410000e-05         22.955959         31.333307         36.483921
 1.216330000e-05         22.958648         31.344937         36.502654
 1.217260000e-05         22.961337         31.356643         36.521522
 1.218180000e-05         22.963967         31.368173         36.540118
 1.219110000e-05         22.966594         31.379778         36.558847
 1.220030000e-05         22.969171         31.391217         36.577316
 1.220960000e-05         22.971740         31.402723         36.595910
 1.221890000e-05         22.974282         31.414184         36.614441
 1.222810000e-05         22.976766         31.425471         36.632704
 1.223740000e-05         22.979249         31.436834         36.651101
 1.224670000e-05         22.981699         31.448141         36.669423
 1.225600000e-05         22.984120         31.459398         36.687676
 1.226530000e-05         22.986509         31.470606         36.705864
 1.227460000e-05         22.988871         31.481763         36.723982
 1.228390000e-05         22.991199         31.492866         36.742027
 1.229320000e-05         22.993501         31.503925         36.760011
 1.230250000e-05         22.995767         31.514923         36.777915
 1.231180000e-05         22.998004         31.525874         36.795757
 1.232120000e-05         23.000232         31.536886         36.813713
 1.233050000e-05         23.002405         31.547729         36.831409
 1.233980000e-05         23.004552         31.558525         36.849040
 1.234920000e-05         23.006685         31.569379         36.866786
 1.235850000e-05         23.008769         31.580070         36.884276
 1.236780000e-05         23.010816         31.590702         36.901690
 1.237720000e-05         23.012856         31.601398         36.919224
 1.238650000e-05         23.014844         31.611927         36.936501
 1.239590000e-05         23.016818         31.622512         36.953887
 1.240530000e-05         23.018764         31.633047         36.971207
 1.241460000e-05         23.020656         31.643416         36.988271
 1.242400000e-05         23.022539         31.653845         37.005450
 1.243340000e-05         23.024389         31.664217         37.022554
 1.244280000e-05         23.026205         31.674535         37.039586
 1.245220000e-05         23.027996         31.684806         37.056555
 1.246160000e-05         23.029748         31.695015         37.073444
 1.247100000e-05         23.031473         31.705175         37.090268
 1.248040000e-05         23.033168         31.715282         37.107021
 1.248980000e-05         23.034830         31.725334         37.123703
 1.249920000e-05         23.036459         31.735331         37.140312
 1.250000000e-05         23.036598         31.736179         37.141719
 1.250860000e-05         23.038059         31.745275         37.156851
 1.251800000e-05         23.039626         31.755166         37.173321
 1.252740000e-05         23.041164         31.765005         37.189723
 1.253690000e-05         23.042685         31.774893         37.206226
 1.254630000e-05         23.044160         31.784623         37.222485
 1.255570000e-05         23.045608         31.794306         37.238682
 1.256520000e-05         23.047037         31.804034         37.254976
 1.257460000e-05         23.048427         31.813613         37.271036
 1.258410000e-05         23.049794         31.823234         37.287190
 1.259360000e-05         23.051135         31.832807         37.303280
 1.260300000e-05         23.052433         31.842226         37.319131
 1.261250000e-05         23.053715         31.851695         37.335085
 1.262200000e-05         23.054968         31.861112         37.350971
 1.263140000e-05         23.056178         31.870378         37.366623
 1.264090000e-05         23.057371         31.879689         37.382371
 1.265040000e-05         23.058537         31.888952         37.398055
 1.265990000e-05         23.059674         31.898163         37.413673
 1.266940000e-05         23.060783         31.907324         37.429226
 1.267890000e-05         23.061866         31.916437         37.444713
 1.268840000e-05         23.062922         31.925501         37.460138
 1.269790000e-05         23.063949         31.934514         37.475496
 1.270740000e-05         23.064951         31.943479         37.490791
 1.271690000e-05         23.065929         31.952398         37.506026
 1.272650000e-05         23.066887         31.961359         37.521353
 1.273600000e-05         23.067812         31.970182         37.536462
 1.274550000e-05         23.068712         31.978956         37.551507
 1.275510000e-05         23.069594         31.987775         37.566648
 1.276460000e-05         23.070445         31.996458         37.581573
 1.277420000e-05         23.071281         32.005186         37.596594
 1.278370000e-05         23.072084         32.013778         37.611398
 1.279330000e-05         23.072872         32.022415         37.626300
 1.280280000e-05         23.073632         32.030920         37.640989
 1.281240000e-05         23.074375         32.039468         37.655773
 1.282200000e-05         23.075103         32.047980         37.670506
 1.283160000e-05         23.075804         32.056442         37.685176
 1.284120000e-05         23.076483         32.064862         37.699788
 1.285070000e-05         23.077142         32.073160         37.714202
 1.286030000e-05         23.077783         32.081499         37.728706
 1.286990000e-05         23.078405         32.089798         37.743158
 1.287950000e-05         23.079012         32.098061         37.757558
 1.288910000e-05         23.079600         32.106284         37.771907
 1.289870000e-05         23.080175         32.114473         37.786207
 1.290840000e-05         23.080739         32.122708         37.800604
 1.291800000e-05         23.081277         32.130817         37.814798
 1.292760000e-05         23.081804         32.138895         37.828947
 1.293720000e-05         23.082317         32.146940         37.843049
 1.294690000e-05         23.082820         32.155031         37.857248
 1.295650000e-05         23.083308         32.163008         37.871258
 1.296620000e-05         23.083789         32.171036         37.885367
 1.297580000e-05         23.084254         32.178950         37.899286
 1.298550000e-05         23.084715         32.186917         37.913308
 1.299510000e-05         23.085161         32.194771         37.927143
 1.300480000e-05         23.085605         32.202680         37.941080
 1.301450000e-05         23.086040         32.210560         37.954977
 1.302410000e-05         23.086464         32.218333         37.968691
 1.303380000e-05         23.086887         32.226160         37.982508
 1.304350000e-05         23.087307         32.233965         37.996291
 1.305320000e-05         23.087722         32.241744         38.010035
 1.306290000e-05         23.088139         32.249505         38.023747
 1.307260000e-05         23.088550         32.257241         38.037422
 1.308230000e-05         23.088962         32.264959         38.051065
 1.309200000e-05         23.089374         32.272657         38.064677
 1.310170000e-05         23.089792         32.280340         38.078259
 1.311140000e-05         23.090208         32.288003         38.091810
 1.312110000e-05         23.090635         32.295656         38.105337
 1.313090000e-05         23.091067         32.303369         38.118972
 1.314060000e-05         23.091502         32.310993         38.132445
 1.315030000e-05         23.091945         32.318603         38.145890
 1.316010000e-05         23.092405         32.326288         38.159458
 1.316980000e-05         23.092871         32.333883         38.172863
 1.317960000e-05         23.093349         32.341543         38.186378
 1.318930000e-05         23.093842         32.349128         38.199746
 1.319910000e-05         23.094351         32.356781         38.213228
 1.320890000e-05         23.094879         32.364435         38.226697
 1.321860000e-05         23.095421         32.372011         38.240015
 1.322840000e-05         23.095990         32.379667         38.253459
 1.323820000e-05         23.096574         32.387316         38.266882
 1.324800000e-05         23.097188         32.394978         38.280304
 1.325780000e-05         23.097823         32.402641         38.293712
 1.326760000e-05         23.098488         32.410315         38.307118
 1.327740000e-05         23.099178         32.417993         38.320512
 1.328720000e-05         23.099902         32.425685         38.333906
 1.329700000e-05         23.100654         32.433387         38.347296
 1.330680000e-05         23.101446         32.441110         38.360691
 1.331660000e-05         23.102270         32.448841         38.374079
 1.332640000e-05         23.103135         32.456596         38.387475
 1.333630000e-05         23.104047         32.464448         38.401010
 1.334610000e-05         23.104993         32.472245         38.414416
 1.335590000e-05         23.105985         32.480064         38.427828
 1.336580000e-05         23.107031         32.487988         38.441386
 1.337560000e-05         23.108120         32.495865         38.454823
 1.338550000e-05         23.109271         32.503854         38.468411
 1.339540000e-05         23.110475         32.511872         38.482010
 1.340520000e-05         23.111724         32.519846         38.495491
 1.341510000e-05         23.113046         32.527940         38.509130
 1.342500000e-05         23.114431         32.536076         38.522792
 1.343480000e-05         23.115864         32.544169         38.536335
 1.344470000e-05         23.117380         32.552391         38.550045
 1.345460000e-05         23.118967         32.560660         38.563780
 1.346450000e-05         23.120628         32.568982         38.577548
 1.347440000e-05         23.122365         32.577355         38.591346
 1.348430000e-05         23.124182         32.585786         38.605181
 1.349420000e-05         23.126079         32.594273         38.619047
 1.350410000e-05         23.128063         32.602821         38.632954
 1.351410000e-05         23.130159         32.611524         38.647046
 1.352400000e-05         23.132327         32.620208         38.661041
 1.353390000e-05         23.134589         32.628961         38.675080
 1.354380000e-05         23.136952         32.637788         38.689168
 1.355380000e-05         23.139442         32.646779         38.703446
 1.356370000e-05         23.142013         32.655759         38.717633
 1.357370000e-05         23.144725         32.664918         38.732025
 1.358360000e-05         23.147524         32.674072         38.746331
 1.359360000e-05         23.150470         32.683407         38.760840
 1.360350000e-05         23.153509         32.692739         38.775263
 1.361350000e-05         23.156706         32.702263         38.789899
 1.362350000e-05         23.160038         32.711891         38.804606
 1.363350000e-05         23.163509         32.721626         38.819388
 1.364350000e-05         23.167121         32.731470         38.834244
 1.365340000e-05         23.170842         32.741325         38.849026
 1.366340000e-05         23.174754         32.751401         38.864044
 1.367340000e-05         23.178820         32.761593         38.879137
 1.368340000e-05         23.183050         32.771914         38.894322
 1.369340000e-05         23.187446         32.782362         38.909593
 1.370350000e-05         23.192060         32.793047         38.925107
 1.371350000e-05         23.196810         32.803771         38.940570
 1.372350000e-05         23.201745         32.814639         38.956134
 1.373350000e-05         23.206865         32.825646         38.971787
 1.374360000e-05         23.212238         32.836926         38.987716
 1.375360000e-05         23.217759         32.848247         39.003589
 1.376360000e-05         23.223489         32.859731         39.019576
 1.377370000e-05         23.229490         32.871494         39.035833
 1.378370000e-05         23.235661         32.883324         39.052059
 1.379380000e-05         23.242118         32.895442         39.068560
 1.380000000e-05         23.246203         32.902976         39.078755
 1.380390000e-05         23.248815         32.907746         39.085189
 1.381390000e-05         23.255692         32.920122         39.101789
 1.382400000e-05         23.262890         32.932817         39.118687
 1.383410000e-05         23.270345         32.945709         39.135716
 1.384420000e-05         23.278073         32.958814         39.152893
 1.385430000e-05         23.286077         32.972131         39.170213
 1.386440000e-05         23.294365         32.985664         39.187676
 1.387450000e-05         23.302949         32.999431         39.205301
 1.388460000e-05         23.311838         33.013431         39.223083
 1.389470000e-05         23.321033         33.027665         39.241019
 1.390480000e-05         23.330549         33.042144         39.259117
 1.391490000e-05         23.340398         33.056880         39.277390
 1.392500000e-05         23.350588         33.071878         39.295838
 1.393520000e-05         23.361229         33.087290         39.314643
 1.394530000e-05         23.372129         33.102827         39.333445
 1.395540000e-05         23.383396         33.118644         39.352431
 1.396560000e-05         23.395161         33.134908         39.371794
 1.397570000e-05         23.407205         33.151316         39.391169
 1.398590000e-05         23.419773         33.168187         39.410926
 1.399600000e-05         23.432635         33.185209         39.430696
 1.400620000e-05         23.446051         33.202718         39.450864
 1.401640000e-05         23.459917         33.220568         39.471253
 1.402650000e-05         23.474095         33.238577         39.491656
 1.403670000e-05         23.488884         33.257114         39.512482
 1.404690000e-05         23.504153         33.276008         39.533533
 1.405710000e-05         23.519915         33.295264         39.554808
 1.406730000e-05         23.536189         33.314901         39.576323
 1.407750000e-05         23.552988         33.334925         39.598079
 1.408770000e-05         23.570326         33.355348         39.620084
 1.409790000e-05         23.588210         33.376165         39.642325
 1.410810000e-05         23.606662         33.397400         39.664825
 1.411840000e-05         23.625887         33.419272         39.687804
 1.412860000e-05         23.645521         33.441363         39.710819
 1.413880000e-05         23.665772         33.463902         39.734104
 1.414900000e-05         23.686641         33.486881         39.757646
 1.415930000e-05         23.708377         33.510565         39.781706
 1.416950000e-05         23.730562         33.534489         39.805807
 1.417980000e-05         23.753653         33.559139         39.830429
 1.419000000e-05         23.777216         33.584041         39.855096
 1.420030000e-05         23.801737         33.609705         39.880305
 1.421060000e-05         23.826995         33.635883         39.905801
 1.422080000e-05         23.852755         33.662329         39.931343
 1.423110000e-05         23.879552         33.689586         39.957448
 1.424140000e-05         23.907141         33.717391         39.983853
 1.425170000e-05         23.935546         33.745759         40.010566
 1.426200000e-05         23.964787         33.774701         40.037588
 1.427230000e-05         23.994886         33.804233         40.064931
 1.428260000e-05         24.025854         33.834355         40.092585
 1.429290000e-05         24.057714         33.865084         40.120558
 1.430320000e-05         24.090493         33.896432         40.148855
 1.431350000e-05         24.124201         33.928403         40.177468
 1.432380000e-05         24.158863         33.961014         40.206409
 1.433420000e-05         24.194839         33.994584         40.235947
 1.434450000e-05         24.231475         34.028501         40.265537
 1.435480000e-05         24.269114         34.063074         40.295442
 1.436520000e-05         24.308169         34.098670         40.325971
 1.437550000e-05         24.347897         34.134603         40.356525
 1.438590000e-05         24.389100         34.171587         40.387702
 1.439630000e-05         24.431404         34.209271         40.419194
 1.440660000e-05         24.474414         34.247304         40.450705
 1.441700000e-05         24.518988         34.286430         40.482839
 1.442740000e-05         24.564720         34.326282         40.515285
 1.443770000e-05         24.611169         34.366465         40.547715
 1.444810000e-05         24.659270         34.407785         40.580770
 1.445850000e-05         24.708581         34.449842         40.614118
 1.446890000e-05         24.759120         34.492646         40.647757
 1.447930000e-05         24.810905         34.536200         40.681680
 1.448970000e-05         24.863945         34.580501         40.715874
 1.450010000e-05         24.918260         34.625555         40.750334
 1.451060000e-05         24.974390         34.671795         40.785378
 1.452100000e-05         25.031286         34.718351         40.820338
 1.453140000e-05         25.089476         34.765639         40.855515
 1.454180000e-05         25.148973         34.813669         40.890914
 1.455230000e-05         25.210372         34.862897         40.926849
 1.456270000e-05         25.272506         34.912383         40.962629
 1.457320000e-05         25.336575         34.963072         40.998924
 1.458360000e-05         25.401356         35.013981         41.035021
 1.459410000e-05         25.468098         35.066082         41.071596
 1.460450000e-05         25.535512         35.118359         41.107927
 1.461500000e-05         25.604901         35.171811         41.144699
 1.462550000e-05         25.675603         35.225909         41.181527
 1.463600000e-05         25.747602         35.280631         41.218387
 1.464640000e-05         25.820198         35.335442         41.254918
 1.465690000e-05         25.894754         35.391355         41.291779
 1.466740000e-05         25.970559         35.447821         41.328589
 1.467790000e-05         26.047576         35.504800         41.365313
 1.468840000e-05         26.125798         35.562280         41.401936
 1.469900000e-05         26.205937         35.620764         41.438758
 1.470950000e-05         26.286456         35.679117         41.475050
 1.472000000e-05         26.368049         35.737834         41.511114
 1.473050000e-05         26.450692         35.796892         41.546931
 1.474100000e-05         26.534334         35.856244         41.582459
 1.475160000e-05         26.619715         35.916389         41.617974
 1.476210000e-05         26.705195         35.976168         41.652786
 1.477270000e-05         26.792318         36.036647         41.687501
 1.478320000e-05         26.879380         36.096627         41.721416
 1.479380000e-05         26.967990         36.157216         41.755157
 1.480440000e-05         27.057221         36.217751         41.788324
 1.481490000e-05         27.146158         36.277611         41.820578
 1.482550000e-05         27.236419         36.337877         41.852495
 1.483610000e-05         27.327058         36.397896         41.883702
 1.484670000e-05         27.418004         36.457613         41.914168
 1.485720000e-05         27.508287         36.516384         41.943554
 1.486780000e-05         27.599537         36.575263         41.972383
 1.487840000e-05         27.690792         36.633611         42.000319
 1.488910000e-05         27.782820         36.691903         42.027575
 1.489970000e-05         27.873775         36.748960         42.053588
 1.491030000e-05         27.964420         36.805256         42.078572
 1.492090000e-05         28.054642         36.860713         42.102484
 1.493150000e-05         28.144326         36.915254         42.125285
 1.494220000e-05         28.234213         36.969315         42.147140
 1.495280000e-05         28.322489         37.021796         42.167595
 1.496340000e-05         28.409890         37.073133         42.186821
 1.497410000e-05         28.497095         37.123705         42.204936
 1.498470000e-05         28.582387         37.172522         42.221594
 1.499540000e-05         28.667230         37.220403         42.237053
 1.500610000e-05         28.750709         37.266822         42.251131
 1.501670000e-05         28.831978         37.311326         42.263719
 1.502740000e-05         28.912417         37.354649         42.274992
 1.503810000e-05         28.991166         37.396322         42.284827
 1.504880000e-05         29.068113         37.436282         42.293201
 1.505950000e-05         29.143161         37.474476         42.300105
 1.507020000e-05         29.216211         37.510858         42.305539
 1.508090000e-05         29.287170         37.545376         42.309485
 1.509160000e-05         29.355937         37.577979         42.311941
 1.510230000e-05         29.422456         37.608656         42.312929
 1.511300000e-05         29.486620         37.637341         42.312423
 1.512370000e-05         29.548391         37.664045         42.310471
 1.513450000e-05         29.608200         37.688919         42.307004
 1.514520000e-05         29.664923         37.711527         42.302139
 1.515590000e-05         29.719057         37.732079         42.295856
 1.516670000e-05         29.771030         37.750732         42.288098
 1.517740000e-05         29.819817         37.767121         42.279024
 1.518820000e-05         29.866339         37.781593         42.268526
 1.519890000e-05         29.909671         37.793851         42.256796
 1.520970000e-05         29.950622         37.804150         42.243663
 1.522050000e-05         29.988761         37.812382         42.229265
 1.523130000e-05         30.024073         37.818562         42.213641
 1.524200000e-05         30.056293         37.822704         42.197003
 1.525280000e-05         30.086008         37.824891         42.179066
 1.526360000e-05         30.112933         37.825127         42.160039
 1.527440000e-05         30.137105         37.823465         42.139984
 1.528520000e-05         30.158500         37.819892         42.118898
 1.529600000e-05         30.177203         37.814508         42.096882
 1.530000000e-05         30.183441         37.812047         42.088483
 1.530680000e-05         30.193229         37.807337         42.073962
 1.531770000e-05         30.206716         37.798319         42.049950
 1.532850000e-05         30.217501         37.787714         42.025371
 1.533930000e-05         30.225724         37.775452         42.000018
 1.535020000e-05         30.231534         37.761505         41.973743
 1.536100000e-05         30.234837         37.746142         41.947037
 1.537190000e-05         30.235788         37.729168         41.919483
 1.538270000e-05         30.234419         37.710941         41.891625
 1.539360000e-05         30.230788         37.691196         41.863007
 1.540440000e-05         30.225002         37.670330         41.834176
 1.541530000e-05         30.217055         37.648050         41.804676
 1.542620000e-05         30.207050         37.624586         41.774799
 1.543710000e-05         30.195070         37.600013         41.744603
 1.544790000e-05         30.181314         37.574618         41.714400
 1.545880000e-05         30.165613         37.548000         41.683680
 1.546970000e-05         30.148167         37.520458         41.652771
 1.548060000e-05         30.129048         37.492045         41.621708
 1.549150000e-05         30.108319         37.462803         41.590508
 1.550240000e-05         30.086073         37.432815         41.559239
 1.551340000e-05         30.062157         37.401840         41.527633
 1.552430000e-05         30.037085         37.370506         41.496309
 1.553520000e-05         30.010706         37.338570         41.464994
 1.554610000e-05         29.983101         37.306098         41.433732
 1.555710000e-05         29.954070         37.272828         41.402258
 1.556800000e-05         29.924208         37.239417         41.371177
 1.557900000e-05         29.893039         37.205301         41.339944
 1.558990000e-05         29.861204         37.171151         41.309156
 1.560090000e-05         29.828171         37.136373         41.278260
 1.561190000e-05         29.794303         37.101334         41.247572
 1.562280000e-05         29.759962         37.066379         41.217375
 1.563380000e-05         29.724597         37.030921         41.187144
 1.564480000e-05         29.688576         36.995319         41.157177
 1.565580000e-05         29.651941         36.959592         41.127475
 1.566680000e-05         29.614758         36.923789         41.098067
 1.567780000e-05         29.577069         36.887932         41.068957
 1.568880000e-05         29.538947         36.852071         41.040173
 1.569980000e-05         29.500402         36.816199         41.011694
 1.571080000e-05         29.461519         36.780384         40.983567
 1.572180000e-05         29.422317         36.744628         40.955779
 1.573290000e-05         29.382488         36.708637         40.928097
 1.574390000e-05         29.342783         36.673079         40.901021
 1.575490000e-05         29.302888         36.637655         40.874311
 1.576600000e-05         29.262477         36.602068         40.847737
 1.577700000e-05         29.222303         36.566966         40.821771
 1.578810000e-05         29.181680         36.531744         40.795958
 1.579920000e-05         29.140989         36.496718         40.770522
 1.581020000e-05         29.100648         36.462242         40.745711
 1.582130000e-05         29.059939         36.427686         40.721059
 1.583240000e-05         29.019256         36.393380         40.696799
 1.584350000e-05         28.978629         36.359343         40.672937
 1.585450000e-05         28.938445         36.325883         40.649675
 1.586560000e-05         28.897992         36.292398         40.626587
 1.587670000e-05         28.857654         36.259204         40.603888
 1.588780000e-05         28.817466         36.226323         40.581589
 1.589900000e-05         28.777069         36.193452         40.559472
 1.591010000e-05         28.737226         36.161209         40.537956
 1.592120000e-05         28.697559         36.129271         40.516806
 1.593230000e-05         28.658104         36.097668         40.496042
 1.594350000e-05         28.618527         36.066125         40.475477
 1.595460000e-05         28.579534         36.035198         40.455470
 1.596570000e-05         28.540790         36.004613         40.435832
 1.597690000e-05         28.501956         35.974100         40.416388
 1.598800000e-05         28.463732         35.944201         40.397475
 1.599920000e-05         28.425455         35.914394         40.378764
 1.601040000e-05         28.387471         35.884944         40.360412
 1.602150000e-05         28.350120         35.856109         40.342575
 1.603270000e-05         28.312733         35.827365         40.324921
 1.604390000e-05         28.275664         35.798984         40.307620
 1.605510000e-05         28.238922         35.770969         40.290667
 1.606630000e-05         28.202503         35.743307         40.274046
 1.607750000e-05         28.166409         35.715998         40.257753
 1.608870000e-05         28.130654         35.689050         40.241791
 1.609990000e-05         28.095236         35.662454         40.226148
 1.611110000e-05         28.060163         35.636217         40.210827
 1.612230000e-05         28.025434         35.610333         40.195820
 1.613360000e-05         27.990746         35.584571         40.180987
 1.614480000e-05         27.956711         35.559381         40.166584
 1.615600000e-05         27.923035         35.534545         40.152485
 1.616730000e-05         27.889412         35.509833         40.138554
 1.617850000e-05         27.856442         35.485684         40.125036
 1.618980000e-05         27.823539         35.461666         40.111687
 1.620110000e-05         27.790988         35.437981         40.098614
 1.621230000e-05         27.759087         35.414845         40.085931
 1.622360000e-05         27.727260         35.391838         40.073409
 1.623490000e-05         27.695795         35.369165         40.061155
 1.624620000e-05         27.664688         35.346821         40.049164
 1.625740000e-05         27.634212         35.325000         40.037536
 1.626870000e-05         27.603814         35.303300         40.026052
 1.628000000e-05         27.573775         35.281921         40.014816
 1.629130000e-05         27.544089         35.260858         40.003825
 1.630270000e-05         27.514506         35.239932         39.992984
 1.631400000e-05         27.485530         35.219496         39.982471
 1.632530000e-05         27.456904         35.199368         39.972191
 1.633660000e-05         27.428625         35.179541         39.962136
 1.634800000e-05         27.400448         35.159842         39.952215
 1.635930000e-05         27.372861         35.140612         39.942601
 1.637070000e-05         27.345381         35.121510         39.933120
 1.638200000e-05         27.318477         35.102864         39.923932
 1.639340000e-05         27.291673         35.084336         39.914866
 1.640470000e-05         27.265449         35.066264         39.906092
 1.641610000e-05         27.239324         35.048308         39.897434
 1.642750000e-05         27.213533         35.030632         39.888976
 1.643890000e-05         27.188072         35.013228         39.880708
 1.645020000e-05         27.163158         34.996245         39.872698
 1.646160000e-05         27.138355         34.979388         39.864813
 1.647300000e-05         27.113874         34.962791         39.857104
 1.648440000e-05         27.089713         34.946456         39.849575
 1.649580000e-05         27.065870         34.930383         39.842225
 1.650730000e-05         27.042137         34.914425         39.834984
 1.651870000e-05         27.018923         34.898857         39.827972
 1.653010000e-05         26.996020         34.883540         39.821128
 1.654150000e-05         26.973424         34.868471         39.814451
 1.655300000e-05         26.950936         34.853511         39.807872
 1.656440000e-05         26.928946         34.838924         39.801511
 1.657590000e-05         26.907064         34.824448         39.795252
 1.658730000e-05         26.885671         34.810332         39.789195
 1.659880000e-05         26.864384         34.796325         39.783238
 1.661020000e-05         26.843573         34.782665         39.777475
 1.662170000e-05         26.822873         34.769118         39.771811
 1.663320000e-05         26.802456         34.755791         39.766285
 1.664470000e-05         26.782328         34.742686         39.760898
 1.665620000e-05         26.762483         34.729804         39.755653
 1.666770000e-05         26.742922         34.717141         39.750545
 1.667920000e-05         26.723632         34.704687         39.745566
 1.669070000e-05         26.704619         34.692444         39.740715
 1.670220000e-05         26.685881         34.680413         39.735996
 1.671370000e-05         26.667408         34.668583         39.731398
 1.672520000e-05         26.649204         34.656961         39.726927
 1.673680000e-05         26.631107         34.645439         39.722540
 1.674830000e-05         26.613428         34.634214         39.718309
 1.675980000e-05         26.596011         34.623188         39.714197
 1.677140000e-05         26.578705         34.612266         39.710169
 1.678290000e-05         26.561798         34.601624         39.706285
 1.679450000e-05         26.544999         34.591082         39.702479
 1.680600000e-05         26.528593         34.580817         39.698817
 1.681760000e-05         26.512301         34.570657         39.695238
 1.682920000e-05         26.496249         34.560672         39.691756
 1.684080000e-05         26.480445         34.550874         39.688385
 1.685240000e-05         26.464888         34.541261         39.685122
 1.686400000e-05         26.449572         34.531826         39.681960
 1.687560000e-05         26.434492         34.522567         39.678900
 1.688720000e-05         26.419652         34.513485         39.675940
 1.689880000e-05         26.405042         34.504572         39.673076
 1.690000000e-05         26.403553         34.503668         39.672791
 1.691040000e-05         26.390669         34.495835         39.670311
 1.692200000e-05         26.376525         34.487265         39.667639
 1.693360000e-05         26.362608         34.478863         39.665062
 1.694530000e-05         26.348803         34.470559         39.662560
 1.695690000e-05         26.335338         34.462491         39.660171
 1.696860000e-05         26.321984         34.454517         39.657852
 1.698020000e-05         26.308963         34.446770         39.655637
 1.699190000e-05         26.296054         34.439122         39.653500
 1.700350000e-05         26.283474         34.431701         39.651469
 1.701520000e-05         26.270999         34.424366         39.649499
 1.702690000e-05         26.258740         34.417192         39.647621
 1.703850000e-05         26.246802         34.410236         39.645844
 1.705020000e-05         26.234972         34.403374         39.644135
 1.706190000e-05         26.223354         34.396666         39.642512
 1.707360000e-05         26.211945         34.390109         39.640969
 1.708530000e-05         26.200744         34.383701         39.639505
 1.709700000e-05         26.189749         34.377444         39.638124
 1.710880000e-05         26.178866         34.371280         39.636808
 1.712050000e-05         26.168280         34.365319         39.635588
 1.713220000e-05         26.157899         34.359504         39.634444
 1.714390000e-05         26.147718         34.353836         39.633382
 1.715570000e-05         26.137648         34.348261         39.632384
 1.716740000e-05         26.127865         34.342879         39.631475
 1.717920000e-05         26.118194         34.337593         39.630631
 1.719090000e-05         26.108801         34.332492         39.629871
 1.720270000e-05         26.099525         34.327489         39.629179
 1.721450000e-05         26.090448         34.322632         39.628567
 1.722620000e-05         26.081637         34.317951         39.628032
 1.723800000e-05         26.072942         34.313368         39.627564
 1.724980000e-05         26.064437         34.308922         39.627171
 1.726160000e-05         26.056128         34.304619         39.626856
 1.727340000e-05         26.048008         34.300450         39.626611
 1.728520000e-05         26.040074         34.296416         39.626438
 1.729700000e-05         26.032328         34.292519         39.626340
 1.730880000e-05         26.024769         34.288756         39.626312
 1.732060000e-05         26.017391         34.285122         39.626349
 1.733250000e-05         26.010146         34.281602         39.626474
 1.734430000e-05         26.003140         34.278238         39.626659
 1.735610000e-05         25.996320         34.275009         39.626918
 1.736800000e-05         25.989625         34.271885         39.627252
 1.737980000e-05         25.983171         34.268923         39.627657
 1.739170000e-05         25.976843         34.266067         39.628137
 1.740350000e-05         25.970744         34.263358         39.628674
 1.741540000e-05         25.964780         34.260767         39.629300
 1.742730000e-05         25.958994         34.258302         39.629990
 1.743920000e-05         25.953387         34.255968         39.630751
 1.745110000e-05         25.947965         34.253771         39.631592
 1.746290000e-05         25.942760         34.251716         39.632490
 1.747480000e-05         25.937689         34.249772         39.633466
 1.748680000e-05         25.932759         34.247950         39.634531
 1.749870000e-05         25.928041         34.246263         39.635646
 1.751060000e-05         25.923506         34.244714         39.636843
 1.752250000e-05         25.919144         34.243291         39.638110
 1.753440000e-05         25.914959         34.242001         39.639453
 1.754640000e-05         25.910915         34.240826         39.640875
 1.755830000e-05         25.907078         34.239789         39.642358
 1.757020000e-05         25.903418         34.238885         39.643918
 1.758220000e-05         25.899903         34.238101         39.645561
 1.759420000e-05         25.896562         34.237447         39.647279
 1.760610000e-05         25.893427         34.236931         39.649062
 1.761810000e-05         25.890435         34.236536         39.650927
 1.763010000e-05         25.887625         34.236280         39.652879
 1.764200000e-05         25.885004         34.236145         39.654877
 1.765400000e-05         25.882542         34.236146         39.656975
 1.766600000e-05         25.880249         34.236275         39.659149
 1.767800000e-05         25.878132         34.236536         39.661400
 1.769000000e-05         25.876192         34.236928         39.663727
 1.770200000e-05         25.874422         34.237452         39.666133
 1.771410000e-05         25.872818         34.238116         39.668644
 1.772610000e-05         25.871398         34.238900         39.671203
 1.773810000e-05         25.870153         34.239822         39.673850
 1.775020000e-05         25.869072         34.240881         39.676594
 1.776220000e-05         25.868178         34.242070         39.679404
 1.777420000e-05         25.867457         34.243389         39.682291
 1.778630000e-05         25.866902         34.244852         39.685283
 1.779840000e-05         25.866524         34.246448         39.688357
 1.781040000e-05         25.866326         34.248170         39.691494
 1.782250000e-05         25.866300         34.250038         39.694736
 1.783460000e-05         25.866453         34.252046         39.698068
 1.784670000e-05         25.866782         34.254191         39.701487
 1.785880000e-05         25.867290         34.256474         39.704992
 1.787080000e-05         25.867965         34.258872         39.708554
 1.788290000e-05         25.868827         34.261434         39.712240
 1.789510000e-05         25.869873         34.264152         39.716040
 1.790720000e-05         25.871088         34.266986         39.719897
 1.791930000e-05         25.872483         34.269966         39.723852
 1.793140000e-05         25.874055         34.273085         39.727898
 1.794360000e-05         25.875823         34.276372         39.732068
 1.795570000e-05         25.877756         34.279776         39.736302
 1.796780000e-05         25.879866         34.283320         39.740625
 1.798000000e-05         25.882179         34.287045         39.745089
 1.799210000e-05         25.884651         34.290876         39.749605
 1.800430000e-05         25.887329         34.294893         39.754265
 1.801650000e-05         25.890189         34.299054         39.759021
 1.802860000e-05         25.893203         34.303322         39.763830
 1.804080000e-05         25.896433         34.307783         39.768794
 1.805300000e-05         25.899847         34.312392         39.773855
 1.806520000e-05         25.903446         34.317150         39.779019
 1.807740000e-05         25.907230         34.322059         39.784287
 1.808960000e-05         25.911200         34.327121         39.789663
 1.810180000e-05         25.915361         34.332342         39.795152
 1.811400000e-05         25.919711         34.337714         39.800745
 1.812630000e-05         25.924276         34.343279         39.806487
 1.813850000e-05         25.929015         34.348974         39.812311
 1.815070000e-05         25.933922         34.354806         39.818229
 1.816300000e-05         25.939081         34.360866         39.824330
 1.817520000e-05         25.944372         34.367016         39.830474
 1.818750000e-05         25.949912         34.373391         39.836799
 1.819970000e-05         25.955600         34.379878         39.843194
 1.821200000e-05         25.961523         34.386570         39.849746
 1.822430000e-05         25.967652         34.393443         39.856436
 1.823660000e-05         25.973971         34.400472         39.863238
 1.824880000e-05         25.980446         34.407620         39.870116
 1.826110000e-05         25.987156         34.414979         39.877161
 1.827340000e-05         25.994083         34.422526         39.884350
 1.828570000e-05         26.001211         34.430243         39.891666
 1.829800000e-05         26.008537         34.438129         39.899107
 1.831040000e-05         26.016119         34.446246         39.906733
 1.832270000e-05         26.023854         34.454487         39.914446
 1.833500000e-05         26.031798         34.462904         39.922289
 1.834730000e-05         26.039945         34.471500         39.930272
 1.835970000e-05         26.048365         34.480339         39.938449
 1.837200000e-05         26.056916         34.489282         39.946694
 1.838440000e-05         26.065764         34.498498         39.955166
 1.839670000e-05         26.074741         34.507811         39.963698
 1.840910000e-05         26.084012         34.517395         39.972454
 1.842150000e-05         26.093494         34.527165         39.981356
 1.843390000e-05         26.103205         34.537137         39.990417
 1.844620000e-05         26.113040         34.547207         39.999545
 1.845860000e-05         26.123176         34.557551         40.008896
 1.847100000e-05         26.133539         34.568103         40.018419
 1.848340000e-05         26.144118         34.578842         40.028085
 1.849580000e-05         26.154913         34.589772         40.037904
 1.850830000e-05         26.166034         34.601008         40.047979
 1.852070000e-05         26.177288         34.612353         40.058135
 1.853310000e-05         26.188766         34.623896         40.068448
 1.854550000e-05         26.200463         34.635635         40.078918
 1.855800000e-05         26.212496         34.647687         40.089652
 1.857040000e-05         26.224655         34.659847         40.100467
 1.858290000e-05         26.237148         34.672313         40.111538
 1.859530000e-05         26.249785         34.684907         40.122709
 1.860780000e-05         26.262748         34.697801         40.134132
 1.862030000e-05         26.275963         34.710930         40.145752
 1.863270000e-05         26.289307         34.724167         40.157454
 1.864520000e-05         26.302998         34.737732         40.169435
 1.865770000e-05         26.316923         34.751506         40.181586
 1.867020000e-05         26.331098         34.765514         40.193936
 1.868270000e-05         26.345517         34.779747         40.206473
 1.869520000e-05         26.360190         34.794213         40.219208
 1.870770000e-05         26.375105         34.808907         40.232133
 1.872030000e-05         26.390402         34.823961         40.245368
 1.873280000e-05         26.405813         34.839111         40.258677
 1.874530000e-05         26.421502         34.854525         40.272216
 1.875790000e-05         26.437544         34.870270         40.286033
 1.877040000e-05         26.453740         34.886159         40.299978
 1.878300000e-05         26.470323         34.902414         40.314234
 1.879550000e-05         26.487041         34.918795         40.328601
 1.880000000e-05         26.493117         34.924741         40.333811
 1.880810000e-05         26.504137         34.935531         40.343270
 1.882060000e-05         26.521377         34.952402         40.358058
 1.883320000e-05         26.539019         34.969656         40.373176
 1.884580000e-05         26.556935         34.987171         40.388523
 1.885840000e-05         26.575111         35.004932         40.404081
 1.887100000e-05         26.593579         35.022974         40.419888
 1.888360000e-05         26.612302         35.041255         40.435898
 1.889620000e-05         26.631304         35.059803         40.452145
 1.890880000e-05         26.650599         35.078637         40.468646
 1.892140000e-05         26.670177         35.097739         40.485381
 1.893410000e-05         26.690172         35.117242         40.502466
 1.894670000e-05         26.710312         35.136886         40.519679
 1.895930000e-05         26.730729         35.156798         40.537129
 1.897200000e-05         26.751602         35.177146         40.554963
 1.898460000e-05         26.772608         35.197632         40.572927
 1.899730000e-05         26.794070         35.218555         40.591274
 1.901000000e-05         26.815830         35.239766         40.609878
 1.902260000e-05         26.837708         35.261097         40.628595
 1.903530000e-05         26.860069         35.282899         40.647732
 1.904800000e-05         26.882739         35.305000         40.667135
 1.906070000e-05         26.905701         35.327388         40.686798
 1.907340000e-05         26.928971         35.350077         40.706732
 1.908610000e-05         26.952552         35.373074         40.726946
 1.909880000e-05         26.976439         35.396371         40.747430
 1.911150000e-05         27.000650         35.419991         40.768212
 1.912420000e-05         27.025154         35.443895         40.789246
 1.913700000e-05         27.050191         35.468327         40.810760
 1.914970000e-05         27.075327         35.492858         40.832367
 1.916240000e-05         27.100801         35.517728         40.854287
 1.917520000e-05         27.126800         35.543114         40.876673
 1.918790000e-05         27.152922         35.568627         40.899181
 1.920070000e-05         27.179563         35.594656         40.922158
 1.921350000e-05         27.206551         35.621029         40.945451
 1.922630000e-05         27.233873         35.647738         40.969055
 1.923900000e-05         27.261305         35.674562         40.992772
 1.925180000e-05         27.289299         35.701948         41.017004
 1.926460000e-05         27.317621         35.729660         41.041537
 1.927740000e-05         27.346304         35.757738         41.066410
 1.929020000e-05         27.375316         35.786146         41.091589
 1.930300000e-05         27.404682         35.814917         41.117110
 1.931580000e-05         27.434379         35.844020         41.142938
 1.932870000e-05         27.464666         35.873711         41.169307
 1.934150000e-05         27.495079         35.903540         41.195815
 1.935430000e-05         27.525850         35.933735         41.222669
 1.936720000e-05         27.557201         35.964511         41.250055
 1.938000000e-05         27.588693         35.995441         41.277601
 1.939290000e-05         27.620780         36.026969         41.305696
 1.940580000e-05         27.653213         36.058850         41.334124
 1.941860000e-05         27.685787         36.090891         41.362720
 1.943150000e-05         27.718972         36.123542         41.391876
 1.944440000e-05         27.752538         36.156589         41.421412
 1.945730000e-05         27.786467         36.190010         41.451301
 1.947020000e-05         27.820766         36.223809         41.481549
 1.948310000e-05         27.855451         36.258012         41.512185
 1.949600000e-05         27.890502         36.292588         41.543174
 1.950890000e-05         27.925949         36.327580         41.574563
 1.952180000e-05         27.961763         36.362947         41.606309
 1.953470000e-05         27.997984         36.398742         41.638468
 1.954770000e-05         28.034862         36.435205         41.671250
 1.956060000e-05         28.071835         36.471781         41.704158
 1.957360000e-05         28.109506         36.509067         41.737730
 1.958650000e-05         28.147261         36.546462         41.771427
 1.959950000e-05         28.185716         36.584572         41.805797
 1.961240000e-05         28.224267         36.622797         41.840294
 1.962540000e-05         28.263511         36.661736         41.875465
 1.963840000e-05         28.303175         36.701113         41.911060
 1.965140000e-05         28.343230         36.740906         41.947060
 1.966440000e-05         28.383683         36.781111         41.983459
 1.967740000e-05         28.424568         36.821781         42.020312
 1.969040000e-05         28.465840         36.862857         42.057560
 1.970340000e-05         28.507517         36.904360         42.095225
 1.971640000e-05         28.549626         36.946325         42.133342
 1.972940000e-05         28.592135         36.988711         42.171870
 1.974250000e-05         28.635389         37.031868         42.211131
 1.975550000e-05         28.678725         37.075136         42.250524
 1.976850000e-05         28.722468         37.118837         42.290343
 1.978160000e-05         28.767014         37.163374         42.330960
 1.979470000e-05         28.811938         37.208316         42.371976
 1.980770000e-05         28.856961         37.253386         42.413144
 1.982080000e-05         28.902749         37.299252         42.455072
 1.983390000e-05         28.948943         37.345554         42.497431
 1.984700000e-05         28.995605         37.392361         42.540289
 1.986000000e-05         29.042308         37.439240         42.583249
 1.987310000e-05         29.089792         37.486930         42.626982
 1.988620000e-05         29.137741         37.535128         42.671224
 1.989940000e-05         29.186473         37.584143         42.716248
 1.991250000e-05         29.235256         37.633240         42.761384
 1.992560000e-05         29.284475         37.682813         42.806996
 1.993870000e-05         29.334130         37.732858         42.853078
 1.995190000e-05         29.384607         37.783771         42.900001
 1.996500000e-05         29.435127         37.834762         42.947032
 1.997810000e-05         29.486081         37.886226         42.994536
 1.999130000e-05         29.537871         37.938571         43.042895
 2.000450000e-05         29.590099         37.991394         43.091733
 2.001760000e-05         29.642356         38.044286         43.140676
 2.003080000e-05         29.695442         38.098053         43.190465
 2.004400000e-05         29.748990         38.152326         43.240766
 2.005720000e-05         29.802988         38.207103         43.291579
 2.007040000e-05         29.857396         38.262328         43.342844
 2.008360000e-05         29.912264         38.318062         43.394625
 2.009680000e-05         29.967556         38.374266         43.446885
 2.011000000e-05         30.023299         38.430970         43.499651
 2.012320000e-05         30.079468         38.488148         43.552901
 2.013650000e-05         30.136487         38.546233         43.607040
 2.014970000e-05         30.193553         38.604412         43.661311
 2.016290000e-05         30.251025         38.663042         43.716043
 2.017620000e-05         30.309356         38.722597         43.771685
 2.018940000e-05         30.367728         38.782237         43.827453
 2.020270000e-05         30.426928         38.842766         43.884095
 2.021600000e-05         30.486608         38.903832         43.941287
 2.022920000e-05         30.546239         38.964890         43.998514
 2.024250000e-05         30.606781         39.026931         44.056712
 2.025580000e-05         30.667711         39.089414         44.115369
 2.026910000e-05         30.729112         39.152425         44.174568
 2.028240000e-05         30.790915         39.215901         44.234254
 2.029570000e-05         30.853130         39.279843         44.294422
 2.030900000e-05         30.915814         39.344322         44.355148
 2.032230000e-05         30.978884         39.409240         44.416331
 2.033570000e-05         31.042852         39.475135         44.478488
 2.034900000e-05         31.106758         39.541015         44.540676
 2.036240000e-05         31.171570         39.607877         44.603841
 2.037570000e-05         31.236317         39.674727         44.667046
 2.038910000e-05         31.301956         39.742550         44.731221
 2.040240000e-05         31.367486         39.810309         44.795383
 2.041580000e-05         31.433962         39.879104         44.860582
 2.042920000e-05         31.500824         39.948344         44.926249
 2.044250000e-05         31.567570         40.017524         44.991915
 2.045590000e-05         31.635196         40.087667         45.058543
 2.046930000e-05         31.703244         40.158303         45.125694
 2.048270000e-05         31.771666         40.229381         45.193316
 2.049610000e-05         31.840491         40.300937         45.261448
 2.050950000e-05         31.909686         40.372929         45.330044
 2.052300000e-05         31.979772         40.445908         45.399637
 2.053640000e-05         32.049727         40.518810         45.469213
 2.054980000e-05         32.120042         40.592139         45.539245
 2.056330000e-05         32.191246         40.666460         45.610284
 2.057670000e-05         32.262270         40.740648         45.681250
 2.059020000e-05         32.334184         40.815829         45.753222
 2.060360000e-05         32.405931         40.890892         45.825135
 2.061710000e-05         32.478546         40.966926         45.898034
 2.063060000e-05         32.551520         41.043398         45.971413
 2.064410000e-05         32.624816         41.120266         46.045225
 2.065760000e-05         32.698440         41.197546         46.119494
 2.067110000e-05         32.772415         41.275259         46.194236
 2.068460000e-05         32.846655         41.353308         46.269356
 2.069810000e-05         32.921270         41.431822         46.344984
 2.071160000e-05         32.996160         41.510689         46.421012
 2.072510000e-05         33.071358         41.589946         46.497475
 2.073860000e-05         33.146844         41.669575         46.574356
 2.075220000e-05         33.223178         41.750168         46.652229
 2.076570000e-05         33.299243         41.830540         46.729947
 2.077930000e-05         33.376155         41.911878         46.808661
 2.079280000e-05         33.452766         41.992972         46.887202
 2.080000000e-05         33.493710         42.036338         46.929227
 2.080640000e-05         33.530173         42.074975         46.966684
 2.081990000e-05         33.607317         42.156773         47.046030
 2.083350000e-05         33.685255         42.239485         47.126325
 2.084710000e-05         33.763457         42.322550         47.207027
 2.086070000e-05         33.841853         42.405896         47.288066
 2.087430000e-05         33.920514         42.489602         47.369520
 2.088790000e-05         33.999388         42.573610         47.451334
 2.090150000e-05         34.078480         42.657929         47.533515
 2.091510000e-05         34.157767         42.742534         47.616042
 2.092880000e-05         34.237841         42.828059         47.699536
 2.094240000e-05         34.317553         42.913281         47.782799
 2.095600000e-05         34.397404         42.998731         47.866355
 2.096970000e-05         34.478048         43.085116         47.950895
 2.098330000e-05         34.558255         43.171119         48.035130
 2.099700000e-05         34.639249         43.258053         48.120349
 2.101060000e-05         34.719752         43.344546         48.205207
 2.102430000e-05         34.801034         43.431972         48.291055
 2.103800000e-05         34.882454         43.519636         48.377211
 2.105170000e-05         34.964005         43.607537         48.463674
 2.106540000e-05         35.045693         43.695680         48.550451
 2.107910000e-05         35.127509         43.784065         48.637545
 2.109280000e-05         35.209417         43.872649         48.724915
 2.110650000e-05         35.291452         43.961473         48.812603
 2.112020000e-05         35.373570         44.050496         48.900569
 2.113390000e-05         35.455788         44.139739         48.988836
 2.114770000e-05         35.538724         44.229872         49.078069
 2.116140000e-05         35.621133         44.319551         49.166941
 2.117520000e-05         35.704249         44.410122         49.256788
 2.118890000e-05         35.786838         44.500246         49.346284
 2.120270000e-05         35.870086         44.591216         49.436716
 2.121640000e-05         35.952858         44.681803         49.526865
 2.123020000e-05         36.036260         44.773223         49.617946
 2.124400000e-05         36.119781         44.864922         49.709409
 2.125780000e-05         36.203339         44.956816         49.801178
 2.127160000e-05         36.287016         45.049005         49.893356
 2.128540000e-05         36.370783         45.141464         49.985921
 2.129920000e-05         36.454656         45.234228         50.078919
 2.131300000e-05         36.538613         45.327278         50.172335
 2.132680000e-05         36.622690         45.420663         50.266223
 2.134070000e-05         36.707518         45.515105         50.361322
 2.135450000e-05         36.791900         45.609293         50.456320
 2.136830000e-05         36.876440         45.703907         50.551914
 2.138220000e-05         36.961779         45.799698         50.648877
 2.139610000e-05         37.047375         45.896084         50.746634
 2.140990000e-05         37.132604         45.992387         50.844516
 2.142380000e-05         37.218791         46.090139         50.944096
 2.143770000e-05         37.305360         46.188731         51.044780
 2.145160000e-05         37.392344         46.288257         51.146695
 2.146550000e-05         37.479895         46.388937         51.250092
 2.147930000e-05         37.567408         46.490150         51.354374
 2.149330000e-05         37.656948         46.594369         51.462136
 2.150720000e-05         37.746748         46.699652         51.571430
 2.152110000e-05         37.837590         46.807039         51.683406
 2.153500000e-05         37.929714         46.916974         51.798606
 2.154900000e-05         38.024042         47.030773         51.918524
 2.156290000e-05         38.119577         47.147497         52.042306
 2.157680000e-05         38.217363         47.268750         52.171818
 2.159080000e-05         38.318703         47.396622         52.309523
 2.160480000e-05         38.423535         47.531675         52.456339
 2.161870000e-05         38.531989         47.674891         52.613710
 2.163270000e-05         38.646697         47.830970         52.787362
 2.164670000e-05         38.768457         48.002789         52.981275
 2.166070000e-05         38.899301         48.195891         53.202822
 2.167470000e-05         39.041930         48.418484         53.463091
 2.168870000e-05         39.199842         48.683108         53.779372
 2.170270000e-05         39.377310         49.009609         54.179710
 2.171670000e-05         39.577797         49.429622         54.710661
 2.173070000e-05         39.796913         49.991665         55.448965
 2.174480000e-05         39.993505         50.755968         56.509504
 2.175880000e-05         39.970712         51.629512         57.858102
 2.177290000e-05         39.200145         51.777318         58.506304
 2.178690000e-05         37.794368         49.953815         56.484203
 2.180100000e-05         37.223106         48.015463         53.827162
 2.181500000e-05         37.385689         47.269412         52.592936
 2.182910000e-05         37.696238         47.129764         52.206255
 2.184320000e-05         37.980792         47.196375         52.149860
 2.185730000e-05         38.218047         47.323812         52.212687
 2.187140000e-05         38.415773         47.464619         52.317765
 2.188550000e-05         38.583873         47.603408         52.436078
 2.189960000e-05         38.730046         47.735553         52.556304
 2.191370000e-05         38.859851         47.860214         52.674095
 2.192780000e-05         38.977139         47.977723         52.787844
 2.194200000e-05         39.085415         48.089592         52.897928
 2.195610000e-05         39.185128         48.195008         53.002876
 2.197020000e-05         39.278550         48.295509         53.103783
 2.198440000e-05         39.367352         48.392351         53.201643
 2.199850000e-05         39.451153         48.484722         53.295443
 2.201270000e-05         39.531745         48.574331         53.386794
 2.202690000e-05         39.609060         48.660909         53.475330
 2.204110000e-05         39.683483         48.744739         53.561277
 2.205530000e-05         39.755352         48.826095         53.644862
 2.206940000e-05         39.824418         48.904616         53.725684
 2.208370000e-05         39.892353         48.982135         53.805599
 2.209790000e-05         39.957895         49.057173         53.883065
 2.211210000e-05         40.021658         49.130391         53.958747
 2.212630000e-05         40.083772         49.201907         54.032754
 2.214050000e-05         40.144341         49.271816         54.105175
 2.215480000e-05         40.203863         49.340676         54.176577
 2.216900000e-05         40.261563         49.407583         54.246024
 2.218330000e-05         40.318336         49.473552         54.314559
 2.219750000e-05         40.373446         49.537716         54.381276
 2.221180000e-05         40.427702         49.601016         54.447154
 2.222610000e-05         40.480766         49.663046         54.511765
 2.224030000e-05         40.532321         49.723428         54.574710
 2.225460000e-05         40.583116         49.783033         54.636898
 2.226890000e-05         40.632811         49.841461         54.697911
 2.228320000e-05         40.681443         49.898751         54.757783
 2.229750000e-05         40.729035         49.954921         54.816534
 2.231180000e-05         40.775599         50.009986         54.874180
 2.232620000e-05         40.821484         50.064355         54.931142
 2.234050000e-05         40.866067         50.117288         54.986648
 2.235480000e-05         40.909661         50.169155         55.041086
 2.236920000e-05         40.952622         50.220369         55.094883
 2.238350000e-05         40.994316         50.270182         55.147257
 2.239790000e-05         41.035387         50.319354         55.199001
 2.241230000e-05         41.075529         50.367522         55.249735
 2.242660000e-05         41.114491         50.414377         55.299132
 2.244100000e-05         41.152800         50.460560         55.347868
 2.245540000e-05         41.190250         50.505807         55.395659
 2.246980000e-05         41.226803         50.550081         55.442469
 2.248420000e-05         41.262482         50.593408         55.488323
 2.249860000e-05         41.297302         50.635799         55.533231
 2.251300000e-05         41.331281         50.677271         55.577207
 2.252740000e-05         41.364394         50.717806         55.620241
 2.254190000e-05         41.396905         50.757709         55.662644
 2.255630000e-05         41.428367         50.796440         55.703847
 2.257080000e-05         41.459223         50.834537         55.744420
 2.258520000e-05         41.489061         50.871493         55.783820
 2.259970000e-05         41.518283         50.907805         55.822582
 2.261410000e-05         41.546504         50.942991         55.860185
 2.262860000e-05         41.574143         50.977567         55.897178
 2.264310000e-05         41.601000         51.011284         55.933296
 2.265760000e-05         41.627077         51.044146         55.968544
 2.267210000e-05         41.652383         51.076161         56.002927
 2.268660000e-05         41.676929         51.107338         56.036455
 2.270110000e-05         41.700722         51.137684         56.069133
 2.271560000e-05         41.723784         51.167226         56.100986
 2.273010000e-05         41.746095         51.195938         56.131992
 2.274470000e-05         41.767841         51.224054         56.162396
 2.275920000e-05         41.788709         51.251171         56.191766
 2.277370000e-05         41.808862         51.277499         56.220325
 2.278830000e-05         41.828457         51.303233         56.248283
 2.280290000e-05         41.847355         51.328192         56.275445
 2.281740000e-05         41.865440         51.352223         56.301639
 2.283200000e-05         41.882949         51.375640         56.327211
 2.284660000e-05         41.899797         51.398322         56.352025
 2.286120000e-05         41.915984         51.420267         56.376076
 2.287580000e-05         41.931510         51.441474         56.399367
 2.289040000e-05         41.946387         51.461957         56.421905
 2.290500000e-05         41.960627         51.481728         56.443708
 2.291960000e-05         41.974236         51.500792         56.464777
 2.293420000e-05         41.987231         51.519167         56.485128
 2.294890000e-05         41.999695         51.536973         56.504899
 2.296350000e-05         42.011468         51.553977         56.523826
 2.297820000e-05         42.022725         51.570425         56.542183
 2.299280000e-05         42.033310         51.586094         56.559720
 2.300000000e-05         42.038326         51.593587         56.568122
 2.300750000e-05         42.043405         51.601233         56.576709
 2.302210000e-05         42.052853         51.615617         56.592904
 2.303680000e-05         42.061803         51.629464         56.608544
 2.305150000e-05         42.070195         51.642681         56.623525
 2.306620000e-05         42.078056         51.655294         56.637872
 2.308090000e-05         42.085374         51.667291         56.651573
 2.309560000e-05         42.092161         51.678686         56.664641
 2.311030000e-05         42.098439         51.689501         56.677097
 2.312500000e-05         42.104196         51.699725         56.688935
 2.313980000e-05         42.109503         51.709460         56.700261
 2.315450000e-05         42.114283         51.718566         56.710916
 2.316930000e-05         42.118608         51.727178         56.721056
 2.318400000e-05         42.122431         51.735189         56.730553
 2.319880000e-05         42.125806         51.742713         56.739543
 2.321350000e-05         42.128715         51.749677         56.747929
 2.322830000e-05         42.131204         51.756181         56.755833
 2.324310000e-05         42.133240         51.762165         56.763186
 2.325790000e-05         42.134848         51.767654         56.770010
 2.327270000e-05         42.136040         51.772662         56.776323
 2.328750000e-05         42.136809         51.777183         56.782116
 2.330230000e-05         42.137197         51.781259         56.787429
 2.331710000e-05         42.137175         51.784861         56.792238
 2.333190000e-05         42.136779         51.788029         56.796579
 2.334680000e-05         42.135990         51.790762         56.800461
 2.336160000e-05         42.134846         51.793058         56.803865
 2.337640000e-05         42.133340         51.794929         56.806814
 2.339130000e-05         42.131472         51.796403         56.809339
 2.340620000e-05         42.129266         51.797478         56.811431
 2.342100000e-05         42.126742         51.798156         56.813089
 2.343590000e-05         42.123872         51.798452         56.814339
 2.345080000e-05         42.120687         51.798375         56.815183
 2.346570000e-05         42.117184         51.797924         56.815622
 2.348060000e-05         42.113390         51.797128         56.815684
 2.349550000e-05         42.109300         51.795978         56.815359
 2.351040000e-05         42.104930         51.794498         56.814673
 2.352530000e-05         42.100279         51.792681         56.813619
 2.354030000e-05         42.095336         51.790541         56.812214
 2.355520000e-05         42.090163         51.788099         56.810470
 2.357010000e-05         42.084734         51.785351         56.808391
 2.358510000e-05         42.079031         51.782300         56.805983
 2.360010000e-05         42.073089         51.778956         56.803250
 2.361500000e-05         42.066958         51.775362         56.800233
 2.363000000e-05         42.060561         51.771470         56.796892
 2.364500000e-05         42.053963         51.767331         56.793273
 2.366000000e-05         42.047143         51.762924         56.789358
 2.367500000e-05         42.040129         51.758276         56.785169
 2.369000000e-05         42.032949         51.753423         56.780749
 2.370500000e-05         42.025551         51.748305         56.776032
 2.372000000e-05         42.018009         51.743005         56.771108
 2.373500000e-05         42.010274         51.737469         56.765919
 2.375010000e-05         42.002335         51.731704         56.760473
 2.376510000e-05         41.994296         51.725786         56.754846
 2.378020000e-05         41.986044         51.719628         56.748952
 2.379520000e-05         41.977725         51.713355         56.742917
 2.381030000e-05         41.969203         51.706854         56.736626
 2.382530000e-05         41.960617         51.700240         56.730194
 2.384040000e-05         41.951857         51.693432         56.723546
 2.385550000e-05         41.942975         51.686467         56.716712
 2.387060000e-05         41.933995         51.679372         56.709725
 2.388570000e-05         41.924907         51.672138         56.702573
 2.390080000e-05         41.915729         51.664782         56.695275
 2.391590000e-05         41.906469         51.657314         56.687841
 2.393110000e-05         41.897054         51.649674         56.680213
 2.394620000e-05         41.887629         51.641983         56.672508
 2.396130000e-05         41.878146         51.634208         56.664696
 2.397650000e-05         41.868526         51.626279         56.656708
 2.399160000e-05         41.858910         51.618319         56.648668
 2.400680000e-05         41.849176         51.610226         56.640473
 2.402200000e-05         41.839404         51.602073         56.632195
 2.403710000e-05         41.829658         51.593915         56.623896
 2.405230000e-05         41.819801         51.585629         56.615443
 2.406750000e-05         41.809939         51.577322         56.606952
 2.408270000e-05         41.800023         51.568940         56.598367
 2.409790000e-05         41.790105         51.560536         56.589739
 2.411310000e-05         41.780174         51.552102         56.581065
 2.412840000e-05         41.770162         51.543578         56.572278
 2.414360000e-05         41.760214         51.535093         56.563517
 2.415880000e-05         41.750282         51.526611         56.554742
 2.417410000e-05         41.740277         51.518048         56.545867
 2.418930000e-05         41.730358         51.509550         56.537043
 2.420460000e-05         41.720393         51.501001         56.528151
 2.421990000e-05         41.710439         51.492450         56.519241
 2.423510000e-05         41.700575         51.483968         56.510389
 2.425040000e-05         41.690678         51.475453         56.501489
 2.426570000e-05         41.680813         51.466955         56.492591
 2.428100000e-05         41.670964         51.458457         56.483684
 2.429630000e-05         41.661128         51.449936         56.474749
 2.431160000e-05         41.651052         51.440956         56.465397
 2.432700000e-05         41.642256         51.434189         56.458009
 2.434230000e-05         41.632385         51.425481         56.448887
 2.435760000e-05         41.622786         51.417187         56.440132
 2.437300000e-05         41.613216         51.408951         56.431417
 2.438830000e-05         41.603785         51.400849         56.422827
 2.440370000e-05         41.594381         51.392789         56.414265
 2.441910000e-05         41.585053         51.384805         56.405773
 2.443440000e-05         41.575864         51.376954         56.397408
 2.444980000e-05         41.566700         51.369140         56.389069
 2.446520000e-05         41.557617         51.361410         56.380807
 2.448060000e-05         41.548631         51.353780         56.372639
 2.449600000e-05         41.539741         51.346253         56.364569
 2.451140000e-05         41.530963         51.338843         56.356611
 2.452690000e-05         41.522223         51.331488         56.348700
 2.454230000e-05         41.513645         51.324291         56.340946
 2.455770000e-05         41.505172         51.317210         56.333306
 2.457320000e-05         41.496754         51.310199         56.325729
 2.458860000e-05         41.488502         51.303355         56.318320
 2.460410000e-05         41.480318         51.296598         56.310992
 2.461960000e-05         41.472252         51.289971         56.303795
 2.463500000e-05         41.464366         51.283529         56.296786
 2.465050000e-05         41.456569         51.277199         56.289883
 2.466600000e-05         41.448879         51.270987         56.283101
 2.468150000e-05         41.441330         51.264932         56.276477
 2.469700000e-05         41.433920         51.259033         56.270010
 2.471250000e-05         41.426650         51.253290         56.263701
 2.472810000e-05         41.419465         51.247658         56.257502
 2.474360000e-05         41.412462         51.242215         56.251500
 2.475910000e-05         41.405607         51.236940         56.245668
 2.477470000e-05         41.398870         51.231814         56.239989
 2.479020000e-05         41.392314         51.226878         56.234507
 2.480580000e-05         41.385854         51.222066         56.229151
 2.482140000e-05         41.379581         51.217469         56.224018
 2.483690000e-05         41.373472         51.213046         56.219067
 2.485250000e-05         41.367516         51.208811         56.214310
 2.486810000e-05         41.361694         51.204733         56.209716
 2.488370000e-05         41.356039         51.200847         56.205323
 2.489930000e-05         41.350545         51.197147         56.201125
 2.491490000e-05         41.345221         51.193643         56.197134
 2.493060000e-05         41.340027         51.190310         56.193320
 2.494620000e-05         41.335051         51.187211         56.189754
 2.496180000e-05         41.330255         51.184323         56.186411
 2.497750000e-05         41.325590         51.181608         56.183249
 2.499310000e-05         41.321112         51.179092         56.180302
 2.500880000e-05         41.316797         51.176787         56.177576
 2.502450000e-05         41.312654         51.174684         56.175064
 2.504020000e-05         41.308724         51.172831         56.172819
 2.505580000e-05         41.304961         51.171158         56.170769
 2.507150000e-05         41.301370         51.169708         56.168956
 2.508720000e-05         41.297968         51.168480         56.167381
 2.510290000e-05         41.294759         51.167484         56.166054
 2.511870000e-05         41.291712         51.166699         56.164952
 2.513440000e-05         41.288857         51.166124         56.164080
 2.515010000e-05         41.286219         51.165809         56.163486
 2.516590000e-05         41.283737         51.165699         56.163114
 2.518160000e-05         41.281465         51.165824         56.162997
 2.519740000e-05         41.279379         51.166191         56.163141
 2.521310000e-05         41.277507         51.166797         56.163546
 2.522890000e-05         41.275795         51.167616         56.164182
 2.524470000e-05         41.274309         51.168707         56.165112
 2.526050000e-05         41.273004         51.170018         56.166285
 2.527630000e-05         41.271904         51.171579         56.167730
 2.529210000e-05         41.270997         51.173375         56.169432
 2.530790000e-05         41.270319         51.175447         56.171435
 2.532370000e-05         41.269802         51.177720         56.173661
 2.533960000e-05         41.269497         51.180269         56.176187
 2.535540000e-05         41.269421         51.183081         56.179003
 2.537120000e-05         41.269533         51.186121         56.182073
 2.538710000e-05         41.269847         51.189432         56.185438
 2.540000000e-05         41.270250         51.192298         56.188367
 2.540290000e-05         41.270373         51.192982         56.189070
 2.541880000e-05         41.271090         51.196789         56.192985
 2.543470000e-05         41.272039         51.200883         56.197217
 2.545060000e-05         41.273179         51.205215         56.201714
 2.546650000e-05         41.274530         51.209807         56.206500
 2.548240000e-05         41.276103         51.214674         56.211591
 2.549830000e-05         41.277880         51.219796         56.216967
 2.551420000e-05         41.279864         51.225179         56.222632
 2.553010000e-05         41.282055         51.230818         56.228586
 2.554600000e-05         41.284453         51.236718         56.234830
 2.556200000e-05         41.287079         51.242921         56.241413
 2.557790000e-05         41.289913         51.249367         56.248269
 2.559390000e-05         41.292963         51.256106         56.255453
 2.560990000e-05         41.296216         51.263100         56.262924
 2.562580000e-05         41.299683         51.270347         56.270681
 2.564180000e-05         41.303367         51.277884         56.278764
 2.565780000e-05         41.307282         51.285716         56.287177
 2.567380000e-05         41.311381         51.293785         56.295862
 2.568980000e-05         41.315725         51.302159         56.304890
 2.570580000e-05         41.320281         51.310808         56.314228
 2.572180000e-05         41.325030         51.319704         56.323850
 2.573790000e-05         41.330028         51.328933         56.333846
 2.575390000e-05         41.335215         51.338392         56.344105
 2.576990000e-05         41.340612         51.348116         56.354668
 2.578600000e-05         41.346246         51.358166         56.365599
 2.580200000e-05         41.352083         51.368458         56.376808
 2.581810000e-05         41.358149         51.379065         56.388376
 2.583420000e-05         41.364435         51.389955         56.400268
 2.585030000e-05         41.370945         51.401135         56.412490
 2.586640000e-05         41.377642         51.412561         56.424999
 2.588250000e-05         41.384577         51.424294         56.437857
 2.589860000e-05         41.391712         51.436289         56.451018
 2.591470000e-05         41.399069         51.448573         56.464512
 2.593080000e-05         41.406628         51.461124         56.478313
 2.594690000e-05         41.414418         51.473976         56.492461
 2.596310000e-05         41.422437         51.487148         56.506979
 2.597920000e-05         41.430636         51.500538         56.521751
 2.599540000e-05         41.439108         51.514303         56.536951
 2.601160000e-05         41.447782         51.528336         56.552465
 2.602770000e-05         41.456598         51.542545         56.568190
 2.604390000e-05         41.465696         51.557139         56.584356
 2.606010000e-05         41.474992         51.571998         56.600833
 2.607630000e-05         41.484521         51.587166         56.617667
 2.609250000e-05         41.494249         51.602599         56.634811
 2.610870000e-05         41.504160         51.618281         56.652251
 2.612490000e-05         41.514314         51.634286         56.670065
 2.614120000e-05         41.524726         51.650651         56.688296
 2.615740000e-05         41.535278         51.667193         56.706743
 2.617360000e-05         41.546046         51.684023         56.725526
 2.618990000e-05         41.557073         51.701217         56.744733
 2.620620000e-05         41.568319         51.718708         56.764289
 2.622240000e-05         41.579688         51.736355         56.784038
 2.623870000e-05         41.591330         51.754386         56.804234
 2.625500000e-05         41.603183         51.772703         56.824767
 2.627130000e-05         41.615244         51.791302         56.845634
 2.628760000e-05         41.627493         51.810162         56.866812
 2.630390000e-05         41.639945         51.829300         56.888322
 2.632020000e-05         41.652608         51.848725         56.910171
 2.633650000e-05         41.665481         51.868439         56.932363
 2.635290000e-05         41.678615         51.888527         56.954996
 2.636920000e-05         41.691880         51.908781         56.977833
 2.638560000e-05         41.705401         51.929406         57.001110
 2.640190000e-05         41.719051         51.950198         57.024592
 2.641830000e-05         41.732984         51.971392         57.048549
 2.643470000e-05         41.747108         51.992856         57.072829
 2.645110000e-05         41.761424         52.014590         57.097435
 2.646750000e-05         41.775945         52.036607         57.122380
 2.648390000e-05         41.790648         52.058885         57.147641
 2.650030000e-05         41.805547         52.081432         57.173228
 2.651670000e-05         41.820632         52.104245         57.199134
 2.653310000e-05         41.835903         52.127325         57.225368
 2.654950000e-05         41.851377         52.150687         57.251940
 2.656600000e-05         41.867126         52.174453         57.278992
 2.658240000e-05         41.882975         52.198349         57.306213
 2.659890000e-05         41.899095         52.222641         57.333905
 2.661540000e-05         41.915400         52.247199         57.361923
 2.663180000e-05         41.931793         52.271877         57.390099
 2.664830000e-05         41.948465         52.296963         57.418762
 2.666480000e-05         41.965320         52.322316         57.447752
 2.668130000e-05         41.982356         52.347929         57.477060
 2.669780000e-05         41.999565         52.373796         57.506682
 2.671430000e-05         42.016945         52.399912         57.536612
 2.673080000e-05         42.034512         52.426298         57.566872
 2.674740000e-05         42.052367         52.453109         57.597641
 2.676390000e-05         42.070294         52.480020         57.628548
 2.678050000e-05         42.088498         52.507344         57.659952
 2.679700000e-05         42.106750         52.534741         57.691464
 2.681360000e-05         42.125286         52.562558         57.723483
 2.683020000e-05         42.144001         52.590641         57.755830
 2.684670000e-05         42.162777         52.618810         57.788300
 2.686330000e-05         42.181820         52.647382         57.821257
 2.687990000e-05         42.201017         52.676192         57.854515
 2.689650000e-05         42.220401         52.705270         57.888104
 2.691320000e-05         42.240070         52.734781         57.922217
 2.692980000e-05         42.259762         52.764331         57.956401
 2.694640000e-05         42.279630         52.794148         57.990918
 2.696310000e-05         42.299764         52.824366         58.025924
 2.697970000e-05         42.319936         52.854648         58.061029
 2.699640000e-05         42.340378         52.885341         58.096636
 2.701300000e-05         42.360863         52.916104         58.132349
 2.702970000e-05         42.381623         52.947288         58.168578
 2.704640000e-05         42.402535         52.978706         58.205102
 2.706310000e-05         42.423595         53.010347         58.241911
 2.707980000e-05         42.444804         53.042229         58.279027
 2.709650000e-05         42.466180         53.074364         58.316462
 2.711320000e-05         42.487672         53.106693         58.354153
 2.712990000e-05         42.509320         53.139263         58.392150
 2.714660000e-05         42.531102         53.172047         58.430422
 2.716340000e-05         42.553165         53.205268         58.469231
 2.718010000e-05         42.575237         53.238508         58.508089
 2.719690000e-05         42.597573         53.272168         58.547467
 2.721370000e-05         42.620032         53.306031         58.587112
 2.723040000e-05         42.642514         53.339934         58.626827
 2.724720000e-05         42.665251         53.374241         58.667045
 2.726400000e-05         42.688139         53.408791         58.707574
 2.728080000e-05         42.711126         53.443512         58.748334
 2.729760000e-05         42.734278         53.478491         58.789421
 2.731440000e-05         42.757520         53.513633         58.830734
 2.733120000e-05         42.780900         53.549002         58.872340
 2.734810000e-05         42.804541         53.584786         58.914464
 2.736490000e-05         42.828158         53.620557         58.956601
 2.738180000e-05         42.852056         53.656767         58.999281
 2.739860000e-05         42.875906         53.692935         59.041946
 2.741550000e-05         42.900033         53.729539         59.085151
 2.743240000e-05         42.924267         53.766330         59.128609
 2.744920000e-05         42.948462         53.803090         59.172059
 2.746610000e-05         42.972918         53.840268         59.216035
 2.748300000e-05         42.997477         53.877630         59.260258
 2.749990000e-05         43.022149         53.915189         59.304745
 2.751690000e-05         43.047084         53.953173         59.349763
 2.753380000e-05         43.071953         53.991088         59.394734
 2.755070000e-05         43.096934         54.029202         59.439971
 2.756770000e-05         43.122167         54.067730         59.485731
 2.758460000e-05         43.147329         54.106179         59.531431
 2.760160000e-05         43.172770         54.145080         59.577695
 2.761850000e-05         43.198144         54.183907         59.623904
 2.763550000e-05         43.223744         54.223124         59.670611
 2.765250000e-05         43.249446         54.262521         59.717565
 2.766950000e-05         43.275240         54.302094         59.764759
 2.768650000e-05         43.301118         54.341831         59.812183
 2.770350000e-05         43.327078         54.381725         59.859826
 2.772050000e-05         43.353125         54.421789         59.907705
 2.773760000e-05         43.379409         54.462254         59.956096
 2.775460000e-05         43.405620         54.502640         60.004425
 2.777160000e-05         43.431892         54.543167         60.052962
 2.778870000e-05         43.458400         54.584088         60.102000
 2.780570000e-05         43.484833         54.624935         60.150984
 2.782280000e-05         43.511491         54.666167         60.200464
 2.783990000e-05         43.538228         54.707559         60.250168
 2.785700000e-05         43.565024         54.749085         60.300069
 2.787410000e-05         43.591872         54.790741         60.350165
 2.789120000e-05         43.618803         54.832560         60.400487
 2.790830000e-05         43.645795         54.874514         60.451007
 2.792540000e-05         43.672849         54.916608         60.501731
 2.794250000e-05         43.699959         54.958837         60.552652
 2.795970000e-05         43.727279         55.001438         60.604061
 2.797680000e-05         43.754488         55.043913         60.655354
 2.799400000e-05         43.781914         55.086769         60.707141
 2.801110000e-05         43.809236         55.129512         60.758827
 2.802830000e-05         43.836756         55.172618         60.810992
 2.804550000e-05         43.864341         55.215864         60.863357
 2.806270000e-05         43.891947         55.259199         60.915872
 2.807990000e-05         43.919602         55.302660         60.968577
 2.809710000e-05         43.947317         55.346260         61.021484
 2.811430000e-05         43.975045         55.389944         61.074534
 2.813150000e-05         44.002827         55.433755         61.127773
 2.814880000e-05         44.030793         55.477912         61.181473
 2.816600000e-05         44.058634         55.521927         61.235038
 2.818330000e-05         44.086678         55.566313         61.289091
 2.820000000e-05         44.113774         55.609253         61.341417
 2.820050000e-05         44.114577         55.610533         61.342981
 2.821780000e-05         44.142660         55.655096         61.397329
 2.823510000e-05         44.170785         55.699776         61.451856
 2.825230000e-05         44.198767         55.744292         61.506223
 2.826960000e-05         44.226919         55.789137         61.561033
 2.828690000e-05         44.255090         55.834076         61.615999
 2.830430000e-05         44.283457         55.879379         61.671444
 2.832160000e-05         44.311662         55.924492         61.726701
 2.833890000e-05         44.339893         55.969701         61.782115
 2.835620000e-05         44.368132         56.014987         61.837661
 2.837360000e-05         44.396533         56.060597         61.893650
 2.839090000e-05         44.424775         56.106017         61.949447
 2.840830000e-05         44.453210         56.151808         62.005734
 2.842570000e-05         44.481641         56.197654         62.062133
 2.844300000e-05         44.509895         56.243291         62.118318
 2.846040000e-05         44.538320         56.289267         62.174963
 2.847780000e-05         44.566750         56.335314         62.231734
 2.849520000e-05         44.595165         56.381409         62.288609
 2.851270000e-05         44.623745         56.427843         62.345943
 2.853010000e-05         44.652144         56.474058         62.403053
 2.854750000e-05         44.680544         56.520338         62.460282
 2.856490000e-05         44.708931         56.566669         62.517618
 2.858240000e-05         44.737473         56.613326         62.575400
 2.859990000e-05         44.765992         56.660021         62.633275
 2.861730000e-05         44.794327         56.706491         62.690915
 2.863480000e-05         44.822822         56.753293         62.749007
 2.865230000e-05         44.851290         56.800132         62.807191
 2.866980000e-05         44.879750         56.847022         62.865480
 2.868730000e-05         44.908165         56.893930         62.923840
 2.870480000e-05         44.936560         56.940879         62.982295
 2.872230000e-05         44.964922         56.987860         63.040837
 2.873980000e-05         44.993276         57.034897         63.099490
 2.875740000e-05         45.021738         57.082205         63.158531
 2.877490000e-05         45.050008         57.129274         63.217317
 2.879250000e-05         45.078415         57.176652         63.276536
 2.881000000e-05         45.106631         57.223790         63.335498
 2.882760000e-05         45.134963         57.271213         63.394865
 2.884520000e-05         45.163253         57.318650         63.454297
 2.886280000e-05         45.191508         57.366119         63.513817
 2.888040000e-05         45.219719         57.413599         63.573397
 2.889800000e-05         45.247883         57.461092         63.633042
 2.891560000e-05         45.275995         57.508592         63.692745
 2.893320000e-05         45.304087         57.556132         63.752540
 2.895090000e-05         45.332263         57.603924         63.812707
 2.896850000e-05         45.360253         57.651475         63.872612
 2.898610000e-05         45.388157         57.699002         63.932546
 2.900380000e-05         45.416188         57.746818         63.992887
 2.902150000e-05         45.444183         57.794664         64.053312
 2.903920000e-05         45.472096         57.842485         64.113762
 2.905680000e-05         45.499808         57.890041         64.173919
 2.907450000e-05         45.527601         57.937851         64.234456
 2.909220000e-05         45.555357         57.985689         64.295073
 2.911000000e-05         45.583184         58.033755         64.356035
 2.912770000e-05         45.610812         58.081578         64.416735
 2.914540000e-05         45.638371         58.129381         64.477461
 2.916310000e-05         45.665854         58.177165         64.538218
 2.918090000e-05         45.693445         58.225232         64.599383
 2.919860000e-05         45.720804         58.273005         64.660226
 2.921640000e-05         45.748246         58.321030         64.721443
 2.923420000e-05         45.775619         58.369047         64.782705
 2.925200000e-05         45.802928         58.417049         64.843994
 2.926980000e-05         45.830151         58.465024         64.905308
 2.928760000e-05         45.857296         58.512975         64.966646
 2.930540000e-05         45.884386         58.560934         65.028043
 2.932320000e-05         45.911379         58.608841         65.089433
 2.934100000e-05         45.938310         58.656752         65.150878
 2.935890000e-05         45.965316         58.704913         65.212698
 2.937670000e-05         45.992095         58.752782         65.274197
 2.939460000e-05         46.018925         58.800867         65.336033
 2.941240000e-05         46.045551         58.848695         65.397588
 2.943030000e-05         46.072218         58.896742         65.459488
 2.944820000e-05         46.098818         58.944766         65.521408
 2.946610000e-05         46.125324         58.992765         65.583359
 2.948400000e-05         46.151772         59.040757         65.645346
 2.950190000e-05         46.178106         59.088691         65.707325
 2.951980000e-05         46.204362         59.136602         65.769329
 2.953770000e-05         46.230526         59.184487         65.831359
 2.955570000e-05         46.256754         59.232609         65.893752
 2.957360000e-05         46.282751         59.280438         65.955822
 2.959160000e-05         46.308796         59.328498         66.018254
 2.960950000e-05         46.334624         59.376266         66.080358
 2.962750000e-05         46.360493         59.424267         66.142832
 2.964550000e-05         46.386275         59.472236         66.205318
 2.966350000e-05         46.411955         59.520163         66.267815
 2.968150000e-05         46.437559         59.568082         66.330357
 2.969950000e-05         46.463061         59.615948         66.392892
 2.971750000e-05         46.488469         59.663787         66.455455
 2.973550000e-05         46.513779         59.711585         66.518025
 2.975350000e-05         46.539007         59.759362         66.580623
 2.977160000e-05         46.564283         59.807378         66.643599
 2.978960000e-05         46.589320         59.855091         66.706240
 2.980770000e-05         46.614391         59.903029         66.769242
 2.982580000e-05         46.639383         59.950954         66.832285
 2.984390000e-05         46.664269         59.998836         66.895337
 2.986190000e-05         46.688928         60.046431         66.958075
 2.988000000e-05         46.713628         60.094255         67.021175
 2.989820000e-05         46.738370         60.142323         67.084663
 2.991630000e-05         46.762871         60.190084         67.147811
 2.993440000e-05         46.787280         60.237828         67.211003
 2.995250000e-05         46.811597         60.285548         67.274226
 2.997070000e-05         46.835951         60.333503         67.337826
 2.998880000e-05         46.860064         60.381159         67.401099
 3.000700000e-05         46.884232         60.429074         67.464776
 3.002520000e-05         46.908293         60.476954         67.528477
 3.004330000e-05         46.932135         60.524559         67.591874
 3.006150000e-05         46.956006         60.572397         67.655653
 3.007970000e-05         46.979778         60.620216         67.719476
 3.009790000e-05         47.003471         60.668034         67.783357
 3.011610000e-05         47.027055         60.715823         67.847276
 3.013440000e-05         47.050673         60.763859         67.911593
 3.015260000e-05         47.074073         60.811627         67.975619
 3.017080000e-05         47.097376         60.859371         68.039680
 3.018910000e-05         47.120705         60.907371         68.104162
 3.020740000e-05         47.143968         60.955391         68.168729
 3.022560000e-05         47.166985         61.003115         68.232979
 3.024390000e-05         47.190045         61.051100         68.297646
 3.026220000e-05         47.213004         61.099084         68.362389
 3.028050000e-05         47.235885         61.147076         68.427207
 3.029880000e-05         47.258673         61.195077         68.492112
 3.031710000e-05         47.281374         61.243081         68.557093
 3.033540000e-05         47.303979         61.291085         68.622147
 3.035380000e-05         47.326605         61.339345         68.687627
 3.037210000e-05         47.349041         61.387379         68.752867
 3.039050000e-05         47.371508         61.435696         68.818568
 3.040880000e-05         47.393765         61.483758         68.883994
 3.042720000e-05         47.416063         61.532115         68.949897
 3.044560000e-05         47.438271         61.580488         69.015900
 3.046400000e-05         47.460395         61.628889         69.082015
 3.048240000e-05         47.482431         61.677318         69.148247
 3.050080000e-05         47.504392         61.725791         69.214614
 3.051920000e-05         47.526273         61.774294         69.281096
 3.053760000e-05         47.548068         61.822838         69.347716
 3.055610000e-05         47.569905         61.871689         69.414833
 3.057450000e-05         47.591552         61.920331         69.481738
 3.059300000e-05         47.613229         61.969285         69.549157
 3.061140000e-05         47.634722         62.018029         69.616360
 3.062990000e-05         47.656253         62.067101         69.684098
 3.064840000e-05         47.677714         62.116235         69.752000
 3.066690000e-05         47.699105         62.165441         69.820079
 3.068540000e-05         47.720412         62.214706         69.888328
 3.070390000e-05         47.741658         62.264058         69.956775
 3.072240000e-05         47.762836         62.313489         70.025414
 3.074090000e-05         47.783954         62.363015         70.094262
 3.075950000e-05         47.805109         62.412888         70.163683
 3.077800000e-05         47.826095         62.462589         70.232940
 3.079660000e-05         47.847128         62.512660         70.302799
 3.081510000e-05         47.867974         62.562553         70.372500
 3.083370000e-05         47.888891         62.612845         70.442835
 3.085230000e-05         47.909737         62.663239         70.513403
 3.087090000e-05         47.930523         62.713752         70.584225
 3.088950000e-05         47.951263         62.764399         70.655317
 3.090810000e-05         47.971945         62.815170         70.726669
 3.092670000e-05         47.992572         62.866077         70.798302
 3.094530000e-05         48.013146         62.917124         70.870221
 3.096400000e-05         48.033773         62.968584         70.942814
 3.098260000e-05         48.054254         63.019935         71.015336
 3.100130000e-05         48.074788         63.071711         71.088552
 3.102000000e-05         48.095281         63.123652         71.162091
 3.103860000e-05         48.115611         63.175479         71.235561
 3.105730000e-05         48.136006         63.227762         71.309774
 3.107600000e-05         48.156367         63.280231         71.384336
 3.109470000e-05         48.176671         63.332872         71.459248
 3.111340000e-05         48.196942         63.385710         71.534526
 3.113220000e-05         48.217281         63.439032         71.610594
 3.115090000e-05         48.237481         63.492283         71.686653
 3.116960000e-05         48.257632         63.545727         71.763090
 3.118840000e-05         48.277859         63.599682         71.840354
 3.120000000e-05         48.290312         63.633070         71.888219
 3.120710000e-05         48.297938         63.653562         71.917612
 3.122590000e-05         48.318090         63.707959         71.995712
 3.124470000e-05         48.338199         63.762581         72.074240
 3.126350000e-05         48.358286         63.817454         72.153229
 3.128230000e-05         48.378336         63.872569         72.232670
 3.130110000e-05         48.398335         63.927912         72.312556
 3.131990000e-05         48.418318         63.983524         72.392925
 3.133870000e-05         48.438255         64.039383         72.473768
 3.135760000e-05         48.458272         64.095812         72.555543
 3.137640000e-05         48.478139         64.152204         72.637382
 3.139530000e-05         48.498076         64.209161         72.720153
 3.141410000e-05         48.517866         64.266083         72.802991
 3.143300000e-05         48.537730         64.323599         72.886809
 3.145190000e-05         48.557538         64.381375         72.971135
 3.147080000e-05         48.577311         64.439442         73.056002
 3.148970000e-05         48.597046         64.497802         73.141421
 3.150860000e-05         48.616715         64.556421         73.227357
 3.152750000e-05         48.636343         64.615342         73.313860
 3.154650000e-05         48.656013         64.674850         73.401363
 3.156540000e-05         48.675518         64.734321         73.488950
 3.158430000e-05         48.694949         64.794063         73.577081
 3.160330000e-05         48.714428         64.854412         73.666246
 3.162230000e-05         48.733822         64.915025         73.755954
 3.164130000e-05         48.753130         64.975897         73.846200
 3.166020000e-05         48.772250         65.036713         73.936519
 3.167920000e-05         48.791359         65.098082         74.027829
 3.169820000e-05         48.810365         65.159697         74.119671
 3.171730000e-05         48.829348         65.221856         74.212501
 3.173630000e-05         48.848106         65.283906         74.305345
 3.175530000e-05         48.866707         65.346135         74.398654
 3.177440000e-05         48.885255         65.408869         74.492913
 3.179340000e-05         48.903529         65.471423         74.587107
 3.181250000e-05         48.921716         65.534441         74.682208
 3.183160000e-05         48.939692         65.597551         74.777673
 3.185060000e-05         48.957342         65.660390         74.872964
 3.186970000e-05         48.974837         65.723585         74.969038
 3.188880000e-05         48.992064         65.786778         75.065360
 3.190790000e-05         49.008990         65.849917         75.161874
 3.192710000e-05         49.025673         65.913276         75.259013
 3.194620000e-05         49.041917         65.976153         75.355711
 3.196530000e-05         49.057769         66.038804         75.452380
 3.198450000e-05         49.073279         66.101502         75.549462
 3.200360000e-05         49.088248         66.163517         75.645844
 3.202280000e-05         49.102787         66.225417         75.742433
 3.204200000e-05         49.116779         66.286792         75.838612
 3.206120000e-05         49.130169         66.347543         75.934257
 3.208040000e-05         49.142908         66.407559         76.029216
 3.209960000e-05         49.154940         66.466733         76.123354
 3.211880000e-05         49.166206         66.524940         76.216503
 3.213800000e-05         49.176641         66.582038         76.308473
 3.215730000e-05         49.186223         66.638171         76.399544
 3.217650000e-05         49.194780         66.692596         76.488556
 3.219580000e-05         49.202318         66.745703         76.576197
 3.221500000e-05         49.208678         66.796756         76.661307
 3.223430000e-05         49.213833         66.846076         76.744487
 3.225360000e-05         49.217649         66.893176         76.824995
 3.227290000e-05         49.220027         66.937822         76.902509
 3.229220000e-05         49.220852         66.979751         76.976672
 3.231150000e-05         49.220016         67.018696         77.047111
 3.233080000e-05         49.217391         67.054361         77.113419
 3.235010000e-05         49.212849         67.086437         77.175166
 3.236950000e-05         49.206219         67.114728         77.232173
 3.238880000e-05         49.197427         67.138591         77.283356
 3.240820000e-05         49.186232         67.157901         77.328729
 3.242760000e-05         49.172523         67.172125         77.367445
 3.244700000e-05         49.156136         67.180848         77.398920
 3.246630000e-05         49.137019         67.183642         77.422440
 3.248570000e-05         49.114806         67.180086         77.437606
 3.250520000e-05         49.089278         67.169613         77.443614
 3.252460000e-05         49.060530         67.151853         77.439712
 3.254400000e-05         49.028266         67.126279         77.425245
 3.256340000e-05         48.992320         67.092397         77.399488
 3.258290000e-05         48.952314         67.049470         77.361488
 3.260230000e-05         48.908502         66.997444         77.310901
 3.262180000e-05         48.860281         66.935287         77.246468
 3.264130000e-05         48.807732         66.862771         77.167698
 3.266080000e-05         48.750732         66.779440         77.073895
 3.268030000e-05         48.689176         66.684867         76.964398
 3.269980000e-05         48.622991         66.578678         76.838604
 3.271930000e-05         48.552116         66.460531         76.695961
 3.273880000e-05         48.476530         66.330154         76.536002
 3.275840000e-05         48.395816         66.186577         76.357392
 3.277790000e-05         48.310846         66.031138         76.161680
 3.279750000e-05         48.220833         65.862205         75.946707
 3.281700000e-05         48.126826         65.681562         75.714644
 3.283660000e-05         48.028035         65.487524         75.463245
 3.285620000e-05         47.925152         65.281269         75.193940
 3.287580000e-05         47.818451         65.063201         74.907190
 3.289540000e-05         47.708247         64.833849         74.603628
 3.291500000e-05         47.594904         64.593859         74.284060
 3.293460000e-05         47.478832         64.344010         73.949477
 3.295430000e-05         47.359861         64.083837         73.599213
 3.297390000e-05         47.239691         63.816995         73.238158
 3.299360000e-05         47.117604         63.541862         72.864101
 3.301320000e-05         46.995382         63.262422         72.482447
 3.303290000e-05         46.872327         62.977085         72.091024
 3.305260000e-05         46.749631         62.688595         71.693586
 3.307230000e-05         46.627851         62.398302         71.292008
 3.309200000e-05         46.507541         62.107579         70.888209
 3.311170000e-05         46.389240         61.817792         70.484111
 3.313140000e-05         46.273458         61.530279         70.081616
 3.315110000e-05         46.160667         61.246324         69.682561
 3.317090000e-05         46.050767         60.965758         69.286743
 3.319060000e-05         45.945260         60.692560         68.899830
 3.321040000e-05         45.843431         60.425028         68.519465
 3.323020000e-05         45.746128         60.165531         68.149068
 3.325000000e-05         45.653597         59.914915         67.789919
 3.326970000e-05         45.566465         59.675108         67.444862
 3.328950000e-05         45.483996         59.444291         67.111354
 3.330940000e-05         45.406362         59.223117         66.790397
 3.332920000e-05         45.334389         59.014183         66.485847
 3.334900000e-05         45.267678         58.816622         66.196534
 3.336890000e-05         45.205896         58.629680         65.921437
 3.338870000e-05         45.149588         58.455298         65.663503
 3.340860000e-05         45.098080         58.291687         65.420184
 3.342840000e-05         45.051759         58.140385         65.193864
 3.344830000e-05         45.009996         57.999678         64.982081
 3.346820000e-05         44.972859         57.870116         64.785756
 3.348810000e-05         44.940163         57.751408         64.604554
 3.350800000e-05         44.911694         57.643205         64.438054
 3.352790000e-05         44.887252         57.545143         64.285805
 3.354790000e-05         44.866517         57.456390         64.146624
 3.356780000e-05         44.849482         57.377417         64.021367
 3.358780000e-05         44.835753         57.306986         63.908198
 3.360770000e-05         44.825254         57.245361         63.807669
 3.362770000e-05         44.817669         57.191476         63.718175
 3.364770000e-05         44.812839         57.145202         63.639641
 3.366770000e-05         44.810578         57.106113         63.571488
 3.368770000e-05         44.810678         57.073758         63.513110
 3.370770000e-05         44.812963         57.047725         63.463942
 3.372770000e-05         44.817247         57.027595         63.423414
 3.374770000e-05         44.823368         57.012981         63.390990
 3.376780000e-05         44.831215         57.003473         63.366045
 3.378780000e-05         44.840546         56.998788         63.348310
 3.380790000e-05         44.851326         56.998546         63.337136
 3.382800000e-05         44.863373         57.002446         63.332161
 3.384800000e-05         44.876493         57.010122         63.332924
 3.386810000e-05         44.890707         57.021363         63.339021
 3.388820000e-05         44.905837         57.035853         63.350062
 3.390830000e-05         44.921787         57.053336         63.365681
 3.392850000e-05         44.938548         57.073671         63.385634
 3.394860000e-05         44.955872         57.096428         63.409396
 3.396870000e-05         44.973757         57.121484         63.436746
 3.398890000e-05         44.992226         57.148781         63.467557
 3.400900000e-05         45.011028         57.177860         63.501254
 3.402920000e-05         45.030287         57.208833         63.537915
 3.404940000e-05         45.049853         57.241397         63.577144
 3.406960000e-05         45.069678         57.275402         63.618719
 3.408980000e-05         45.089712         57.310706         63.662433
 3.411000000e-05         45.109914         57.347180         63.708099
 3.413020000e-05         45.130240         57.384698         63.755531
 3.415050000e-05         45.150761         57.423349         63.804819
 3.417070000e-05         45.171235         57.462638         63.855314
 3.419090000e-05         45.191743         57.502670         63.907125
 3.421120000e-05         45.212353         57.543552         63.960377
 3.423150000e-05         45.232943         57.585011         64.014699
 3.425180000e-05         45.253492         57.626970         64.069974
 3.427210000e-05         45.273976         57.669357         64.126098
 3.429240000e-05         45.294380         57.712111         64.182974
 3.431270000e-05         45.314687         57.755172         64.240513
 3.433300000e-05         45.334890         57.798493         64.298637
 3.435330000e-05         45.354967         57.842015         64.357261
 3.437370000e-05         45.375007         57.885912         64.416612
 3.439400000e-05         45.394812         57.929719         64.476047
 3.441440000e-05         45.414559         57.973821         64.536088
 3.443480000e-05         45.434150         58.017975         64.596391
 3.445510000e-05         45.453480         58.061928         64.656606
 3.447550000e-05         45.472734         58.106087         64.717281
 3.449590000e-05         45.491818         58.150212         64.778082
 3.450000000e-05         45.495626         58.159067         64.790305
 3.451640000e-05         45.510811         58.194489         64.839264
 3.453680000e-05         45.529531         58.238470         64.900197
 3.455720000e-05         45.548065         58.282349         64.961145
 3.457770000e-05         45.566507         58.326327         65.022382
 3.459810000e-05         45.584671         58.369956         65.083281
 3.461860000e-05         45.602731         58.413647         65.144413
 3.463910000e-05         45.620604         58.457179         65.205461
 3.465960000e-05         45.638288         58.500539         65.266404
 3.468000000e-05         45.655697         58.543507         65.326928
 3.470060000e-05         45.673086         58.586704         65.387905
 3.472110000e-05         45.690204         58.629492         65.448431
 3.474160000e-05         45.707133         58.672073         65.508789
 3.476210000e-05         45.723879         58.714447         65.568971
 3.478270000e-05         45.740524         58.756810         65.629256
 3.480320000e-05         45.756903         58.798747         65.689051
 3.482380000e-05         45.773182         58.840663         65.748929
 3.484440000e-05         45.789281         58.882353         65.808594
 3.486500000e-05         45.805205         58.923813         65.868039
 3.488560000e-05         45.820954         58.965042         65.927258
 3.490620000e-05         45.836531         59.006038         65.986248
 3.492680000e-05         45.851934         59.046798         66.045001
 3.494740000e-05         45.867174         59.087327         66.103520
 3.496810000e-05         45.882320         59.127817         66.162084
 3.498870000e-05         45.897227         59.167872         66.220115
 3.500940000e-05         45.912055         59.207901         66.278201
 3.503010000e-05         45.926728         59.247699         66.336044
 3.505070000e-05         45.941170         59.287067         66.393356
 3.507140000e-05         45.955522         59.326384         66.450689
 3.509210000e-05         45.969732         59.365485         66.507791
 3.511290000e-05         45.983866         59.404553         66.564930
 3.513360000e-05         45.997789         59.443208         66.621554
 3.515430000e-05         46.011569         59.481638         66.677931
 3.517510000e-05         46.025272         59.520029         66.734338
 3.519580000e-05         46.038773         59.558018         66.790236
 3.521660000e-05         46.052212         59.595981         66.846173
 3.523730000e-05         46.065449         59.633543         66.901603
 3.525810000e-05         46.078626         59.671081         66.957072
 3.527890000e-05         46.091673         59.708405         67.012303
 3.529970000e-05         46.104602         59.745538         67.067327
 3.532060000e-05         46.117466         59.782631         67.122369
 3.534140000e-05         46.130156         59.819359         67.176941
 3.536220000e-05         46.142725         59.855888         67.231293
 3.538310000e-05         46.155248         59.892407         67.285697
 3.540390000e-05         46.167591         59.928549         67.339615
 3.542480000e-05         46.179894         59.964690         67.393597
 3.544570000e-05         46.192085         60.000640         67.447364
 3.546660000e-05         46.204171         60.036407         67.500927
 3.548750000e-05         46.216160         60.072005         67.554300
 3.550840000e-05         46.228042         60.107417         67.607465
 3.552930000e-05         46.239826         60.142659         67.660439
 3.555020000e-05         46.251523         60.177742         67.713233
 3.557120000e-05         46.263176         60.212817         67.766084
 3.559210000e-05         46.274684         60.247566         67.818504
 3.561310000e-05         46.286159         60.282325         67.870999
 3.563410000e-05         46.297545         60.316922         67.923312
 3.565500000e-05         46.308793         60.351202         67.975205
 3.567600000e-05         46.320018         60.385507         68.027191
 3.569700000e-05         46.331149         60.419646         68.078991
 3.571810000e-05         46.342262         60.453811         68.130884
 3.573910000e-05         46.353242         60.487672         68.182373
 3.576010000e-05         46.364145         60.521387         68.233695
 3.578120000e-05         46.375021         60.555119         68.285101
 3.580220000e-05         46.385782         60.588574         68.336136
 3.582330000e-05         46.396518         60.622045         68.387250
 3.584440000e-05         46.407194         60.655405         68.438246
 3.586550000e-05         46.417792         60.688621         68.489077
 3.588660000e-05         46.428327         60.721718         68.539779
 3.590770000e-05         46.438796         60.754688         68.590335
 3.592880000e-05         46.449206         60.787547         68.640771
 3.594990000e-05         46.459553         60.820291         68.691080
 3.597110000e-05         46.469895         60.853080         68.741507
 3.599220000e-05         46.480116         60.885586         68.791551
 3.601340000e-05         46.490339         60.918148         68.841724
 3.603450000e-05         46.500458         60.950454         68.891552
 3.605570000e-05         46.510568         60.982799         68.941486
 3.607690000e-05         46.520626         61.015053         68.991326
 3.609810000e-05         46.530631         61.047194         69.041037
 3.611930000e-05         46.540586         61.079242         69.090650
 3.614060000e-05         46.550549         61.111364         69.140417
 3.616180000e-05         46.560405         61.143218         69.189817
 3.618310000e-05         46.570259         61.175131         69.239351
 3.620430000e-05         46.580032         61.206818         69.288573
 3.622560000e-05         46.589799         61.238554         69.337919
 3.624690000e-05         46.599528         61.270217         69.387187
 3.626820000e-05         46.609209         61.301785         69.436353
 3.628950000e-05         46.618857         61.333283         69.485446
 3.631080000e-05         46.628462         61.364696         69.534448
 3.633210000e-05         46.638031         61.396037         69.583375
 3.635340000e-05         46.647554         61.427288         69.632204
 3.637480000e-05         46.657087         61.458609         69.681180
 3.639610000e-05         46.666547         61.489727         69.729873
 3.641750000e-05         46.676013         61.520917         69.778718
 3.643890000e-05         46.685445         61.552030         69.827478
 3.646020000e-05         46.694798         61.582933         69.875947
 3.648160000e-05         46.704168         61.613918         69.924579
 3.650310000e-05         46.713546         61.644976         69.973359
 3.652450000e-05         46.722857         61.675842         70.021872
 3.654590000e-05         46.732132         61.706631         70.070300
 3.656730000e-05         46.741382         61.737363         70.118672
 3.658880000e-05         46.750644         61.768180         70.167212
 3.661020000e-05         46.759841         61.798797         70.215467
 3.663170000e-05         46.769052         61.829503         70.263898
 3.665320000e-05         46.778239         61.860151         70.312266
 3.667470000e-05         46.787404         61.890755         70.360597
 3.669620000e-05         46.796540         61.921295         70.408860
 3.671770000e-05         46.805658         61.951791         70.457082
 3.673920000e-05         46.814756         61.982243         70.505263
 3.676080000e-05         46.823876         62.012786         70.553618
 3.678230000e-05         46.832927         62.043134         70.601695
 3.680390000e-05         46.842002         62.073579         70.649956
 3.682550000e-05         46.851056         62.103976         70.698168
 3.684700000e-05         46.860060         62.134208         70.746143
 3.686860000e-05         46.869074         62.164514         70.794268
 3.689020000e-05         46.878078         62.194790         70.842368
 3.691180000e-05         46.887072         62.225036         70.890446
 3.693350000e-05         46.896089         62.255375         70.938699
 3.695510000e-05         46.905043         62.285531         70.986690
 3.697670000e-05         46.913989         62.315655         71.034651
 3.699840000e-05         46.922962         62.345888         71.082811
 3.702010000e-05         46.931918         62.376077         71.130929
 3.704170000e-05         46.940824         62.406100         71.178803
 3.706340000e-05         46.949754         62.436214         71.226849
 3.708510000e-05         46.958683         62.466319         71.274898
 3.710680000e-05         46.967593         62.496375         71.322896
 3.712860000e-05         46.976537         62.526550         71.371105
 3.715030000e-05         46.985434         62.556556         71.419065
 3.717200000e-05         46.994320         62.586530         71.466996
 3.719380000e-05         47.003240         62.616620         71.515133
 3.721550000e-05         47.012109         62.646540         71.563019
 3.723730000e-05         47.021018         62.676584         71.611121
 3.725910000e-05         47.029914         62.706592         71.659189
 3.728090000e-05         47.038802         62.736567         71.707223
 3.730270000e-05         47.047692         62.766536         71.755264
 3.732450000e-05         47.056579         62.796481         71.803284
 3.734640000e-05         47.065497         62.826535         71.851499
 3.736820000e-05         47.074374         62.856432         71.899479
 3.739000000e-05         47.083244         62.886304         71.947436
 3.741190000e-05         47.092157         62.916302         71.995613
 3.743380000e-05         47.101071         62.946283         72.043775
 3.745570000e-05         47.109983         62.976244         72.091922
 3.747760000e-05         47.118892         63.006184         72.140051
 3.749950000e-05         47.127801         63.036109         72.188173
 3.752140000e-05         47.136709         63.066014         72.236277
 3.754330000e-05         47.145628         63.095918         72.284388
 3.756520000e-05         47.154538         63.125795         72.332474
 3.758720000e-05         47.163495         63.155797         72.380773
 3.760920000e-05         47.172463         63.185798         72.429078
 3.763110000e-05         47.181383         63.215633         72.477134
 3.765310000e-05         47.190353         63.245598         72.525409
 3.767510000e-05         47.199326         63.275550         72.573674
 3.769710000e-05         47.208306         63.305494         72.621936
 3.771910000e-05         47.217292         63.335428         72.670194
 3.774110000e-05         47.226284         63.365354         72.718448
 3.776320000e-05         47.235323         63.395400         72.766904
 3.778520000e-05         47.244333         63.425311         72.815149
 3.780730000e-05         47.253395         63.455357         72.863619
 3.782940000e-05         47.262459         63.485381         72.912067
 3.785140000e-05         47.271498         63.515272         72.960300
 3.787350000e-05         47.280585         63.545292         73.008753
 3.789560000e-05         47.289685         63.575304         73.057196
 3.791780000e-05         47.298843         63.605459         73.105874
 3.793990000e-05         47.307969         63.635464         73.154315
 3.796200000e-05         47.317108         63.665472         73.202768
 3.798420000e-05         47.326301         63.695606         73.251426
 3.800630000e-05         47.335469         63.725607         73.299872
 3.802850000e-05         47.344693         63.755739         73.348534
 3.805070000e-05         47.353932         63.785872         73.397200
 3.807290000e-05         47.363192         63.816011         73.445874
 3.809510000e-05         47.372472         63.846153         73.494553
 3.811730000e-05         47.381761         63.876277         73.543208
 3.813950000e-05         47.391073         63.906412         73.591877
 3.816170000e-05         47.400409         63.936558         73.640563
 3.818400000e-05         47.409809         63.966843         73.689468
 3.820000000e-05         47.416554         63.988553         73.724533
 3.820630000e-05         47.419225         63.997125         73.738371
 3.822850000e-05         47.428623         64.027273         73.787052
 3.825080000e-05         47.438090         64.057574         73.835975
 3.827310000e-05         47.447575         64.087864         73.884879
 3.829540000e-05         47.457088         64.118172         73.933806
 3.831770000e-05         47.466630         64.148489         73.982739
 3.834000000e-05         47.476195         64.178805         74.031665
 3.836240000e-05         47.485833         64.209271         74.080825
 3.838470000e-05         47.495455         64.239607         74.129769
 3.840710000e-05         47.505146         64.270085         74.178934
 3.842950000e-05         47.514874         64.300585         74.228123
 3.845180000e-05         47.524583         64.330944         74.277077
 3.847420000e-05         47.534373         64.361459         74.326268
 3.849660000e-05         47.544193         64.391983         74.375465
 3.851900000e-05         47.554054         64.422532         74.424685
 3.854150000e-05         47.563986         64.453219         74.474118
 3.856390000e-05         47.573920         64.483795         74.523352
 3.858640000e-05         47.583923         64.514505         74.572795
 3.860880000e-05         47.593927         64.545103         74.622038
 3.863130000e-05         47.604012         64.575849         74.671502
 3.865380000e-05         47.614143         64.606623         74.720993
 3.867630000e-05         47.624317         64.637418         74.770498
 3.869880000e-05         47.634533         64.668225         74.820002
 3.872130000e-05         47.644791         64.699050         74.869516
 3.874380000e-05         47.655089         64.729893         74.919039
 3.876640000e-05         47.665484         64.760891         74.968789
 3.878890000e-05         47.675885         64.791785         75.018344
 3.881150000e-05         47.686381         64.822839         75.068132
 3.883400000e-05         47.696873         64.853766         75.117697
 3.885660000e-05         47.707473         64.884873         75.167517
 3.887920000e-05         47.718122         64.915993         75.217332
 3.890180000e-05         47.728824         64.947142         75.267168
 3.892440000e-05         47.739580         64.978313         75.317008
 3.894710000e-05         47.750447         65.009659         75.367096
 3.896970000e-05         47.761325         65.040893         75.416972
 3.899240000e-05         47.772304         65.072289         75.467078
 3.901500000e-05         47.783299         65.103579         75.516980
 3.903770000e-05         47.794411         65.135048         75.567129
 3.906040000e-05         47.805586         65.166542         75.617283
 3.908310000e-05         47.816823         65.198067         75.667450
 3.910580000e-05         47.828131         65.229635         75.717647
 3.912850000e-05         47.839508         65.261230         75.767846
 3.915120000e-05         47.850960         65.292869         75.818071
 3.917400000e-05         47.862529         65.324678         75.868529
 3.919670000e-05         47.874127         65.356391         75.918787
 3.921950000e-05         47.885854         65.388283         75.969280
 3.924230000e-05         47.897654         65.420210         76.019789
 3.926510000e-05         47.909538         65.452188         76.070327
 3.928790000e-05         47.921504         65.484203         76.120875
 3.931070000e-05         47.933548         65.516256         76.171435
 3.933350000e-05         47.945682         65.548361         76.222022
 3.935630000e-05         47.957905         65.580515         76.272635
 3.937920000e-05         47.970274         65.612864         76.323495
 3.940200000e-05         47.982681         65.645112         76.374143
 3.942490000e-05         47.995231         65.677549         76.425031
 3.944780000e-05         48.007876         65.710037         76.475942
 3.947070000e-05         48.020627         65.742584         76.526879
 3.949360000e-05         48.033473         65.775177         76.577827
 3.951650000e-05         48.046423         65.807831         76.628809
 3.953940000e-05         48.059479         65.840540         76.679808
 3.956230000e-05         48.072635         65.873297         76.730820
 3.958530000e-05         48.085967         65.906271         76.782094
 3.960830000e-05         48.099407         65.939295         76.833379
 3.963120000e-05         48.112906         65.972249         76.884481
 3.965420000e-05         48.126577         66.005397         76.935813
 3.967720000e-05         48.140375         66.038621         76.987182
 3.970020000e-05         48.154288         66.071905         77.038571
 3.972320000e-05         48.168327         66.105255         77.089980
 3.974630000e-05         48.182552         66.138817         77.141635
 3.976930000e-05         48.196851         66.172312         77.193103
 3.979230000e-05         48.211283         66.205876         77.244593
 3.981540000e-05         48.225907         66.239653         77.296323
 3.983850000e-05         48.240673         66.273515         77.348095
 3.986160000e-05         48.255585         66.307457         77.399895
 3.988470000e-05         48.270633         66.341462         77.451702
 3.990780000e-05         48.285834         66.375558         77.503552
 3.993090000e-05         48.301188         66.409743         77.555439
 3.995400000e-05         48.316689         66.443991         77.607325
 3.997720000e-05         48.332419         66.478489         77.659487
 4.000030000e-05         48.348236         66.512918         77.711444
 4.002350000e-05         48.364289         66.547590         77.763661
 4.004670000e-05         48.380509         66.582350         77.815904
 4.006990000e-05         48.396896         66.617198         77.868169
 4.009310000e-05         48.413457         66.652144         77.920469
 4.011630000e-05         48.430198         66.687188         77.972802
 4.013950000e-05         48.447117         66.722329         78.025165
 4.016270000e-05         48.464222         66.757569         78.077555
 4.018600000e-05         48.481585         66.793064         78.130206
 4.020920000e-05         48.499069         66.828509         78.182658
 4.023250000e-05         48.516816         66.864206         78.235358
 4.025580000e-05         48.534773         66.900025         78.288109
 4.027910000e-05         48.552923         66.935937         78.340869
 4.030240000e-05         48.571286         66.971972         78.393676
 4.032570000e-05         48.589854         67.008109         78.446498
 4.034910000e-05         48.608726         67.044532         78.499598
 4.037240000e-05         48.627731         67.080906         78.552487
 4.039570000e-05         48.646959         67.117402         78.605413
 4.041910000e-05         48.666495         67.154176         78.658598
 4.044250000e-05         48.686267         67.191079         78.711819
 4.046590000e-05         48.706271         67.228099         78.765059
 4.048930000e-05         48.726521         67.265255         78.818341
 4.051270000e-05         48.747008         67.302530         78.871640
 4.053610000e-05         48.767759         67.339954         78.924990
 4.055950000e-05         48.788747         67.377494         78.978350
 4.058300000e-05         48.810095         67.415343         79.031982
 4.060640000e-05         48.831614         67.453169         79.085416
 4.062990000e-05         48.853491         67.491293         79.139101
 4.065340000e-05         48.875643         67.529566         79.192826
 4.067690000e-05         48.898075         67.567983         79.246576
 4.070040000e-05         48.920791         67.606548         79.300356
 4.072390000e-05         48.943793         67.645260         79.354159
 4.074740000e-05         48.967080         67.684119         79.407991
 4.077100000e-05         48.990773         67.723302         79.462079
 4.079450000e-05         49.014674         67.762485         79.515980
 4.081810000e-05         49.038975         67.801978         79.570116
 4.084170000e-05         49.063596         67.841637         79.624284
 4.086530000e-05         49.088536         67.881462         79.678485
 4.088890000e-05         49.113803         67.921451         79.732704
 4.091250000e-05         49.139394         67.961605         79.786949
 4.093610000e-05         49.165331         68.001935         79.841220
 4.095970000e-05         49.191596         68.042425         79.895505
 4.098340000e-05         49.218332         68.083273         79.950053
 4.100700000e-05         49.245293         68.124111         80.004378
 4.103070000e-05         49.272741         68.165312         80.058964
 4.105440000e-05         49.300544         68.206684         80.113559
 4.107810000e-05         49.328710         68.248234         80.168169
 4.110180000e-05         49.357249         68.289960         80.222784
 4.112550000e-05         49.386170         68.331879         80.277426
 4.114920000e-05         49.415478         68.373982         80.332074
 4.117300000e-05         49.445300         68.416453         80.386968
 4.119670000e-05         49.475393         68.458934         80.441641
 4.122050000e-05         49.506006         68.501774         80.496539
 4.124430000e-05         49.537026         68.544807         80.551444
 4.126810000e-05         49.568465         68.588039         80.606360
 4.129190000e-05         49.600309         68.631450         80.661260
 4.131570000e-05         49.632579         68.675060         80.716167
 4.133950000e-05         49.665274         68.718869         80.771078
 4.136330000e-05         49.698385         68.762851         80.825959
 4.138720000e-05         49.732075         68.807218         80.881069
 4.141100000e-05         49.766055         68.851588         80.935937
 4.143490000e-05         49.800623         68.896334         80.991014
 4.145880000e-05         49.835621         68.941261         81.046068
 4.148270000e-05         49.871070         68.986378         81.101101
 4.150660000e-05         49.906953         69.031666         81.156098
 4.153050000e-05         49.943282         69.077130         81.211059
 4.155450000e-05         49.980213         69.122967         81.266228
 4.157840000e-05         50.017421         69.168767         81.321112
 4.160240000e-05         50.055229         69.214917         81.376177
 4.162630000e-05         50.093303         69.261020         81.430961
 4.165030000e-05         50.131955         69.307447         81.485911
 4.167430000e-05         50.171036         69.354009         81.540804
 4.169830000e-05         50.210499         69.400660         81.595610
 4.172230000e-05         50.250350         69.447404         81.650344
 4.174640000e-05         50.290724         69.494395         81.705206
 4.177040000e-05         50.331263         69.541228         81.759754
 4.179440000e-05         50.372081         69.588041         81.814181
 4.181850000e-05         50.413307         69.634985         81.868707
 4.184260000e-05         50.454702         69.681807         81.923099
 4.186670000e-05         50.496184         69.728424         81.977334
 4.189080000e-05         50.537634         69.774737         82.031404
 4.191490000e-05         50.578919         69.820620         82.085293
 4.193900000e-05         50.619790         69.865857         82.138953
 4.196310000e-05         50.659995         69.910231         82.192395
 4.198730000e-05         50.699265         69.953554         82.245814
 4.201150000e-05         50.736818         69.995125         82.298994
 4.203560000e-05         50.771561         70.033992         82.351744
 4.205980000e-05         50.802291         70.069269         82.404692
 4.208400000e-05         50.826284         70.098769         82.458162
 4.210820000e-05         50.838991         70.119118         82.514005
 4.213240000e-05         50.831941         70.124899         82.579308
 4.215670000e-05         50.794182         70.116126         82.693191
 4.218090000e-05         50.941968         70.381553         83.315959
 4.220520000e-05         55.825344         75.154154         86.286195
 4.222940000e-05         52.359308         71.553565         83.304214
 4.225370000e-05         51.911378         71.118754         83.068081
 4.227800000e-05         51.793151         71.007199         83.036874
 4.230000000e-05         51.764836         70.981385         83.049871
 4.230230000e-05         51.764077         70.980761         83.052287
 4.232660000e-05         51.771306         70.988264         83.084414
 4.235100000e-05         51.797119         71.012764         83.124288
 4.237530000e-05         51.833636         71.046800         83.167945
 4.239970000e-05         51.877304         71.087020         83.214001
 4.242400000e-05         51.925682         71.131142         83.261191
 4.244840000e-05         51.977928         71.178365         83.309390
 4.247280000e-05         52.033011         71.227730         83.358052
 4.249720000e-05         52.090437         71.278777         83.406992
 4.252160000e-05         52.149815         71.331137         83.456042
 4.254600000e-05         52.210909         71.384586         83.505114
 4.257050000e-05         52.273774         71.439156         83.554319
 4.259490000e-05         52.337752         71.494265         83.603196
 4.261940000e-05         52.403267         71.550262         83.652096
 4.264390000e-05         52.469959         71.606833         83.700778
 4.266840000e-05         52.537784         71.663924         83.749215
 4.269290000e-05         52.606663         71.721465         83.797372
 4.271740000e-05         52.676576         71.779429         83.845234
 4.274190000e-05         52.747450         71.837745         83.892750
 4.276640000e-05         52.819278         71.896403         83.939927
 4.279100000e-05         52.892313         71.955599         83.986914
 4.281560000e-05         52.966271         72.015093         84.033527
 4.284010000e-05         53.040774         72.074577         84.079525
 4.286470000e-05         53.116448         72.134544         84.125290
 4.288930000e-05         53.192957         72.194719         84.170610
 4.291390000e-05         53.270279         72.255078         84.215463
 4.293860000e-05         53.348720         72.315854         84.260019
 4.296320000e-05         53.427626         72.376535         84.303901
 4.298780000e-05         53.507308         72.437357         84.347280
 4.301250000e-05         53.588045         72.498523         84.390292
 4.303720000e-05         53.669530         72.559794         84.432766
 4.306190000e-05         53.751733         72.621145         84.474682
 4.308660000e-05         53.834622         72.682545         84.516011
 4.311130000e-05         53.918205         72.743997         84.556756
 4.313600000e-05         54.002447         72.805471         84.596892
 4.316070000e-05         54.087337         72.866956         84.636411
 4.318550000e-05         54.173204         72.928683         84.675454
 4.321020000e-05         54.259322         72.990126         84.713684
 4.323500000e-05         54.346384         73.051777         84.751404
 4.325980000e-05         54.434011         73.113359         84.788437
 4.328460000e-05         54.522183         73.174859         84.824776
 4.330940000e-05         54.610871         73.236250         84.860396
 4.333420000e-05         54.700056         73.297515         84.895288
 4.335900000e-05         54.789720         73.358647         84.929450
 4.338390000e-05         54.880195         73.419858         84.962986
 4.340880000e-05         54.971101         73.480891         84.995757
 4.343360000e-05         55.062044         73.541482         85.027620
 4.345850000e-05         55.153719         73.602093         85.058818
 4.348340000e-05         55.245732         73.662454         85.089201
 4.350830000e-05         55.338072         73.722562         85.118771
 4.353320000e-05         55.430699         73.782385         85.147511
 4.355820000e-05         55.523935         73.842126         85.175508
 4.358310000e-05         55.617040         73.901319         85.202554
 4.360810000e-05         55.710685         73.960374         85.228817
 4.363300000e-05         55.804135         74.018846         85.254126
 4.365800000e-05         55.898089         74.077158         85.278645
 4.368300000e-05         55.992128         74.135053         85.302267
 4.370800000e-05         56.086218         74.192505         85.324978
 4.373310000e-05         56.180714         74.249734         85.346872
 4.375810000e-05         56.274832         74.306264         85.367764
 4.378310000e-05         56.368875         74.362273         85.387715
 4.380820000e-05         56.463205         74.417982         85.406809
 4.383330000e-05         56.557428         74.473160         85.424977
 4.385830000e-05         56.651109         74.527550         85.442129
 4.388340000e-05         56.744939         74.581548         85.458383
 4.390850000e-05         56.838545         74.634951         85.473695
 4.393370000e-05         56.932246         74.687937         85.488115
 4.395880000e-05         57.025244         74.740050         85.501508
 4.398390000e-05         57.117902         74.791509         85.513959
 4.400910000e-05         57.210510         74.842464         85.525486
 4.403430000e-05         57.302667         74.892695         85.536041
 4.405950000e-05         57.394361         74.942209         85.545650
 4.408470000e-05         57.485526         74.990961         85.554290
 4.410990000e-05         57.576130         75.038945         85.561980
 4.413510000e-05         57.666128         75.086134         85.568711
 4.416030000e-05         57.755499         75.132532         85.574512
 4.418560000e-05         57.844520         75.178268         85.579369
 4.421080000e-05         57.932471         75.222985         85.583274
 4.423610000e-05         58.020024         75.267033         85.586272
 4.426140000e-05         58.106781         75.310213         85.588354
 4.428670000e-05         58.192682         75.352488         85.589503
 4.431200000e-05         58.277716         75.393867         85.589752
 4.433730000e-05         58.361841         75.434339         85.589116
 4.436270000e-05         58.445330         75.474023         85.587572
 4.438800000e-05         58.527534         75.512640         85.585188
 4.441340000e-05         58.609006         75.550425         85.581904
 4.443870000e-05         58.689134         75.587131         85.577814
 4.446410000e-05         58.768481         75.623001         85.572864
 4.448950000e-05         58.846693         75.657883         85.567089
 4.451490000e-05         58.923757         75.691779         85.560512
 4.454040000e-05         58.999944         75.724822         85.553132
 4.456580000e-05         59.074636         75.756751         85.545027
 4.459120000e-05         59.148051         75.787641         85.536137
 4.461670000e-05         59.220494         75.817651         85.526486
 4.464220000e-05         59.291663         75.846671         85.516144
 4.466770000e-05         59.361497         75.874667         85.505102
 4.469320000e-05         59.429992         75.901649         85.493385
 4.471870000e-05         59.497083         75.927576         85.480978
 4.474420000e-05         59.562824         75.952526         85.467978
 4.476970000e-05         59.627156         75.976457         85.454363
 4.479530000e-05         59.690317         75.999475         85.440113
 4.482090000e-05         59.752016         76.021463         85.425278
 4.484640000e-05         59.812024         76.042369         85.409967
 4.487200000e-05         59.870805         76.062365         85.394085
 4.489760000e-05         59.928089         76.081357         85.377699
 4.492330000e-05         59.984089         76.099424         85.360767
 4.494890000e-05         60.038365         76.116439         85.343453
 4.497450000e-05         60.091141         76.132498         85.325731
 4.500020000e-05         60.142585         76.147639         85.307524
 4.502580000e-05         60.192305         76.161769         85.289013
 4.505150000e-05         60.240690         76.175016         85.270087
 4.507720000e-05         60.287535         76.187322         85.250824
 4.510290000e-05         60.332847         76.198712         85.231266
 4.512860000e-05         60.376619         76.209190         85.211427
 4.515440000e-05         60.419020         76.218810         85.191255
 4.518010000e-05         60.459740         76.227528         85.170952
 4.520590000e-05         60.499069         76.235390         85.150341
 4.523160000e-05         60.536726         76.242372         85.129633
 4.525740000e-05         60.573003         76.248537         85.108680
 4.528320000e-05         60.607775         76.253878         85.087593
 4.530900000e-05         60.639546         76.255784         85.064221
 4.533480000e-05         60.672885         76.262269         85.045202
 4.536070000e-05         60.703292         76.265249         85.023763
 4.538650000e-05         60.732138         76.267491         85.002388
 4.541240000e-05         60.759612         76.268980         84.980886
 4.543830000e-05         60.785668         76.269780         84.959418
 4.546410000e-05         60.810203         76.269879         84.938054
 4.549000000e-05         60.833417         76.269291         84.916643
 4.551600000e-05         60.855326         76.268042         84.895221
 4.554190000e-05         60.875776         76.266156         84.873967
 4.556780000e-05         60.894853         76.263631         84.852800
 4.559380000e-05         60.912697         76.260525         84.831710
 4.561970000e-05         60.929152         76.256842         84.810837
 4.564570000e-05         60.944360         76.252568         84.790031
 4.567170000e-05         60.958288         76.247746         84.769403
 4.569770000e-05         60.970966         76.242402         84.748971
 4.572370000e-05         60.982439         76.236582         84.728783
 4.574970000e-05         60.992683         76.230251         84.708796
 4.577580000e-05         61.001774         76.223429         84.688979
 4.580180000e-05         61.009699         76.216214         84.669521
 4.582790000e-05         61.016483         76.208513         84.650234
 4.585400000e-05         61.022182         76.200434         84.631265
 4.588010000e-05         61.026783         76.191958         84.612590
 4.590620000e-05         61.030326         76.183117         84.594233
 4.593230000e-05         61.032823         76.173919         84.576196
 4.595840000e-05         61.034331         76.164413         84.558519
 4.598460000e-05         61.034848         76.154550         84.541121
 4.601080000e-05         61.034396         76.144388         84.524081
 4.603690000e-05         61.033015         76.133989         84.507475
 4.606310000e-05         61.030728         76.123306         84.491202
 4.608930000e-05         61.027554         76.112378         84.475316
 4.611550000e-05         61.023536         76.101244         84.459847
 4.614170000e-05         61.018677         76.089893         84.444774
 4.616800000e-05         61.012983         76.078302         84.430055
 4.619420000e-05         61.006547         76.066601         84.415832
 4.622050000e-05         60.999315         76.054685         84.401973
 4.624680000e-05         60.991366         76.042644         84.388567
 4.627310000e-05         60.982725         76.030493         84.375620
 4.629940000e-05         60.973389         76.018219         84.363108
 4.632570000e-05         60.963411         76.005866         84.351066
 4.635200000e-05         60.952797         75.993425         84.339472
 4.637840000e-05         60.941533         75.980872         84.328300
 4.640470000e-05         60.929753         75.968340         84.317661
 4.643110000e-05         60.917341         75.955694         84.307422
 4.645750000e-05         60.904432         75.943067         84.297703
 4.648390000e-05         60.890995         75.930414         84.288444
 4.651030000e-05         60.877076         75.917768         84.279670
 4.653670000e-05         60.862673         75.905119         84.271360
 4.656310000e-05         60.847835         75.892507         84.263543
 4.658960000e-05         60.832543         75.879913         84.256209
 4.661600000e-05         60.816897         75.867402         84.249374
 4.664250000e-05         60.800839         75.854933         84.243029
 4.666900000e-05         60.784393         75.842507         84.237143
 4.669550000e-05         60.767619         75.830174         84.231756
 4.672200000e-05         60.750534         75.817940         84.226865
 4.674850000e-05         60.733173         75.805833         84.222486
 4.677510000e-05         60.715433         75.793755         84.218541
 4.680000000e-05         60.698623         75.782591         84.215323
 4.680160000e-05         60.697545         75.781890         84.215146
 4.682820000e-05         60.679336         75.770097         84.212209
 4.685480000e-05         60.660901         75.758442         84.209760
 4.688140000e-05         60.642263         75.746937         84.207798
 4.690800000e-05         60.623438         75.735586         84.206317
 4.693460000e-05         60.604473         75.724428         84.205345
 4.696120000e-05         60.585324         75.713410         84.204823
 4.698790000e-05         60.565995         75.702557         84.204807
 4.701460000e-05         60.546546         75.691892         84.205268
 4.704120000e-05         60.527055         75.681447         84.206190
 4.706790000e-05         60.507429         75.671188         84.207612
 4.709460000e-05         60.487722         75.661129         84.209499
 4.712130000e-05         60.467954         75.651278         84.211849
 4.714810000e-05         60.448084         75.641628         84.214694
 4.717480000e-05         60.428251         75.632226         84.217978
 4.720150000e-05         60.408392         75.623047         84.221714
 4.722830000e-05         60.388471         75.614081         84.225935
 4.725510000e-05         60.368554         75.605351         84.230606
 4.728190000e-05         60.348669         75.596874         84.235737
 4.730870000e-05         60.328835         75.588663         84.241332
 4.733550000e-05         60.309037         75.580693         84.247358
 4.736240000e-05         60.289204         75.572932         84.253830
 4.738920000e-05         60.269555         75.565502         84.260757
 4.741610000e-05         60.249899         75.558295         84.268128
 4.744290000e-05         60.230394         75.551369         84.275887
 4.746980000e-05         60.210948         75.544720         84.284133
 4.749670000e-05         60.191595         75.538328         84.292785
 4.752360000e-05         60.172374         75.532224         84.301865
 4.755060000e-05         60.153218         75.526386         84.311403
 4.757750000e-05         60.134278         75.520860         84.321325
 4.760450000e-05         60.115396         75.515577         84.331669
 4.763140000e-05         60.096781         75.510644         84.342419
 4.765840000e-05         60.078231         75.505953         84.353581
 4.768540000e-05         60.059885         75.501586         84.365169
 4.771240000e-05         60.041723         75.497516         84.377153
 4.773950000e-05         60.023681         75.493728         84.389572
 4.776650000e-05         60.005885         75.490236         84.402311
 4.779350000e-05         59.988323         75.487075         84.415464
 4.782060000e-05         59.970894         75.484194         84.429032
 4.784770000e-05         59.953712         75.481646         84.443004
 4.787480000e-05         59.936728         75.479378         84.457320
 4.790190000e-05         59.920001         75.477445         84.472031
 4.792900000e-05         59.903507         75.475817         84.487104
 4.795610000e-05         59.887250         75.474493         84.502530
 4.798330000e-05         59.871192         75.473485         84.518381
 4.801040000e-05         59.855460         75.472809         84.534543
 4.803760000e-05         59.839934         75.472448         84.551117
 4.806480000e-05         59.824668         75.472396         84.568033
 4.809200000e-05         59.809689         75.472677         84.585310
 4.811920000e-05         59.794979         75.473268         84.602921
 4.814640000e-05         59.780571         75.474198         84.620889
 4.817370000e-05         59.766363         75.475417         84.639225
 4.820090000e-05         59.752532         75.476989         84.657862
 4.822820000e-05         59.738940         75.478881         84.676891
 4.825550000e-05         59.725662         75.481110         84.696259
 4.828280000e-05         59.712671         75.483645         84.715935
 4.831010000e-05         59.699999         75.486514         84.735940
 4.833740000e-05         59.687651         75.489720         84.756276
 4.836470000e-05         59.675600         75.493231         84.776906
 4.839210000e-05         59.663840         75.497095         84.797938
 4.841940000e-05         59.652442         75.501267         84.819199
 4.844680000e-05         59.641340         75.505792         84.840856
 4.847420000e-05         59.630578         75.510652         84.862823
 4.850160000e-05         59.620123         75.515813         84.885065
 4.852900000e-05         59.610033         75.521331         84.907636
 4.855650000e-05         59.600225         75.527175         84.930561
 4.858390000e-05         59.590823         75.533354         84.953725
 4.861140000e-05         59.581703         75.539854         84.977234
 4.863880000e-05         59.572991         75.546685         85.000971
 4.866630000e-05         59.564595         75.553868         85.025079
 4.869380000e-05         59.556553         75.561379         85.049467
 4.872130000e-05         59.548858         75.569211         85.074130
 4.874890000e-05         59.541515         75.577423         85.099183
 4.877640000e-05         59.534556         75.585931         85.124416
 4.880400000e-05         59.527924         75.594787         85.150004
 4.883150000e-05         59.521684         75.603944         85.175773
 4.885910000e-05         59.515796         75.613472         85.201914
 4.888670000e-05         59.510272         75.623324         85.228316
 4.891430000e-05         59.505132         75.633518         85.254996
 4.894190000e-05         59.500357         75.644034         85.281931
 4.896960000e-05         59.495972         75.654950         85.309257
 4.899720000e-05         59.491950         75.666127         85.336713
 4.902490000e-05         59.488297         75.677678         85.364531
 4.905260000e-05         59.485034         75.689569         85.392611
 4.908030000e-05         59.482166         75.701804         85.420962
 4.910800000e-05         59.479669         75.714354         85.449547
 4.913570000e-05         59.477563         75.727242         85.478392
 4.916340000e-05         59.475854         75.740472         85.507497
 4.919120000e-05         59.474517         75.754065         85.536936
 4.921890000e-05         59.473576         75.767945         85.566524
 4.924670000e-05         59.473040         75.782221         85.596474
 4.927450000e-05         59.472894         75.796825         85.626666
 4.930230000e-05         59.473154         75.811768         85.657103
 4.933010000e-05         59.473783         75.827020         85.687762
 4.935800000e-05         59.474850         75.842692         85.718800
 4.938580000e-05         59.476305         75.858635         85.749961
 4.941370000e-05         59.478144         75.874948         85.781450
 4.944150000e-05         59.480403         75.891556         85.813084
 4.946940000e-05         59.483068         75.908553         85.845060
 4.949730000e-05         59.486137         75.925880         85.877267
 4.952520000e-05         59.489635         75.943566         85.909730
 4.955320000e-05         59.493521         75.961617         85.942511
 4.958110000e-05         59.497822         75.979955         85.975419
 4.960910000e-05         59.502565         75.998714         86.008699
 4.963700000e-05         59.507670         76.017707         86.042052
 4.966500000e-05         59.513219         76.037112         86.075760
 4.969300000e-05         59.519200         76.056877         86.109721
 4.972100000e-05         59.525581         76.076959         86.143889
 4.974910000e-05         59.532409         76.097458         86.178412
 4.977710000e-05         59.539626         76.118217         86.213034
 4.980520000e-05         59.547288         76.139391         86.248008
 4.983320000e-05         59.555362         76.160842         86.283094
 4.986130000e-05         59.563860         76.182688         86.318512
 4.988940000e-05         59.572785         76.204871         86.354146
 4.991750000e-05         59.582135         76.227399         86.390011
 4.994570000e-05         59.591975         76.250380         86.426256
 4.997380000e-05         59.602166         76.273577         86.462552
 5.000190000e-05         59.612787         76.297120         86.499074
 5.003010000e-05         59.623897         76.321112         86.535969
 5.005830000e-05         59.635427         76.345435         86.573073
 5.008650000e-05         59.647363         76.370076         86.610374
 5.011470000e-05         59.659754         76.395086         86.647920
 5.014290000e-05         59.672583         76.420446         86.685690
 5.017120000e-05         59.685869         76.446219         86.723794
 5.019940000e-05         59.699557         76.472257         86.761991
 5.022770000e-05         59.713714         76.498722         86.800536
 5.025600000e-05         59.728336         76.525557         86.839316
 5.028430000e-05         59.743364         76.552709         86.878287
 5.031260000e-05         59.758858         76.580239         86.917509
 5.034090000e-05         59.774763         76.608089         86.956923
 5.036920000e-05         59.791124         76.636299         86.996562
 5.039760000e-05         59.807969         76.664942         87.036543
 5.042590000e-05         59.825201         76.693840         87.076610
 5.045430000e-05         59.842939         76.723191         87.117034
 5.048270000e-05         59.861110         76.752887         87.157675
 5.051110000e-05         59.879759         76.782967         87.198561
 5.053950000e-05         59.898838         76.813379         87.239643
 5.056800000e-05         59.918394         76.844218         87.281060
 5.059640000e-05         59.938353         76.875324         87.322569
 5.062490000e-05         59.958863         76.906924         87.364468
 5.065340000e-05         59.979766         76.938826         87.406536
 5.068190000e-05         60.001169         76.971131         87.448865
 5.071040000e-05         60.022998         77.003768         87.491391
 5.073890000e-05         60.045285         77.036770         87.534143
 5.076740000e-05         60.068006         77.070111         87.577096
 5.079600000e-05         60.091282         77.103946         87.620434
 5.082460000e-05         60.115025         77.138150         87.663999
 5.085310000e-05         60.139108         77.172567         87.707607
 5.088170000e-05         60.163735         77.207467         87.751589
 5.091030000e-05         60.188830         77.242739         87.795799
 5.093900000e-05         60.214456         77.278482         87.840371
 5.096760000e-05         60.240472         77.314480         87.885018
 5.099620000e-05         60.266952         77.350850         87.929898
 5.102490000e-05         60.293959         77.387686         87.975133
 5.105360000e-05         60.321424         77.424883         88.020584
 5.108230000e-05         60.349375         77.462470         88.066277
 5.111100000e-05         60.377787         77.500420         88.112188
 5.113970000e-05         60.406642         77.538717         88.158301
 5.116850000e-05         60.436062         77.577519         88.204803
 5.119720000e-05         60.465876         77.616581         88.251385
 5.122600000e-05         60.496237         77.656130         88.298338
 5.125470000e-05         60.526957         77.695908         88.345349
 5.128350000e-05         60.558247         77.736193         88.392744
 5.131230000e-05         60.590011         77.776855         88.440366
 5.134120000e-05         60.622353         77.818031         88.488380
 5.137000000e-05         60.655062         77.859445         88.536459
 5.139890000e-05         60.688346         77.901373         88.584927
 5.142770000e-05         60.721952         77.943494         88.633418
 5.145660000e-05         60.756192         77.986186         88.682351
 5.148550000e-05         60.790892         78.029237         88.731491
 5.151440000e-05         60.826039         78.072644         88.780841
 5.154330000e-05         60.861685         78.116455         88.830446
 5.157230000e-05         60.897911         78.160775         88.880425
 5.160120000e-05         60.934479         78.205320         88.930464
 5.163020000e-05         60.971654         78.250405         88.980910
 5.165920000e-05         61.009335         78.295897         89.031607
 5.168820000e-05         61.047468         78.341749         89.082516
 5.171720000e-05         61.086040         78.387946         89.133623
 5.174620000e-05         61.125136         78.434571         89.185000
 5.177530000e-05         61.164805         78.481700         89.236748
 5.180430000e-05         61.204853         78.529095         89.288595
 5.183340000e-05         61.245466         78.576983         89.340799
 5.186250000e-05         61.286598         78.625299         89.393278
 5.189160000e-05         61.328194         78.673986         89.445974
 5.190000000e-05         61.340268         78.688085         89.461203
 5.192070000e-05         61.370257         78.723049         89.498899
 5.194980000e-05         61.412788         78.772482         89.552037
 5.197890000e-05         61.455812         78.822321         89.605431
 5.200810000e-05         61.499446         78.872704         89.659231
 5.203730000e-05         61.543570         78.923487         89.713277
 5.206640000e-05         61.588032         78.974489         89.767375
 5.209560000e-05         61.633083         79.026017         89.821865
 5.212490000e-05         61.678791         79.078131         89.876793
 5.215410000e-05         61.724816         79.130448         89.931760
 5.218330000e-05         61.771289         79.183130         89.986947
 5.221260000e-05         61.818432         79.236412         90.042586
 5.224190000e-05         61.866047         79.290075         90.098453
 5.227120000e-05         61.914122         79.344112         90.154544
 5.230050000e-05         61.962703         79.398567         90.210898
 5.232980000e-05         62.011713         79.453363         90.267444
 5.235910000e-05         62.061233         79.508587         90.324267
 5.238850000e-05         62.111361         79.564348         90.381482
 5.241780000e-05         62.161800         79.620318         90.438750
 5.244720000e-05         62.212900         79.676880         90.496462
 5.247660000e-05         62.264463         79.733822         90.554403
 5.250600000e-05         62.316515         79.791170         90.612599
 5.253540000e-05         62.368995         79.848861         90.670991
 5.256480000e-05         62.421965         79.906961         90.729641
 5.259430000e-05         62.475601         79.965657         90.788734
 5.262380000e-05         62.529680         80.024721         90.848053
 5.265320000e-05         62.584035         80.083958         90.907393
 5.268270000e-05         62.639060         80.143803         90.967191
 5.271220000e-05         62.694518         80.203999         91.027196
 5.274180000e-05         62.750651         80.264807         91.087660
 5.277130000e-05         62.807068         80.325808         91.148172
 5.280080000e-05         62.863921         80.387162         91.208890
 5.283040000e-05         62.921440         80.449123         91.270067
 5.286000000e-05         62.979399         80.511450         91.331467
 5.288960000e-05         63.037821         80.574158         91.393099
 5.291920000e-05         63.096703         80.637253         91.454973
 5.294880000e-05         63.156028         80.700719         91.517076
 5.297850000e-05         63.215987         80.764757         91.579602
 5.300810000e-05         63.276230         80.828991         91.642185
 5.303780000e-05         63.337094         80.893789         91.705185
 5.306750000e-05         63.398418         80.958976         91.768432
 5.309720000e-05         63.460170         81.024520         91.831897
 5.312690000e-05         63.522388         81.090457         91.895608
 5.315660000e-05         63.585015         81.156738         91.959529
 5.318640000e-05         63.648273         81.223593         92.023879
 5.321610000e-05         63.711793         81.290631         92.088279
 5.324590000e-05         63.775941         81.358242         92.153106
 5.327570000e-05         63.840523         81.426221         92.218164
 5.330550000e-05         63.905512         81.494547         92.283436
 5.333530000e-05         63.970931         81.563234         92.348932
 5.336520000e-05         64.037000         81.632518         92.414878
 5.339500000e-05         64.103247         81.701911         92.480818
 5.342490000e-05         64.170171         81.771931         92.547234
 5.345480000e-05         64.237470         81.842266         92.613841
 5.348460000e-05         64.304967         81.912728         92.680452
 5.351460000e-05         64.373286         81.983975         92.747698
 5.354450000e-05         64.441827         82.055381         92.814986
 5.357440000e-05         64.510734         82.127093         92.882454
 5.360440000e-05         64.580288         82.199408         92.950382
 5.363430000e-05         64.650007         82.271827         93.018308
 5.366430000e-05         64.720311         82.344787         93.086638
 5.369430000e-05         64.791010         82.418089         93.155187
 5.372430000e-05         64.862117         82.491753         93.223977
 5.375440000e-05         64.933805         82.565956         93.293171
 5.378440000e-05         65.005655         82.640262         93.362361
 5.381450000e-05         65.078105         82.715130         93.431984
 5.384450000e-05         65.150641         82.790031         93.501543
 5.387460000e-05         65.223823         82.865544         93.571580
 5.390470000e-05         65.297330         82.941338         93.641787
 5.393490000e-05         65.371456         83.017716         93.712446
 5.396500000e-05         65.445681         83.094149         93.783072
 5.399510000e-05         65.520249         83.170881         93.853885
 5.402530000e-05         65.595374         83.248141         93.925104
 5.405550000e-05         65.670843         83.325710         93.996525
 5.408570000e-05         65.746642         83.403572         94.068135
 5.411590000e-05         65.822765         83.481728         94.139939
 5.414610000e-05         65.899209         83.560167         94.211923
 5.417640000e-05         65.976230         83.639161         94.284342
 5.420660000e-05         66.053276         83.718145         94.356678
 5.423690000e-05         66.130916         83.797695         94.429457
 5.426720000e-05         66.208808         83.877477         94.502383
 5.429750000e-05         66.287024         83.957557         94.575510
 5.432780000e-05         66.365508         84.037878         94.648789
 5.435810000e-05         66.444280         84.118467         94.722249
 5.438850000e-05         66.523597         84.199582         94.796124
 5.441880000e-05         66.602904         84.280667         94.869910
 5.444920000e-05         66.682753         84.362279         94.944115
 5.447960000e-05         66.762837         84.444111         95.018462
 5.451000000e-05         66.843188         84.526193         95.092979
 5.454040000e-05         66.923797         84.608517         95.167659
 5.457090000e-05         67.004893         84.691328         95.242730
 5.460130000e-05         67.085949         84.774081         95.317697
 5.463180000e-05         67.167514         84.857338         95.393069
 5.466230000e-05         67.249284         84.940797         95.468578
 5.469280000e-05         67.331287         85.024478         95.544238
 5.472330000e-05         67.413466         85.108337         95.620018
 5.475380000e-05         67.495883         85.192427         95.695964
 5.478430000e-05         67.578468         85.276689         95.772026
 5.481490000e-05         67.661523         85.361425         95.848476
 5.484550000e-05         67.744772         85.446359         95.925066
 5.487610000e-05         67.828175         85.531450         96.001763
 5.490670000e-05         67.911762         85.616734         96.078601
 5.493730000e-05         67.995508         85.702184         96.155559
 5.496790000e-05         68.079405         85.787795         96.232632
 5.499860000e-05         68.163740         85.873863         96.310089
 5.502920000e-05         68.247924         85.959785         96.387389
 5.505990000e-05         68.332531         86.046157         96.465072
 5.509060000e-05         68.417263         86.132662         96.542849
 5.512130000e-05         68.502118         86.219316         96.620744
 5.515210000e-05         68.587347         86.306369         96.698980
 5.518280000e-05         68.672426         86.393288         96.777078
 5.521360000e-05         68.757889         86.480621         96.855535
 5.524430000e-05         68.843141         86.567767         96.933812
 5.527510000e-05         68.928794         86.655345         97.012469
 5.530590000e-05         69.014507         86.743010         97.091193
 5.533670000e-05         69.100295         86.830787         97.170016
 5.536760000e-05         69.186439         86.918962         97.249193
 5.539840000e-05         69.272365         87.006944         97.328193
 5.542930000e-05         69.358612         87.095292         97.407522
 5.546020000e-05         69.444907         87.183731         97.486938
 5.549110000e-05         69.531250         87.272259         97.566438
 5.552200000e-05         69.617636         87.360874         97.646023
 5.555290000e-05         69.704053         87.449565         97.725685
 5.558390000e-05         69.790761         87.538601         97.805669
 5.561480000e-05         69.877210         87.627421         97.885472
 5.564580000e-05         69.963932         87.716576         97.965594
 5.567680000e-05         70.050665         87.805797         98.045793
 5.570780000e-05         70.137405         87.895079         98.126065
 5.573880000e-05         70.224139         87.984410         98.206402
 5.576980000e-05         70.310855         88.073788         98.286810
 5.580090000e-05         70.397803         88.163469         98.367516
 5.583200000e-05         70.484765         88.253230         98.448325
 5.586300000e-05         70.571378         88.342698         98.528900
 5.589410000e-05         70.658269         88.432522         98.609830
 5.592530000e-05         70.745378         88.522645         98.691066
 5.595640000e-05         70.832155         88.612499         98.772098
 5.598750000e-05         70.918887         88.702382         98.853195
 5.601870000e-05         71.005827         88.792565         98.934608
 5.604990000e-05         71.092717         88.882780         99.016098
 5.608110000e-05         71.179555         88.973024         99.097661
 5.611230000e-05         71.266286         89.063243         99.179250
 5.614350000e-05         71.352954         89.153490         99.260920
 5.617470000e-05         71.439564         89.243766         99.342670
 5.620600000e-05         71.526346         89.334322         99.424734
 5.623730000e-05         71.613059         89.424900         99.506877
 5.626850000e-05         71.699386         89.515181         99.588816
 5.629980000e-05         71.785921         89.605781         99.671109
 5.633120000e-05         71.872622         89.696659         99.753722
 5.636250000e-05         71.958927         89.787236         99.836133
 5.639380000e-05         72.045152         89.877840         99.918643
 5.642520000e-05         72.131554         89.968744         100.001500
 5.645660000e-05         72.217846         90.059654         100.084444
 5.648800000e-05         72.304023         90.150562         100.167466
 5.651940000e-05         72.390116         90.241508         100.250609
 5.655080000e-05         72.476075         90.332439         100.333824
 5.658230000e-05         72.562221         90.423698         100.417430
 5.661370000e-05         72.647981         90.514685         100.500878
 5.664520000e-05         72.733905         90.605979         100.584704
 5.667670000e-05         72.819700         90.697283         100.668638
 5.670820000e-05         72.905404         90.788632         100.752713
 5.673970000e-05         72.991005         90.880014         100.836922
 5.677120000e-05         73.076501         90.971437         100.921276
 5.680280000e-05         73.162165         91.063194         101.006047
 5.683440000e-05         73.247738         91.155012         101.090988
 5.686590000e-05         73.332960         91.246613         101.175844
 5.689750000e-05         73.418346         91.338555         101.261133
 5.692920000e-05         73.503911         91.430864         101.346885
 5.696080000e-05         73.589123         91.522962         101.432565
 5.699240000e-05         73.674264         91.615154         101.518457
 5.702410000e-05         73.759606         91.707749         101.604858
 5.705580000e-05         73.844864         91.800438         101.691480
 5.708750000e-05         73.930088         91.893277         101.778377
 5.711920000e-05         74.015262         91.986256         101.865549
 5.715090000e-05         74.100374         92.079362         101.952979
 5.718260000e-05         74.185485         92.172671         102.040748
 5.721440000e-05         74.270811         92.266418         102.129075
 5.724620000e-05         74.356162         92.360405         102.217784
 5.727800000e-05         74.441492         92.454584         102.306829
 5.730980000e-05         74.526833         92.548998         102.396255
 5.734160000e-05         74.612212         92.643675         102.486094
 5.737340000e-05         74.697627         92.738620         102.576349
 5.740000000e-05         74.769107         92.818254         102.652176
 5.740530000e-05         74.783346         92.834137         102.667317
 5.743720000e-05         74.869159         92.930000         102.758788
 5.746900000e-05         74.954783         93.025897         102.850466
 5.750090000e-05         75.040783         93.122464         102.942963
 5.753290000e-05         75.127168         93.219722         103.036303
 5.756480000e-05         75.213447         93.317121         103.129966
 5.759670000e-05         75.299872         93.414950         103.224229
 5.762870000e-05         75.386752         93.513574         103.319453
 5.766070000e-05         75.473845         93.612716         103.415370
 5.769270000e-05         75.561196         93.712442         103.512054
 5.772470000e-05         75.648808         93.812752         103.609504
 5.775670000e-05         75.736695         93.913687         103.707771
 5.778880000e-05         75.825172         94.015608         103.807207
 5.782080000e-05         75.913726         94.117925         103.907241
 5.785290000e-05         76.002953         94.221346         104.008570
 5.788500000e-05         76.092584         94.325570         104.110909
 5.791710000e-05         76.182683         94.430679         104.214343
 5.794920000e-05         76.273250         94.536684         104.318884
 5.798140000e-05         76.364653         94.644025         104.424976
 5.801350000e-05         76.456308         94.752037         104.531969
 5.804570000e-05         76.548889         94.861513         104.640648
 5.807790000e-05         76.642127         94.972161         104.750736
 5.811010000e-05         76.736066         95.084045         104.862302
 5.814230000e-05         76.830754         95.197238         104.975425
 5.817460000e-05         76.926569         95.312208         105.090582
 5.820680000e-05         77.022921         95.428267         105.207089
 5.823910000e-05         77.120515         95.546284         105.325831
 5.827140000e-05         77.219066         95.665931         105.446479
 5.830370000e-05         77.318639         95.787321         105.569162
 5.833600000e-05         77.419330         95.910589         105.694024
 5.836830000e-05         77.521185         96.035814         105.821155
 5.840070000e-05         77.624584         96.163500         105.951074
 5.843310000e-05         77.729270         96.293372         106.083522
 5.846540000e-05         77.834995         96.425145         106.218212
 5.849780000e-05         77.942478         96.559752         106.356109
 5.853030000e-05         78.051798         96.697350         106.497395
 5.856270000e-05         78.162360         96.837236         106.641362
 5.859510000e-05         78.274552         96.979955         106.788583
 5.862760000e-05         78.388808         97.126114         106.939704
 5.866010000e-05         78.504825         97.275409         107.094433
 5.869260000e-05         78.622659         97.427972         107.252923
 5.872510000e-05         78.742379         97.583998         107.415407
 5.875760000e-05         78.863990         97.743582         107.582005
 5.879020000e-05         78.987908         97.907391         107.753447
 5.882270000e-05         79.113393         98.074576         107.928875
 5.885530000e-05         79.241170         98.246253         108.109500
 5.888790000e-05         79.370826         98.422044         108.294967
 5.892050000e-05         79.502230         98.601989         108.485374
 5.895310000e-05         79.635283         98.786166         108.680849
 5.898580000e-05         79.770165         98.975130         108.882056
 5.901840000e-05         79.905807         99.167703         109.087814
 5.905110000e-05         80.042614         99.364873         109.299273
 5.908380000e-05         80.179672         99.565811         109.515653
 5.911650000e-05         80.316336         99.770157         109.736694
 5.914920000e-05         80.451697         99.977278         109.961871
 5.918200000e-05         80.585089         100.187068         110.191258
 5.921470000e-05         80.714255         100.397118         110.422456
 5.924750000e-05         80.838204         100.607264         110.655572
 5.928030000e-05         80.954217         100.814877         110.888070
 5.931310000e-05         81.059421         101.017373         111.117517
 5.934590000e-05         81.150208         101.211418         111.340745
 5.937880000e-05         81.222258         101.393225         111.554232
 5.941160000e-05         81.269569         101.556214         111.751360
 5.944450000e-05         81.285492         101.694341         111.926422
 5.947740000e-05         81.261386         101.798272         112.070072
 5.951030000e-05         81.187046         101.857088         112.171412
 5.954320000e-05         81.050337         101.857444         112.217008
 5.957620000e-05         80.836390         101.783031         112.190461
 5.960910000e-05         80.530516         101.615589         112.072760
 5.964210000e-05         80.113467         101.332909         111.841246
 5.967510000e-05         79.568297         100.912607         111.472269
 5.970810000e-05         78.878737         100.332089         110.941689
 5.974110000e-05         78.032485         99.571510         110.227651
 5.977410000e-05         77.024649         98.617615         109.314468
 5.980720000e-05         75.857605         97.464291         108.193389
 5.984030000e-05         74.554780         96.127262         106.877249
 5.987330000e-05         73.157172         94.642791         105.399911
 5.990650000e-05         71.703064         93.046801         103.795699
 5.993960000e-05         70.266527         91.417649         102.142545
 5.997270000e-05         68.906247         89.821525         100.507561
 6.000590000e-05         67.674947         88.321738         98.956054
 6.003900000e-05         66.622119         86.982779         97.555918
 6.007220000e-05         65.765355         85.833911         96.339572
 6.010540000e-05         65.113809         84.896916         95.332420
 6.013860000e-05         64.657937         84.171347         94.537002
 6.017190000e-05         64.377117         83.641993         93.940238
 6.020510000e-05         64.247379         83.289732         93.525026
 6.023840000e-05         64.240570         83.086180         93.263576
 6.027170000e-05         64.331033         83.005878         93.131081
 6.030500000e-05         64.495407         83.023883         93.102654
 6.033830000e-05         64.713820         83.118165         93.156073
 6.037160000e-05         64.969999         83.270042         93.272298
 6.040500000e-05         65.251916         83.464829         93.436120
 6.043840000e-05         65.548728         83.689714         93.634373
 6.047180000e-05         65.852747         83.934888         93.856779
 6.050520000e-05         66.158253         84.192743         94.095290
 6.053860000e-05         66.461065         84.457451         94.343671
 6.057200000e-05         66.758222         84.724609         94.597147
 6.060550000e-05         67.048513         84.991738         94.852890
 6.063890000e-05         67.328867         85.254850         95.106689
 6.067240000e-05         67.600113         85.513779         95.358066
 6.070590000e-05         67.860946         85.766520         95.604829
 6.073940000e-05         68.111204         86.012275         95.845987
 6.077300000e-05         68.351642         86.251244         96.081559
 6.080650000e-05         68.580987         86.481723         96.309727
 6.084010000e-05         68.800932         86.705010         96.531642
 6.087370000e-05         69.011087         86.920378         96.746473
 6.090730000e-05         69.211880         87.127983         96.954284
 6.094090000e-05         69.403698         87.327978         97.155146
 6.097450000e-05         69.587008         87.520628         97.349254
 6.100820000e-05         69.762714         87.706686         97.537296
 6.104190000e-05         69.930707         87.885882         97.718951
 6.107560000e-05         70.091356         88.058454         97.894405
 6.110930000e-05         70.245096         88.224732         98.063946
 6.114300000e-05         70.392289         88.384974         98.227789
 6.117670000e-05         70.533289         88.539470         98.386198
 6.121050000e-05         70.668834         88.688925         98.539858
 6.124430000e-05         70.798862         88.833186         98.688579
 6.127800000e-05         70.923228         88.972016         98.832093
 6.131180000e-05         71.043048         89.106553         98.971528
 6.134570000e-05         71.158506         89.236975         99.107066
 6.137950000e-05         71.269186         89.362726         99.238089
 6.141340000e-05         71.375986         89.484769         99.365581
 6.144720000e-05         71.478477         89.602556         99.488948
 6.148110000e-05         71.577531         89.717044         99.609169
 6.151500000e-05         71.672988         89.828002         99.725988
 6.154900000e-05         71.765354         89.935976         99.839959
 6.158290000e-05         71.854207         90.040418         99.950482
 6.161690000e-05         71.940279         90.142168         100.058437
 6.165080000e-05         72.023188         90.240718         100.163261
 6.168480000e-05         72.103610         90.336843         100.265765
 6.171880000e-05         72.181400         90.430337         100.365716
 6.175290000e-05         72.256910         90.521595         100.463526
 6.178690000e-05         72.329847         90.610231         100.558764
 6.182100000e-05         72.400718         90.696827         100.652039
 6.185500000e-05         72.469262         90.781039         100.742974
 6.188910000e-05         72.535943         90.863422         100.832157
 6.192330000e-05         72.600865         90.944064         100.919667
 6.195740000e-05         72.663737         91.022592         101.005092
 6.199150000e-05         72.724843         91.099330         101.088774
 6.202570000e-05         72.784429         91.174567         101.171016
 6.205990000e-05         72.842385         91.248158         101.251656
 6.209410000e-05         72.898821         91.320192         101.330769
 6.212830000e-05         72.953757         91.390704         101.408400
 6.216250000e-05         73.007302         91.459790         101.484630
 6.219680000e-05         73.059633         91.527686         101.559726
 6.223100000e-05         73.110552         91.594096         101.633341
 6.226530000e-05         73.160374         91.659434         101.705935
 6.229960000e-05         73.209025         91.723565         101.777341
 6.233390000e-05         73.256535         91.786530         101.847606
 6.236830000e-05         73.303116         91.848589         101.917007
 6.240260000e-05         73.348517         91.909394         101.985153
 6.243700000e-05         73.393096         91.969410         102.052553
 6.247140000e-05         73.436700         92.028420         102.118962
 6.250580000e-05         73.479408         92.086512         102.184468
 6.254020000e-05         73.521237         92.143697         102.249078
 6.257460000e-05         73.562263         92.200065         102.312888
 6.260910000e-05         73.602604         92.255772         102.376071
 6.264350000e-05         73.642059         92.310525         102.438288
 6.267800000e-05         73.680920         92.364720         102.499982
 6.271250000e-05         73.719063         92.418171         102.560941
 6.274710000e-05         73.756666         92.471120         102.621430
 6.278160000e-05         73.793500         92.523225         102.681054
 6.281620000e-05         73.829842         92.574879         102.740261
 6.285070000e-05         73.865499         92.625790         102.798709
 6.288530000e-05         73.900694         92.676275         102.856762
 6.291990000e-05         73.935366         92.726218         102.914272
 6.295460000e-05         73.969600         92.775764         102.971418
 6.298920000e-05         74.003252         92.824671         103.027901
 6.302390000e-05         74.036559         92.873274         103.084108
 6.305850000e-05         74.069292         92.921243         103.139659
 6.309320000e-05         74.101690         92.968919         103.194943
 6.312800000e-05         74.133804         93.016355         103.250011
 6.316270000e-05         74.165408         93.063233         103.304503
 6.319740000e-05         74.196636         93.109722         103.358600
 6.323220000e-05         74.227594         93.155997         103.412514
 6.326700000e-05         74.258244         93.201954         103.466104
 6.330180000e-05         74.288537         93.247553         103.519336
 6.333660000e-05         74.318528         93.292860         103.572280
 6.337140000e-05         74.348241         93.337886         103.624939
 6.340630000e-05         74.377742         93.382744         103.677450
 6.344120000e-05         74.406998         93.427366         103.729724
 6.347600000e-05         74.435900         93.471589         103.781575
 6.351100000e-05         74.464745         93.515853         103.833510
 6.354590000e-05         74.493276         93.559771         103.885078
 6.358080000e-05         74.521586         93.603468         103.936416
 6.360000000e-05         74.537059         93.627402         103.964551
 6.361580000e-05         74.549779         93.647108         103.987722
 6.365070000e-05         74.577698         93.690429         104.038681
 6.368570000e-05         74.605523         93.733721         104.089633
 6.372070000e-05         74.633169         93.776836         104.140400
 6.375580000e-05         74.660720         93.819919         104.191160
 6.379080000e-05         74.688068         93.862767         104.241658
 6.382590000e-05         74.715348         93.905608         104.292169
 6.386100000e-05         74.742491         93.948320         104.342545
 6.389610000e-05         74.769513         93.990934         104.392822
 6.393120000e-05         74.796426         94.033456         104.443004
 6.396630000e-05         74.823225         94.075877         104.493080
 6.400150000e-05         74.849997         94.118339         104.543219
 6.403660000e-05         74.876614         94.160614         104.593141
 6.407180000e-05         74.903226         94.202957         104.643155
 6.410700000e-05         74.929774         94.245251         104.693113
 6.414220000e-05         74.956223         94.287473         104.743001
 6.417750000e-05         74.982724         94.329815         104.793024
 6.421270000e-05         75.009061         94.371968         104.842835
 6.424800000e-05         75.035447         94.414234         104.892774
 6.428330000e-05         75.061790         94.456493         104.942709
 6.431860000e-05         75.088080         94.498724         104.992612
 6.435390000e-05         75.114377         94.540984         105.042540
 6.438930000e-05         75.140698         94.583343         105.092588
 6.442460000e-05         75.166926         94.625598         105.142510
 6.446000000e-05         75.193226         94.667996         105.192594
 6.449540000e-05         75.219500         94.710400         105.242684
 6.453080000e-05         75.245799         94.752855         105.292819
 6.456630000e-05         75.272155         94.795445         105.343111
 6.460170000e-05         75.298434         94.837951         105.393302
 6.463720000e-05         75.324827         94.880651         105.443704
 6.467270000e-05         75.351204         94.923365         105.494121
 6.470820000e-05         75.377630         94.966169         105.544629
 6.474370000e-05         75.404052         95.009002         105.595165
 6.477920000e-05         75.430519         95.051921         105.645791
 6.481480000e-05         75.457088         95.095015         105.696607
 6.485030000e-05         75.483627         95.138083         105.747384
 6.488590000e-05         75.510263         95.181330         105.798362
 6.492150000e-05         75.536948         95.224661         105.849422
 6.495720000e-05         75.563761         95.268215         105.900733
 6.499280000e-05         75.590536         95.311719         105.951972
 6.502850000e-05         75.617465         95.355472         106.003486
 6.506420000e-05         75.644415         95.399292         106.055073
 6.509990000e-05         75.671431         95.443214         106.106763
 6.513560000e-05         75.698513         95.487248         106.158568
 6.517130000e-05         75.725669         95.531409         106.210508
 6.520710000e-05         75.752950         95.575782         106.262685
 6.524280000e-05         75.780213         95.620142         106.314835
 6.527860000e-05         75.807631         95.664745         106.367252
 6.531440000e-05         75.835138         95.709489         106.419817
 6.535030000e-05         75.862772         95.754461         106.472642
 6.538610000e-05         75.890436         95.799463         106.525479
 6.542200000e-05         75.918227         95.844696         106.578581
 6.545780000e-05         75.946023         95.889924         106.631658
 6.549370000e-05         75.973993         95.935449         106.685072
 6.552960000e-05         76.002052         95.981101         106.738616
 6.556560000e-05         76.030263         96.027005         106.792441
 6.560150000e-05         76.058472         96.072925         106.846278
 6.563750000e-05         76.086862         96.119126         106.900425
 6.567350000e-05         76.115333         96.165465         106.954724
 6.570950000e-05         76.143922         96.211975         107.009199
 6.574550000e-05         76.172569         96.258603         107.063810
 6.578150000e-05         76.201324         96.305398         107.118600
 6.581760000e-05         76.230256         96.352486         107.173722
 6.585370000e-05         76.259276         96.399708         107.228986
 6.588980000e-05         76.288398         96.447103         107.284442
 6.592590000e-05         76.317610         96.494649         107.340064
 6.596200000e-05         76.346925         96.542364         107.395872
 6.599820000e-05         76.376438         96.590383         107.452019
 6.603430000e-05         76.405941         96.638411         107.508173
 6.607050000e-05         76.435644         96.686748         107.564674
 6.610670000e-05         76.465453         96.735268         107.621381
 6.614290000e-05         76.495340         96.783919         107.678232
 6.617920000e-05         76.525424         96.832886         107.735442
 6.621540000e-05         76.555540         96.881914         107.792715
 6.625170000e-05         76.585832         96.931236         107.850326
 6.628800000e-05         76.616222         96.980716         107.908112
 6.632430000e-05         76.646713         97.030370         107.966095
 6.636060000e-05         76.677332         97.080223         108.024301
 6.639700000e-05         76.708120         97.130379         108.082861
 6.643330000e-05         76.738912         97.180535         108.141412
 6.646970000e-05         76.769920         97.231057         108.200388
 6.650610000e-05         76.801006         97.281715         108.259518
 6.654260000e-05         76.832307         97.332718         108.319043
 6.657900000e-05         76.863608         97.383749         108.378604
 6.661540000e-05         76.895021         97.434967         108.438378
 6.665190000e-05         76.926638         97.486516         108.498534
 6.668840000e-05         76.958318         97.538198         108.558850
 6.672490000e-05         76.990144         97.590113         108.619431
 6.676150000e-05         77.022129         97.642319         108.680358
 6.679800000e-05         77.054133         97.694571         108.741339
 6.683460000e-05         77.086329         97.747140         108.802689
 6.687120000e-05         77.118644         97.799918         108.864284
 6.690780000e-05         77.151037         97.852856         108.926072
 6.694440000e-05         77.183548         97.905990         108.988091
 6.698100000e-05         77.216145         97.959294         109.050313
 6.701770000e-05         77.248927         98.012918         109.112913
 6.705430000e-05         77.281743         98.066618         109.175607
 6.709100000e-05         77.314725         98.120614         109.238655
 6.712780000e-05         77.347887         98.174932         109.302087
 6.716450000e-05         77.381076         98.229317         109.365603
 6.720120000e-05         77.414352         98.283862         109.429313
 6.723800000e-05         77.447809         98.338739         109.493424
 6.727480000e-05         77.481347         98.393784         109.557742
 6.731160000e-05         77.515012         98.449046         109.622320
 6.734840000e-05         77.548757         98.504481         109.687112
 6.738530000e-05         77.582660         98.560213         109.752269
 6.742210000e-05         77.616578         98.616009         109.817514
 6.745900000e-05         77.650677         98.672125         109.883144
 6.749590000e-05         77.684873         98.728438         109.949021
 6.753280000e-05         77.719145         98.784920         110.015113
 6.756970000e-05         77.753516         98.841586         110.081431
 6.760670000e-05         77.788064         98.898586         110.148158
 6.764370000e-05         77.822675         98.955744         110.215093
 6.768060000e-05         77.857281         99.012934         110.282084
 6.771770000e-05         77.892165         99.070626         110.349682
 6.775470000e-05         77.927034         99.128337         110.417323
 6.779170000e-05         77.961992         99.186240         110.485208
 6.782880000e-05         77.997104         99.244447         110.553475
 6.786590000e-05         78.032300         99.302849         110.621994
 6.790300000e-05         78.067586         99.361436         110.690750
 6.794010000e-05         78.102930         99.420182         110.759720
 6.797720000e-05         78.138346         99.479097         110.828915
 6.801440000e-05         78.173922         99.538335         110.898515
 6.805160000e-05         78.209584         99.597779         110.968386
 6.808870000e-05         78.245220         99.657217         111.038273
 6.812600000e-05         78.281108         99.717156         111.108784
 6.816320000e-05         78.316966         99.777098         111.179328
 6.820040000e-05         78.352890         99.837216         111.250108
 6.823770000e-05         78.388972         99.897660         111.321305
 6.827500000e-05         78.425117         99.958273         111.392732
 6.831230000e-05         78.461321         100.019057         111.464396
 6.834960000e-05         78.497585         100.080009         111.536293
 6.838700000e-05         78.534005         100.141290         111.608612
 6.842430000e-05         78.570380         100.202576         111.680974
 6.846170000e-05         78.606908         100.264188         111.753758
 6.849910000e-05         78.643491         100.325966         111.826776
 6.853650000e-05         78.680121         100.387909         111.900030
 6.857390000e-05         78.716804         100.450013         111.973510
 6.861140000e-05         78.753635         100.512446         112.047422
 6.864890000e-05         78.790509         100.575040         112.121568
 6.868640000e-05         78.827428         100.637798         112.195951
 6.872390000e-05         78.864387         100.700713         112.270564
 6.876140000e-05         78.901392         100.763781         112.345401
 6.879890000e-05         78.938435         100.827017         112.420485
 6.883650000e-05         78.975617         100.890570         112.495990
 6.887410000e-05         79.012837         100.954288         112.571740
 6.891170000e-05         79.050090         101.018156         112.647715
 6.894930000e-05         79.087372         101.082178         112.723926
 6.898700000e-05         79.124786         101.146521         112.800567
 6.902460000e-05         79.162138         101.210853         112.877246
 6.906230000e-05         79.199609         101.275497         112.954350
 6.910000000e-05         79.237111         101.340305         113.031705
 6.913770000e-05         79.274632         101.405261         113.109293
 6.917550000e-05         79.312279         101.470525         113.187298
 6.921320000e-05         79.349845         101.535783         113.265361
 6.925100000e-05         79.387532         101.601349         113.343844
 6.928880000e-05         79.425238         101.667066         113.422568
 6.932660000e-05         79.462954         101.732926         113.501523
 6.936440000e-05         79.500683         101.798927         113.580709
 6.940230000e-05         79.538523         101.865251         113.660347
 6.944010000e-05         79.576274         101.931541         113.740004
 6.947800000e-05         79.614131         101.998147         113.820108
 6.951590000e-05         79.651988         102.064898         113.900456
 6.955390000e-05         79.689951         102.131952         113.981231
 6.959180000e-05         79.727810         102.198975         114.062041
 6.962980000e-05         79.765767         102.266307         114.143295
 6.966770000e-05         79.803622         102.333607         114.224582
 6.970570000e-05         79.841560         102.401214         114.306317
 6.974380000e-05         79.879584         102.469122         114.388491
 6.978180000e-05         79.917495         102.536985         114.470689
 6.981990000e-05         79.955489         102.605160         114.553346
 6.985790000e-05         79.993355         102.673276         114.636015
 6.989600000e-05         80.031289         102.741692         114.719134
 6.993410000e-05         80.069191         102.810238         114.802502
 6.997230000e-05         80.107146         102.879071         114.886314
 7.001040000e-05         80.144952         102.947842         114.970151
 7.004860000e-05         80.182794         103.016902         115.054446
 7.008680000e-05         80.220570         103.086059         115.138971
 7.012500000e-05         80.258262         103.155314         115.223733
 7.016320000e-05         80.295840         103.224642         115.308720
 7.020150000e-05         80.333395         103.294236         115.394180
 7.023970000e-05         80.370689         103.363691         115.479635
 7.027800000e-05         80.407883         103.433362         115.565547
 7.031630000e-05         80.444815         103.503031         115.651686
 7.035470000e-05         80.481491         103.572829         115.738271
 7.039300000e-05         80.517578         103.642316         115.824843
 7.040000000e-05         80.524107         103.654986         115.840675
 7.043140000e-05         80.553066         103.711739         115.911839
 7.046980000e-05         80.587473         103.780706         115.999014
 7.050820000e-05         80.620095         103.848822         116.086322
 7.054660000e-05         80.649420         103.915267         116.173714
 7.058500000e-05         80.671504         103.977934         116.261133
 7.062350000e-05         80.671852         104.029433         116.349137
 7.066200000e-05         80.524808         104.018771         116.472377
 7.070050000e-05         81.107444         104.388593         116.583592
 7.073900000e-05         80.973385         104.352433         116.634201
 7.077750000e-05         80.975195         104.403016         116.718094
 7.081610000e-05         80.997681         104.466424         116.806078
 7.085460000e-05         81.027048         104.533961         116.895153
 7.089320000e-05         81.059649         104.603711         116.985188
 7.093180000e-05         81.093948         104.674601         117.075698
 7.097050000e-05         81.129332         104.746425         117.166849
 7.100910000e-05         81.165259         104.818588         117.258105
 7.104780000e-05         81.201703         104.891339         117.349915
 7.108650000e-05         81.238420         104.964409         117.442027
 7.112520000e-05         81.275351         105.037758         117.534431
 7.116390000e-05         81.312427         105.111357         117.627133
 7.120270000e-05         81.349701         105.185367         117.720364
 7.124150000e-05         81.387034         105.259561         117.813856
 7.128020000e-05         81.424311         105.333765         117.907411
 7.131900000e-05         81.461727         105.408335         118.001472
 7.135790000e-05         81.499246         105.483275         118.096071
 7.139670000e-05         81.536661         105.558182         118.190702
 7.143560000e-05         81.574173         105.633445         118.285856
 7.147450000e-05         81.611666         105.708863         118.381291
 7.151340000e-05         81.649151         105.784448         118.477021
 7.155230000e-05         81.686599         105.860178         118.573025
 7.159120000e-05         81.724020         105.936059         118.669313
 7.163020000e-05         81.761492         106.012287         118.766143
 7.166920000e-05         81.798931         106.088664         118.863256
 7.170820000e-05         81.836316         106.165170         118.960638
 7.174720000e-05         81.873671         106.241849         119.058339
 7.178620000e-05         81.910965         106.318662         119.156320
 7.182530000e-05         81.948306         106.395817         119.254844
 7.186440000e-05         81.985591         106.473113         119.353654
 7.190350000e-05         82.022825         106.550551         119.452752
 7.194260000e-05         82.060003         106.628153         119.552178
 7.198170000e-05         82.097122         106.705892         119.651887
 7.202090000e-05         82.134266         106.783966         119.752145
 7.206010000e-05         82.171337         106.862167         119.852680
 7.209930000e-05         82.208360         106.940540         119.953551
 7.213850000e-05         82.245302         107.019043         120.054714
 7.217770000e-05         82.282177         107.097679         120.156160
 7.221700000e-05         82.319067         107.176659         120.258179
 7.225630000e-05         82.355894         107.255794         120.360513
 7.229550000e-05         82.392541         107.334855         120.462883
 7.233490000e-05         82.429289         107.414446         120.566060
 7.237420000e-05         82.465879         107.493982         120.669288
 7.241360000e-05         82.502469         107.573862         120.773095
 7.245290000e-05         82.538893         107.653682         120.876948
 7.249230000e-05         82.575298         107.733806         120.981332
 7.253170000e-05         82.611632         107.814093         121.086054
 7.257120000e-05         82.647974         107.894724         121.191356
 7.261060000e-05         82.684100         107.975248         121.296661
 7.265010000e-05         82.720247         108.056135         121.402566
 7.268960000e-05         82.756277         108.137122         121.508745
 7.272910000e-05         82.792208         108.218246         121.615241
 7.276860000e-05         82.828051         108.299506         121.722045
 7.280820000e-05         82.863851         108.381072         121.829405
 7.284770000e-05         82.899462         108.462548         121.936780
 7.288730000e-05         82.935036         108.544324         122.044695
 7.292690000e-05         82.970503         108.626239         122.152939
 7.296660000e-05         83.005924         108.708440         122.261710
 7.300620000e-05         83.041148         108.790560         122.370516
 7.304590000e-05         83.076313         108.872967         122.479860
 7.308560000e-05         83.111362         108.955487         122.589499
 7.312530000e-05         83.146246         109.038054         122.699359
 7.316500000e-05         83.180993         109.120715         122.809498
 7.320480000e-05         83.215686         109.203662         122.920174
 7.324450000e-05         83.250139         109.286461         123.030809
 7.328430000e-05         83.284511         109.369533         123.141975
 7.332410000e-05         83.318738         109.452670         123.253382
 7.336400000e-05         83.352854         109.536030         123.365263
 7.340380000e-05         83.386720         109.619227         123.477089
 7.344370000e-05         83.420478         109.702650         123.589391
 7.348360000e-05         83.454049         109.786085         123.701880
 7.352350000e-05         83.487431         109.869529         123.814552
 7.356340000e-05         83.520583         109.952944         123.927372
 7.360340000e-05         83.553611         110.036548         124.040626
 7.364330000e-05         83.586349         110.119929         124.153757
 7.368330000e-05         83.618916         110.203430         124.267241
 7.372330000e-05         83.651249         110.286875         124.380839
 7.376340000e-05         83.683416         110.370455         124.494815
 7.380340000e-05         83.715227         110.453700         124.608532
 7.384350000e-05         83.746836         110.537019         124.722556
 7.388360000e-05         83.778170         110.620203         124.836595
 7.392370000e-05         83.809191         110.703215         124.950616
 7.396380000e-05         83.839921         110.786051         125.064599
 7.400390000e-05         83.870307         110.868651         125.178484
 7.404410000e-05         83.900442         110.951222         125.292546
 7.408430000e-05         83.930209         111.033516         125.406465
 7.412450000e-05         83.959607         111.115503         125.520189
 7.416470000e-05         83.988611         111.197159         125.633699
 7.420500000e-05         84.017282         111.278649         125.747228
 7.424530000e-05         84.045522         111.359727         125.860440
 7.428560000e-05         84.073325         111.440367         125.973298
 7.432590000e-05         84.100662         111.520535         126.085771
 7.436620000e-05         84.127494         111.600155         126.197758
 7.440650000e-05         84.153828         111.679206         126.309228
 7.444690000e-05         84.179698         111.757849         126.420421
 7.448730000e-05         84.205000         111.835806         126.530955
 7.452770000e-05         84.229722         111.913049         126.640796
 7.456810000e-05         84.253830         111.989509         126.749857
 7.460860000e-05         84.277345         112.065300         126.858314
 7.464910000e-05         84.300200         112.140212         126.965869
 7.468960000e-05         84.322340         112.214135         127.072384
 7.473010000e-05         84.343740         112.287002         127.177770
 7.477060000e-05         84.364379         112.358775         127.281983
 7.481120000e-05         84.384261         112.429535         127.385153
 7.485170000e-05         84.403236         112.498829         127.486645
 7.489230000e-05         84.421398         112.566962         127.586902
 7.493290000e-05         84.438621         112.633625         127.685505
 7.497360000e-05         84.454927         112.698911         127.782597
 7.501420000e-05         84.470174         112.762392         127.877572
 7.505490000e-05         84.484410         112.824295         127.970779
 7.509560000e-05         84.497542         112.884330         128.061812
 7.513630000e-05         84.509526         112.942422         128.150576
 7.517700000e-05         84.520285         112.998386         128.236827
 7.521780000e-05         84.529844         113.052321         128.320722
 7.525860000e-05         84.538072         113.103887         128.401793
 7.529940000e-05         84.544934         113.152989         128.479911
 7.534020000e-05         84.550382         113.199498         128.554901
 7.538100000e-05         84.554343         113.243236         128.626531
 7.542190000e-05         84.556763         113.284186         128.694818
 7.546280000e-05         84.557577         113.322077         128.759362
 7.550360000e-05         84.556722         113.356663         128.819802
 7.554460000e-05         84.554126         113.388038         128.876367
 7.558550000e-05         84.549733         113.415784         128.928395
 7.562650000e-05         84.543451         113.439870         128.975917
 7.566740000e-05         84.535273         113.460027         129.018484
 7.570840000e-05         84.525046         113.476124         129.056015
 7.574950000e-05         84.512713         113.487991         129.088271
 7.579050000e-05         84.498274         113.495378         129.114829
 7.583160000e-05         84.481576         113.498129         129.135561
 7.587270000e-05         84.462594         113.496032         129.150138
 7.591380000e-05         84.441253         113.488891         129.158288
 7.595490000e-05         84.417498         113.476533         129.159771
 7.599600000e-05         84.391265         113.458767         129.154322
 7.603720000e-05         84.362420         113.435331         129.141620
 7.607840000e-05         84.330948         113.406057         129.121393
 7.611960000e-05         84.296819         113.370800         129.093423
 7.616080000e-05         84.259986         113.329376         129.057446
 7.620210000e-05         84.220263         113.281458         129.013071
 7.624330000e-05         84.177838         113.227154         128.960310
 7.628460000e-05         84.132458         113.166038         128.898677
 7.632590000e-05         84.084174         113.098050         128.828024
 7.636730000e-05         84.032858         113.022912         128.747996
 7.640860000e-05         83.978730         112.940850         128.658777
 7.645000000e-05         83.921519         112.851367         128.559775
 7.649140000e-05         83.861352         112.754562         128.451039
 7.653280000e-05         83.798229         112.650356         128.332439
 7.657420000e-05         83.732176         112.538712         128.203888
 7.661570000e-05         83.663069         112.419314         128.064974
 7.665710000e-05         83.591284         112.292762         127.916364
 7.669860000e-05         83.516491         112.158418         127.757283
 7.674010000e-05         83.438926         112.016618         127.588086
 7.678170000e-05         83.358520         111.867150         127.408484
 7.682320000e-05         83.275720         111.710807         127.219412
 7.686480000e-05         83.190198         111.546918         127.020033
 7.690640000e-05         83.102310         111.376104         126.811079
 7.694800000e-05         83.012165         111.198523         126.592724
 7.698970000e-05         82.919678         111.013969         126.364697
 7.703130000e-05         82.825455         110.823604         126.128416
 7.707300000e-05         82.729202         110.626794         125.883085
 7.711470000e-05         82.631324         110.424339         125.629686
 7.715650000e-05         82.531772         110.216086         125.368016
 7.719820000e-05         82.431203         110.003416         125.099809
 7.724000000e-05         82.329352         109.785724         124.824294
 7.728180000e-05         82.226666         109.563963         124.542674
 7.732360000e-05         82.123394         109.338618         124.255557
 7.736540000e-05         82.019704         109.110110         123.963495
 7.740720000e-05         81.915890         108.879022         123.667221
 7.744910000e-05         81.811898         108.645269         123.366639
 7.749100000e-05         81.708216         108.409925         123.063129
 7.753290000e-05         81.605060         108.173527         122.757399
 7.757480000e-05         81.502673         107.936618         122.450157
 7.761680000e-05         81.401056         107.699195         122.141404
 7.765880000e-05         81.300677         107.462365         121.832585
 7.770080000e-05         81.201734         107.226646         121.524404
 7.774280000e-05         81.104441         106.992565         121.217553
 7.778480000e-05         81.008988         106.760631         120.912729
 7.782690000e-05         80.915322         106.530771         120.609851
 7.786900000e-05         80.823898         106.304063         120.310345
 7.790000000e-05         80.758121         106.139440         120.092360
 7.791110000e-05         80.734894         106.080999         120.014877
 7.795320000e-05         80.648391         105.861921         119.723945
 7.799530000e-05         80.564564         105.647266         119.438141
 7.803750000e-05         80.483367         105.436957         119.157377
 7.807970000e-05         80.405106         105.231847         118.882817
 7.812190000e-05         80.329846         105.032223         118.614882
 7.816410000e-05         80.257715         104.838419         118.354032
 7.820640000e-05         80.188584         104.650220         118.100014
 7.824860000e-05         80.122862         104.468773         117.854396
 7.829090000e-05         80.060226         104.293364         117.616258
 7.833320000e-05         80.000931         104.124661         117.386509
 7.837560000e-05         79.944838         103.962408         117.164841
 7.841790000e-05         79.892196         103.807446         116.952439
 7.846030000e-05         79.842765         103.659141         116.748458
 7.850270000e-05         79.796642         103.517906         116.553501
 7.854510000e-05         79.753776         103.383749         116.367623
 7.858760000e-05         79.714106         103.256443         116.190511
 7.863000000e-05         79.677719         103.136512         116.022953
 7.867250000e-05         79.644375         103.023327         115.864105
 7.871500000e-05         79.614147         102.917175         115.714389
 7.875750000e-05         79.586911         102.817897         115.573643
 7.880010000e-05         79.562595         102.725257         115.441541
 7.884260000e-05         79.541229         102.639571         115.318577
 7.888520000e-05         79.522594         102.560266         115.203984
 7.892780000e-05         79.506674         102.487423         115.097911
 7.897050000e-05         79.493376         102.420788         115.000017
 7.901310000e-05         79.482616         102.360432         114.910480
 7.905580000e-05         79.474320         102.306007         114.828796
 7.909850000e-05         79.468367         102.257407         114.754883
 7.914120000e-05         79.464707         102.214519         114.688595
 7.918390000e-05         79.463235         102.177142         114.629690
 7.922670000e-05         79.463847         102.145023         114.577830
 7.926950000e-05         79.466488         102.118091         114.532948
 7.931230000e-05         79.471030         102.096129         114.494781
 7.935510000e-05         79.477423         102.078998         114.463147
 7.939790000e-05         79.485558         102.066494         114.437792
 7.944080000e-05         79.495361         102.058394         114.418416
 7.948370000e-05         79.506776         102.054625         114.404938
 7.952660000e-05         79.519685         102.054955         114.397071
 7.956950000e-05         79.534009         102.059213         114.394592
 7.961250000e-05         79.549735         102.067282         114.397331
 7.965550000e-05         79.566727         102.078962         114.405053
 7.969850000e-05         79.584945         102.094125         114.417585
 7.974150000e-05         79.604291         102.112574         114.434682
 7.978450000e-05         79.624728         102.134199         114.456189
 7.982760000e-05         79.646211         102.158868         114.481929
 7.987070000e-05         79.668656         102.186415         114.511692
 7.991380000e-05         79.692001         102.216704         114.545303
 7.995690000e-05         79.716201         102.249611         114.582593
 8.000000000e-05         79.741160         102.284955         114.623339
 8.004320000e-05         79.766927         102.322746         114.667525
 8.008640000e-05         79.793362         102.362754         114.714875
 8.012960000e-05         79.820462         102.404896         114.765261
 8.017280000e-05         79.848149         102.449035         114.818514
 8.021610000e-05         79.876474         102.495211         114.874667
 8.025930000e-05         79.905239         102.543060         114.933264
 8.030260000e-05         79.934537         102.592709         114.994450
 8.034600000e-05         79.964360         102.644105         115.058153
 8.038930000e-05         79.994534         102.696926         115.123960
 8.043270000e-05         80.025120         102.751263         115.191985
 8.047600000e-05         80.055997         102.806850         115.261876
 8.051950000e-05         80.087363         102.864012         115.334034
 8.056290000e-05         80.118910         102.922203         115.407776
 8.060630000e-05         80.150756         102.981577         115.483274
 8.064980000e-05         80.182887         103.042116         115.560513
 8.069330000e-05         80.215260         103.103694         115.639315
 8.073680000e-05         80.247797         103.166176         115.719518
 8.078030000e-05         80.280538         103.229583         115.801126
 8.082390000e-05         80.313500         103.293950         115.884191
 8.086750000e-05         80.346616         103.359124         115.968504
 8.091110000e-05         80.379828         103.424984         116.053913
 8.095470000e-05         80.413152         103.491540         116.140418
 8.099830000e-05         80.446595         103.558770         116.227984
 8.104200000e-05         80.480169         103.626717         116.316677
 8.108570000e-05         80.513810         103.695225         116.406281
 8.112940000e-05         80.547512         103.764259         116.496746
 8.117310000e-05         80.581246         103.833758         116.587992
 8.121690000e-05         80.615091         103.903870         116.680209
 8.126070000e-05         80.648972         103.974418         116.773157
 8.130450000e-05         80.682865         104.045343         116.866761
 8.134830000e-05         80.716732         104.116581         116.960936
 8.139210000e-05         80.750633         104.188201         117.055760
 8.143600000e-05         80.784582         104.260255         117.151308
 8.147990000e-05         80.818511         104.332589         117.247376
 8.152380000e-05         80.852446         104.405209         117.343952
 8.156770000e-05         80.886317         104.478019         117.440931
 8.161170000e-05         80.920261         104.551243         117.538583
 8.165560000e-05         80.954074         104.624475         117.636386
 8.169960000e-05         80.987922         104.698048         117.734773
 8.174360000e-05         81.021706         104.771753         117.833466
 8.178770000e-05         81.055531         104.845792         117.932729
 8.183170000e-05         81.089231         104.919786         118.032051
 8.187580000e-05         81.122955         104.994067         118.131877
 8.191990000e-05         81.156617         105.068444         118.231949
 8.196410000e-05         81.190294         105.143068         118.332469
 8.200820000e-05         81.223831         105.217607         118.432988
 8.205240000e-05         81.257382         105.292370         118.533923
 8.209660000e-05         81.290871         105.367191         118.635039
 8.214080000e-05         81.324281         105.442043         118.736310
 8.218500000e-05         81.357645         105.516957         118.837764
 8.222930000e-05         81.390999         105.592046         118.939563
 8.227360000e-05         81.424307         105.667170         119.041504
 8.231790000e-05         81.457523         105.742290         119.143548
 8.236220000e-05         81.490678         105.817422         119.245704
 8.240650000e-05         81.523756         105.892534         119.347926
 8.245090000e-05         81.556855         105.967833         119.450498
 8.249530000e-05         81.589877         106.043113         119.553140
 8.253970000e-05         81.622821         106.118353         119.655820
 8.258410000e-05         81.655712         106.193599         119.758594
 8.262860000e-05         81.688601         106.268962         119.861618
 8.267310000e-05         81.721426         106.344311         119.964709
 8.271760000e-05         81.754205         106.419658         120.067882
 8.276210000e-05         81.786906         106.494933         120.171037
 8.280670000e-05         81.819613         106.570338         120.274457
 8.285120000e-05         81.852194         106.645552         120.377696
 8.289580000e-05         81.884765         106.720853         120.481138
 8.294040000e-05         81.917290         106.796126         120.584617
 8.298510000e-05         81.949851         106.871550         120.688371
 8.302970000e-05         81.982260         106.946726         120.791869
 8.307440000e-05         82.014696         107.022037         120.895622
 8.311910000e-05         82.047069         107.097274         120.999350
 8.316390000e-05         82.079466         107.172633         121.103319
 8.320860000e-05         82.111760         107.247799         121.207082
 8.325340000e-05         82.144045         107.323043         121.311036
 8.329820000e-05         82.176315         107.398264         121.415009
 8.334300000e-05         82.208527         107.473415         121.518963
 8.338780000e-05         82.240684         107.548495         121.622884
 8.343270000e-05         82.272895         107.623718         121.727060
 8.347760000e-05         82.305061         107.698874         121.831205
 8.352250000e-05         82.337194         107.773978         121.935338
 8.356740000e-05         82.369290         107.849041         122.039477
 8.361230000e-05         82.401350         107.924033         122.143575
 8.365730000e-05         82.433447         107.999142         122.247894
 8.370230000e-05         82.465535         108.074215         122.352214
 8.374730000e-05         82.497575         108.149213         122.456491
 8.379240000e-05         82.529681         108.224353         122.561011
 8.383740000e-05         82.561688         108.299271         122.665278
 8.388250000e-05         82.593763         108.374330         122.769785
 8.392760000e-05         82.625793         108.449293         122.874219
 8.397280000e-05         82.657890         108.524396         122.978892
 8.401790000e-05         82.689915         108.599306         123.083338
 8.406310000e-05         82.722001         108.674334         123.187992
 8.410830000e-05         82.754088         108.749344         123.292666
 8.415350000e-05         82.786141         108.824267         123.397272
 8.419880000e-05         82.818291         108.899357         123.502141
 8.424400000e-05         82.850354         108.974217         123.606734
 8.428930000e-05         82.882513         109.049240         123.711586
 8.433460000e-05         82.914661         109.124203         123.816395
 8.438000000e-05         82.946895         109.199317         123.921451
 8.442530000e-05         82.979065         109.274223         124.026250
 8.447070000e-05         83.011306         109.349258         124.131271
 8.451610000e-05         83.043590         109.424298         124.236320
 8.456150000e-05         83.075882         109.499302         124.341353
 8.460700000e-05         83.108258         109.574428         124.446587
 8.465240000e-05         83.140602         109.649401         124.551632
 8.469790000e-05         83.173041         109.724510         124.656891
 8.474340000e-05         83.205497         109.799582         124.762129
 8.478900000e-05         83.238064         109.874815         124.867612
 8.483450000e-05         83.270610         109.949890         124.972890
 8.488010000e-05         83.303231         110.025077         125.078361
 8.492570000e-05         83.335940         110.100316         125.183902
 8.497140000e-05         83.368727         110.175667         125.289634
 8.501700000e-05         83.401491         110.250852         125.395150
 8.506270000e-05         83.434380         110.326195         125.500893
 8.510840000e-05         83.467319         110.401538         125.606657
 8.515410000e-05         83.500330         110.476909         125.712463
 8.519990000e-05         83.533463         110.552437         125.818502
 8.524560000e-05         83.566581         110.627796         125.924311
 8.529140000e-05         83.599856         110.703353         126.030396
 8.533720000e-05         83.633172         110.778880         126.136454
 8.538310000e-05         83.666642         110.854606         126.242792
 8.542890000e-05         83.700102         110.930170         126.348907
 8.547480000e-05         83.733730         111.005929         126.455288
 8.552070000e-05         83.767430         111.081706         126.561696
 8.556660000e-05         83.801195         111.157471         126.668088
 8.561260000e-05         83.835139         111.233449         126.774767
 8.565860000e-05         83.869170         111.309450         126.881470
 8.570460000e-05         83.903292         111.385472         126.988196
 8.575060000e-05         83.937516         111.461538         127.094970
 8.579660000e-05         83.971830         111.537618         127.201754
 8.584270000e-05         84.006317         111.613895         127.308802
 8.588880000e-05         84.040914         111.690193         127.415856
 8.593490000e-05         84.075634         111.766569         127.523001
 8.598100000e-05         84.110454         111.842959         127.630149
 8.602720000e-05         84.145478         111.919559         127.737561
 8.607330000e-05         84.180536         111.996035         127.844780
 8.611960000e-05         84.215871         112.072888         127.952502
 8.616580000e-05         84.251248         112.149608         128.060009
 8.620000000e-05         84.277523         112.206438         128.139623
 8.621200000e-05         84.286777         112.226396         128.167569
 8.625830000e-05         84.322489         112.303376         128.275382
 8.630460000e-05         84.358360         112.380437         128.383264
 8.635090000e-05         84.394367         112.457543         128.491172
 8.639730000e-05         84.430587         112.534856         128.599335
 8.644360000e-05         84.466905         112.612104         128.707354
 8.649000000e-05         84.503439         112.689543         128.815599
 8.653640000e-05         84.540132         112.767065         128.923917
 8.658290000e-05         84.577046         112.844781         129.032462
 8.662930000e-05         84.614086         112.922457         129.140886
 8.667580000e-05         84.651349         113.000323         129.249527
 8.672230000e-05         84.688798         113.078292         129.358256
 8.676880000e-05         84.726404         113.156300         129.466988
 8.681540000e-05         84.764292         113.234576         129.576022
 8.686200000e-05         84.802374         113.312931         129.685097
 8.690860000e-05         84.840622         113.391344         129.794201
 8.695520000e-05         84.879102         113.469875         129.903382
 8.700180000e-05         84.917751         113.548469         130.012593
 8.704850000e-05         84.956686         113.627293         130.122045
 8.709520000e-05         84.995852         113.706253         130.231604
 8.714190000e-05         85.035210         113.785255         130.341142
 8.718860000e-05         85.074797         113.864373         130.450757
 8.723540000e-05         85.114697         113.943759         130.560656
 8.728220000e-05         85.154816         114.023220         130.670571
 8.732900000e-05         85.195151         114.102765         130.780516
 8.737580000e-05         85.235765         114.182454         130.890546
 8.742270000e-05         85.276662         114.262367         131.000808
 8.746950000e-05         85.317755         114.342245         131.110903
 8.751650000e-05         85.359258         114.422552         131.221493
 8.756340000e-05         85.400930         114.502798         131.331892
 8.761030000e-05         85.442877         114.583161         131.442332
 8.765730000e-05         85.485165         114.663793         131.553039
 8.770430000e-05         85.527755         114.744555         131.663787
 8.775130000e-05         85.570578         114.825386         131.774531
 8.779840000e-05         85.613802         114.906531         131.885567
 8.784540000e-05         85.657235         114.987635         131.996414
 8.789250000e-05         85.701047         115.069019         132.107514
 8.793960000e-05         85.745157         115.150519         132.218639
 8.798680000e-05         85.789662         115.232297         132.330000
 8.803390000e-05         85.834372         115.314023         132.441156
 8.808110000e-05         85.879526         115.396073         132.552590
 8.812830000e-05         85.924979         115.478225         132.664022
 8.817550000e-05         85.970765         115.560507         132.775472
 8.822280000e-05         86.016992         115.643103         132.887186
 8.827010000e-05         86.063563         115.725828         132.998909
 8.831740000e-05         86.110486         115.808680         133.110632
 8.836470000e-05         86.157752         115.891667         133.222374
 8.841200000e-05         86.205374         115.974770         133.334092
 8.845940000e-05         86.253469         116.058202         133.446074
 8.850680000e-05         86.301948         116.141774         133.558053
 8.855420000e-05         86.350790         116.225464         133.670006
 8.860170000e-05         86.400115         116.309465         133.782184
 8.864920000e-05         86.449834         116.393604         133.894346
 8.869660000e-05         86.499865         116.477732         134.006285
 8.874420000e-05         86.550493         116.562330         134.118648
 8.879170000e-05         86.601432         116.646897         134.230755
 8.883930000e-05         86.652891         116.731784         134.343074
 8.888680000e-05         86.704690         116.816649         134.455129
 8.893450000e-05         86.757102         116.901983         134.567593
 8.898210000e-05         86.809874         116.987319         134.679814
 8.902970000e-05         86.863066         117.072761         134.791945
 8.907740000e-05         86.916842         117.158558         134.904298
 8.912510000e-05         86.971078         117.244490         135.016574
 8.917290000e-05         87.025879         117.330739         135.129021
 8.922060000e-05         87.081049         117.416969         135.241181
 8.926840000e-05         87.136822         117.503518         135.353487
 8.931620000e-05         87.193071         117.590214         135.465721
 8.936400000e-05         87.249814         117.677042         135.577850
 8.941190000e-05         87.307181         117.764208         135.690137
 8.945970000e-05         87.364936         117.851329         135.802077
 8.950760000e-05         87.423321         117.938776         135.914151
 8.955560000e-05         87.482362         118.026566         136.026362
 8.960350000e-05         87.541810         118.114301         136.138197
 8.965150000e-05         87.601921         118.202371         136.250152
 8.969950000e-05         87.662583         118.290592         136.361981
 8.974750000e-05         87.723796         118.378946         136.473657
 8.979550000e-05         87.785553         118.467420         136.585162
 8.984360000e-05         87.848019         118.556239         136.696764
 8.989170000e-05         87.911053         118.645184         136.808185
 8.993980000e-05         87.974684         118.734285         136.919449
 8.998790000e-05         88.038883         118.823496         137.030506
 9.003610000e-05         88.103835         118.913050         137.141620
 9.008430000e-05         88.169372         119.002718         137.252519
 9.013250000e-05         88.235535         119.092534         137.363220
 9.018070000e-05         88.302307         119.182459         137.473678
 9.022900000e-05         88.369839         119.272703         137.584142
 9.027730000e-05         88.438009         119.363068         137.694358
 9.032560000e-05         88.506825         119.453564         137.804332
 9.037390000e-05         88.576279         119.544167         137.914029
 9.042220000e-05         88.646382         119.634885         138.023453
 9.047060000e-05         88.717285         119.725894         138.132805
 9.051900000e-05         88.788859         119.817021         138.241870
 9.056740000e-05         88.861113         119.908261         138.350632
 9.061590000e-05         88.934188         119.999776         138.459276
 9.066440000e-05         89.007953         120.091400         138.567600
 9.071290000e-05         89.082411         120.183123         138.675581
 9.076140000e-05         89.157571         120.274935         138.783198
 9.080990000e-05         89.233429         120.366830         138.890441
 9.085850000e-05         89.310148         120.458987         138.997507
 9.090710000e-05         89.387582         120.551224         139.104178
 9.095570000e-05         89.465744         120.643532         139.210429
 9.100440000e-05         89.544800         120.736113         139.316490
 9.105300000e-05         89.624421         120.828565         139.421888
 9.110170000e-05         89.704943         120.921253         139.527036
 9.115050000e-05         89.786383         121.014202         139.631945
 9.119920000e-05         89.868382         121.106973         139.736120
 9.124800000e-05         89.951320         121.200008         139.840045
 9.129680000e-05         90.035005         121.293060         139.943434
 9.134560000e-05         90.119443         121.386136         140.046289
 9.139440000e-05         90.204662         121.479253         140.148617
 9.144330000e-05         90.290818         121.572573         140.250593
 9.149220000e-05         90.377749         121.665899         140.351981
 9.154110000e-05         90.465448         121.759223         140.452777
 9.159000000e-05         90.553921         121.852538         140.552958
 9.163900000e-05         90.643355         121.946030         140.652719
 9.168800000e-05         90.733582         122.039518         140.751853
 9.173700000e-05         90.824585         122.132962         140.850313
 9.178600000e-05         90.916371         122.226378         140.948107
 9.183510000e-05         91.009136         122.319939         141.045406
 9.188410000e-05         91.102501         122.413264         141.141806
 9.193330000e-05         91.197028         122.506900         141.237869
 9.198240000e-05         91.292154         122.600276         141.332989
 9.203150000e-05         91.388081         122.693596         141.427381
 9.208070000e-05         91.484980         122.787002         141.521168
 9.212990000e-05         91.582681         122.880334         141.614189
 9.217920000e-05         91.681366         122.973748         141.706589
 9.222840000e-05         91.780646         123.066869         141.797989
 9.227770000e-05         91.880907         123.160063         141.888742
 9.232700000e-05         91.981961         123.253133         141.978649
 9.237630000e-05         92.083789         123.346065         142.067691
 9.242570000e-05         92.186617         123.439052         142.156041
 9.247510000e-05         92.290217         123.531882         142.243496
 9.252450000e-05         92.394587         123.624548         142.330040
 9.257390000e-05         92.499737         123.717056         142.415677
 9.262340000e-05         92.605871         123.809580         142.500557
 9.267280000e-05         92.712551         123.901727         142.584316
 9.272230000e-05         92.820223         123.993893         142.667317
 9.277190000e-05         92.928868         124.086047         142.749521
 9.282140000e-05         93.038037         124.177800         142.830571
 9.287100000e-05         93.148196         124.269555         142.910829
 9.292060000e-05         93.259095         124.361085         142.990085
 9.297020000e-05         93.370736         124.452406         143.068360
 9.301990000e-05         93.483348         124.543693         143.145793
 9.306960000e-05         93.596691         124.634754         143.222223
 9.311930000e-05         93.710784         124.725610         143.297669
 9.316900000e-05         93.825580         124.816210         143.372078
 9.321870000e-05         93.941112         124.906600         143.445507
 9.326850000e-05         94.057606         124.996950         143.518082
 9.331830000e-05         94.174809         125.087064         143.589649
 9.336810000e-05         94.292725         125.176952         143.660220
 9.341800000e-05         94.411604         125.266810         143.729953
 9.346790000e-05         94.531202         125.356462         143.798722
 9.351780000e-05         94.651521         125.445915         143.866529
 9.356770000e-05         94.772556         125.535171         143.933390
 9.361770000e-05         94.894557         125.624423         143.999454
 9.366760000e-05         95.017049         125.713345         144.064499
 9.371760000e-05         95.140509         125.802277         144.128774
 9.376770000e-05         95.264973         125.891278         144.192347
 9.381770000e-05         95.389938         125.979987         144.254967
 9.386780000e-05         95.515930         126.068814         144.316950
 9.391790000e-05         95.642700         126.157579         144.378179
 9.396800000e-05         95.770279         126.246343         144.438727
 9.401820000e-05         95.898929         126.335296         144.498740
 9.406830000e-05         96.028194         126.424164         144.558076
 9.411850000e-05         96.158592         126.513328         144.617014
 9.416880000e-05         96.290187         126.602847         144.675616
 9.421900000e-05         96.422491         126.692440         144.733750
 9.426930000e-05         96.556087         126.782536         144.791738
 9.431960000e-05         96.690770         126.873037         144.849562
 9.436990000e-05         96.826617         126.964047         144.907343
 9.442030000e-05         96.963942         127.055803         144.965270
 9.447060000e-05         97.102326         127.148112         145.023318
 9.452100000e-05         97.242426         127.241452         145.081835
 9.457150000e-05         97.384363         127.335995         145.141035
 9.462190000e-05         97.527716         127.431508         145.200833
 9.467240000e-05         97.673194         127.528561         145.261692
 9.472290000e-05         97.820713         127.627198         145.323764
 9.477340000e-05         97.970488         127.727647         145.387289
 9.482400000e-05         98.123037         127.830378         145.452709
 9.487460000e-05         98.278381         127.935545         145.520284
 9.492520000e-05         98.436825         128.043474         145.590367
 9.497580000e-05         98.598762         128.154606         145.663443
 9.502650000e-05         98.764969         128.269663         145.740202
 9.507710000e-05         98.935262         128.388689         145.820874
 9.512780000e-05         99.110967         128.512860         145.906538
 9.517860000e-05         99.292807         128.642934         145.997996
 9.522930000e-05         99.480920         128.779291         146.095833
 9.528010000e-05         99.677062         128.923535         146.201555
 9.533090000e-05         99.882075         129.076659         146.316303
 9.538170000e-05         100.097433         129.240159         146.441628
 9.543260000e-05         100.325390         129.416249         146.579753
 9.548350000e-05         100.567688         129.606786         146.732680
 9.550000000e-05         100.649745         129.672099         146.785892
 9.553440000e-05         100.827038         129.814529         146.903262
 9.558530000e-05         101.106865         130.042887         147.094988
 9.563630000e-05         101.411969         130.296531         147.312546
 9.568730000e-05         101.747330         130.580469         147.561105
 9.573830000e-05         102.119905         130.901468         147.847480
 9.578930000e-05         102.538743         131.268227         148.180370
 9.584040000e-05         103.016648         131.692778         148.571606
 9.589150000e-05         103.568235         132.188579         149.034288
 9.594260000e-05         104.213085         132.772788         149.584518
 9.599370000e-05         104.973876         133.463220         150.237605
 9.604490000e-05         105.871411         134.270342         150.998007
 9.609610000e-05         106.888329         135.154256         151.811334
 9.614730000e-05         107.850854         135.887861         152.413057
 9.619850000e-05         107.967246         135.554160         151.789337
 9.624980000e-05         104.556229         131.258926         146.850244
 9.630110000e-05         94.372811         119.990013         134.654076
 9.635240000e-05         85.614432         111.122528         125.504051
 9.640370000e-05         84.839939         110.927536         125.643430
 9.645510000e-05         86.940148         113.514029         128.572782
 9.650650000e-05         89.102903         115.972218         131.255842
 9.655790000e-05         90.833302         117.873087         133.293362
 9.660940000e-05         92.171281         119.308172         134.810114
 9.666080000e-05         93.212045         120.401816         135.950945
 9.671230000e-05         94.041617         121.256848         136.831176
 9.676390000e-05         94.717101         121.939903         137.524745
 9.681540000e-05         95.276030         122.494338         138.079574
 9.686700000e-05         95.748699         122.954169         138.532681
 9.691860000e-05         96.153836         123.340575         138.907240
 9.697020000e-05         96.505786         123.669567         139.220642
 9.702190000e-05         96.815704         123.953434         139.486135
 9.707350000e-05         97.090353         124.199878         139.712207
 9.712530000e-05         97.337357         124.416984         139.907360
 9.717700000e-05         97.559873         124.608567         140.075950
 9.722870000e-05         97.762127         124.779134         140.222747
 9.728050000e-05         97.947401         124.932217         140.351503
 9.733230000e-05         98.117730         125.070124         140.464762
 9.738420000e-05         98.275273         125.195126         140.564911
 9.743600000e-05         98.421083         125.308577         140.653545
 9.748790000e-05         98.557048         125.412341         140.732532
 9.753980000e-05         98.683945         125.507353         140.802946
 9.759170000e-05         98.802789         125.594735         140.865994
 9.764370000e-05         98.914528         125.675432         140.922639
 9.769570000e-05         99.019689         125.750104         140.973648
 9.774770000e-05         99.118775         125.819297         141.019611
 9.779980000e-05         99.212557         125.883786         141.061309
 9.785180000e-05         99.301077         125.943734         141.099015
 9.790390000e-05         99.385092         125.999857         141.133412
 9.795600000e-05         99.464730         126.052335         141.164729
 9.800820000e-05         99.540527         126.101706         141.193506
 9.806030000e-05         99.612420         126.148010         141.219873
 9.811250000e-05         99.680926         126.191703         141.244236
 9.816480000e-05         99.746298         126.233034         141.266855
 9.821700000e-05         99.808421         126.272013         141.287833
 9.826930000e-05         99.867744         126.309003         141.307469
 9.832160000e-05         99.924332         126.344113         141.325914
 9.837390000e-05         99.978322         126.377497         141.343335
 9.842630000e-05         100.029941         126.409369         141.359936
 9.847870000e-05         100.079254         126.439799         141.375798
 9.853110000e-05         100.126345         126.468902         141.391063
 9.858350000e-05         100.171339         126.496807         141.405856
 9.863600000e-05         100.214401         126.523623         141.420258
 9.868840000e-05         100.255478         126.549375         141.434348
 9.874090000e-05         100.294851         126.574293         141.448316
 9.879350000e-05         100.332565         126.598410         141.462196
 9.884600000e-05         100.368530         126.621693         141.475988
 9.889860000e-05         100.403009         126.644336         141.489846
 9.895130000e-05         100.436045         126.666395         141.503834
 9.900390000e-05         100.467576         126.687849         141.517961
 9.905660000e-05         100.497820         126.708867         141.532358
 9.910930000e-05         100.526739         126.729413         141.546997
 9.916200000e-05         100.554395         126.749566         141.561965
 9.921470000e-05         100.580873         126.769365         141.577271
 9.926750000e-05         100.606241         126.788895         141.593012
 9.932030000e-05         100.630553         126.808195         141.609216
 9.937310000e-05         100.653800         126.827262         141.625883
 9.942600000e-05         100.676082         126.846161         141.643058
 9.947890000e-05         100.697444         126.864948         141.660800
 9.953180000e-05         100.717878         126.883606         141.679085
 9.958470000e-05         100.737456         126.902184         141.697947
 9.963770000e-05         100.756276         126.920789         141.717499
 9.969060000e-05         100.774265         126.939314         141.737609
 9.974370000e-05         100.791583         126.957927         141.758454
 9.979670000e-05         100.808169         126.976559         141.779951
 9.984980000e-05         100.824109         126.995265         141.802141
 9.990290000e-05         100.839416         127.014063         141.825039
 9.995600000e-05         100.854132         127.032982         141.848661
 1.000090000e-04         100.868249         127.051983         141.872948
 1.000620000e-04         100.881846         127.071149         141.897984
 1.001150000e-04         100.894949         127.090487         141.923764
 1.001690000e-04         100.907821         127.110389         141.950808
 1.002220000e-04         100.919983         127.130092         141.978074
 1.002750000e-04         100.931795         127.150083         142.006173
 1.003290000e-04         100.943385         127.170634         142.035527
 1.003820000e-04         100.954446         127.191102         142.065162
 1.004350000e-04         100.965127         127.211786         142.095528
 1.004890000e-04         100.975743         127.233186         142.127303
 1.005420000e-04         100.985880         127.254472         142.159262
 1.005950000e-04         100.995764         127.276071         142.192023
 1.006490000e-04         101.005624         127.298412         142.226210
 1.007020000e-04         101.015053         127.320626         142.260518
 1.007560000e-04         101.024487         127.343620         142.296293
 1.008090000e-04         101.033618         127.366570         142.332233
 1.008630000e-04         101.042740         127.390270         142.369605
 1.009170000e-04         101.051744         127.414355         142.407799
 1.009700000e-04         101.060504         127.438386         142.446086
 1.010240000e-04         101.069316         127.463219         142.485852
 1.010780000e-04         101.078119         127.488514         142.526486
 1.011310000e-04         101.086677         127.513681         142.567083
 1.011850000e-04         101.095385         127.539747         142.609251
 1.012390000e-04         101.104093         127.566229         142.652204
 1.012930000e-04         101.112782         127.593111         142.695924
 1.013460000e-04         101.121384         127.619948         142.739620
 1.014000000e-04         101.130182         127.647711         142.784901
 1.014540000e-04         101.139014         127.675881         142.830918
 1.015080000e-04         101.147950         127.704524         142.877734
 1.015620000e-04         101.157001         127.733623         142.925311
 1.016160000e-04         101.166107         127.763126         142.973599
 1.016700000e-04         101.175399         127.793144         143.022693
 1.017240000e-04         101.184785         127.823564         143.072465
 1.017780000e-04         101.194337         127.854467         143.123000
 1.018320000e-04         101.204042         127.885825         143.174258
 1.018860000e-04         101.213925         127.917632         143.226210
 1.019400000e-04         101.224028         127.949939         143.278909
 1.019940000e-04         101.234301         127.982690         143.332296
 1.020480000e-04         101.244814         128.015926         143.386390
 1.021030000e-04         101.255747         128.050264         143.442203
 1.021570000e-04         101.266705         128.084434         143.497666
 1.022110000e-04         101.277937         128.119109         143.553842
 1.022650000e-04         101.289388         128.154212         143.610636
 1.023200000e-04         101.301376         128.190501         143.669205
 1.023740000e-04         101.313407         128.226599         143.727364
 1.024280000e-04         101.325701         128.263143         143.786135
 1.024830000e-04         101.338597         128.300926         143.846723
 1.025370000e-04         101.351529         128.338467         143.906814
 1.025920000e-04         101.365037         128.377206         143.968668
 1.026460000e-04         101.378622         128.415718         144.030013
 1.027010000e-04         101.392800         128.455435         144.093125
 1.027550000e-04         101.407083         128.494934         144.155718
 1.028100000e-04         101.421947         128.535608         144.220030
 1.028640000e-04         101.436944         128.576064         144.283803
 1.029190000e-04         101.452604         128.617780         144.349376
 1.029730000e-04         101.468307         128.659174         144.414293
 1.030280000e-04         101.484736         128.701865         144.481028
 1.030830000e-04         101.501583         128.745071         144.548364
 1.031370000e-04         101.518463         128.787916         144.614978
 1.031920000e-04         101.536133         128.832114         144.683456
 1.032470000e-04         101.554179         128.876760         144.752447
 1.033020000e-04         101.572687         128.921928         144.822014
 1.033570000e-04         101.591569         128.967530         144.892071
 1.034110000e-04         101.610623         129.012869         144.961459
 1.034660000e-04         101.630416         129.059477         145.032601
 1.035210000e-04         101.650699         129.106620         145.104313
 1.035760000e-04         101.671400         129.154209         145.176498
 1.036310000e-04         101.692598         129.202321         145.249223
 1.036860000e-04         101.714229         129.250884         145.322415
 1.037410000e-04         101.736341         129.299941         145.396112
 1.037960000e-04         101.758954         129.349505         145.470313
 1.038510000e-04         101.782050         129.399555         145.545000
 1.039060000e-04         101.805639         129.450097         145.620174
 1.039610000e-04         101.829715         129.501111         145.695802
 1.040160000e-04         101.854298         129.552619         145.771906
 1.040720000e-04         101.879836         129.605551         145.849857
 1.041270000e-04         101.905419         129.658005         145.926849
 1.041820000e-04         101.931537         129.710966         146.004315
 1.042370000e-04         101.958116         129.764358         146.082176
 1.042930000e-04         101.985754         129.819244         146.161923
 1.043480000e-04         102.013446         129.873653         146.240699
 1.044030000e-04         102.041613         129.928492         146.319856
 1.044590000e-04         102.070858         129.984822         146.400877
 1.045140000e-04         102.100139         130.040648         146.480890
 1.045690000e-04         102.129925         130.096918         146.561282
 1.046250000e-04         102.160844         130.154730         146.643574
 1.046800000e-04         102.191702         130.211924         146.724737
 1.047360000e-04         102.223721         130.270672         146.807798
 1.047910000e-04         102.255690         130.328816         146.889740
 1.048470000e-04         102.288840         130.388520         146.973571
 1.049030000e-04         102.322566         130.448712         147.057799
 1.049580000e-04         102.356205         130.508243         147.140835
 1.050140000e-04         102.391068         130.569376         147.225796
 1.050700000e-04         102.426497         130.630957         147.311087
 1.051250000e-04         102.461905         130.691949         147.395254
 1.051810000e-04         102.498491         130.754463         147.481243
 1.052370000e-04         102.535642         130.817431         147.567567
 1.052930000e-04         102.573416         130.880899         147.654261
 1.053480000e-04         102.611092         130.943691         147.739737
 1.054040000e-04         102.650045         131.008080         147.827082
 1.054600000e-04         102.689585         131.072930         147.914753
 1.055160000e-04         102.729721         131.138234         148.002729
 1.055720000e-04         102.770455         131.204007         148.091036
 1.056280000e-04         102.811813         131.270257         148.179663
 1.056840000e-04         102.853752         131.336937         148.268564
 1.057400000e-04         102.896295         131.404084         148.357780
 1.057960000e-04         102.939463         131.471690         148.447284
 1.058520000e-04         102.983228         131.539751         148.537086
 1.059080000e-04         103.027601         131.608257         148.627161
 1.059640000e-04         103.072580         131.677208         148.717510
 1.060000000e-04         103.101801         131.721758         148.775729
 1.060200000e-04         103.118156         131.746603         148.808137
 1.060760000e-04         103.164349         131.816444         148.899026
 1.061330000e-04         103.212010         131.887997         148.991812
 1.061890000e-04         103.259462         131.958753         149.083245
 1.062450000e-04         103.307523         132.029947         149.174932
 1.063010000e-04         103.356195         132.101575         149.266860
 1.063580000e-04         103.406364         132.174924         149.360671
 1.064140000e-04         103.456278         132.247427         149.453080
 1.064700000e-04         103.506811         132.320372         149.545733
 1.065270000e-04         103.558882         132.395062         149.640275
 1.065830000e-04         103.610668         132.468885         149.733396
 1.066400000e-04         103.664007         132.544462         149.828405
 1.066960000e-04         103.717041         132.619148         149.921966
 1.067530000e-04         103.771636         132.695585         150.017402
 1.068090000e-04         103.825926         132.771127         150.111382
 1.068660000e-04         103.881809         132.848454         150.207265
 1.069220000e-04         103.937344         132.924847         150.301658
 1.069790000e-04         103.994479         133.003007         150.397915
 1.070360000e-04         104.052279         133.081630         150.494403
 1.070920000e-04         104.109683         133.159276         150.589365
 1.071490000e-04         104.168740         133.238731         150.686214
 1.072060000e-04         104.228442         133.318620         150.783259
 1.072630000e-04         104.288791         133.398941         150.880492
 1.073190000e-04         104.348678         133.478234         150.976163
 1.073760000e-04         104.410284         133.559375         151.073726
 1.074330000e-04         104.472531         133.640943         151.171471
 1.074900000e-04         104.535373         133.722887         151.269345
 1.075470000e-04         104.598864         133.805255         151.367389
 1.076040000e-04         104.662990         133.888038         151.465591
 1.076610000e-04         104.727730         133.971220         151.563945
 1.077180000e-04         104.793085         134.054803         151.662447
 1.077750000e-04         104.859023         134.138749         151.761060
 1.078320000e-04         104.925535         134.223073         151.859808
 1.078890000e-04         104.992557         134.307727         151.958658
 1.079460000e-04         105.059965         134.392640         152.057571
 1.080030000e-04         105.127243         134.477536         152.156434
 1.080600000e-04         105.189525         134.559714         152.254043
 1.081180000e-04         105.279849         134.658384         152.360094
 1.081750000e-04         105.344479         134.741885         152.458097
 1.082320000e-04         105.414335         134.828376         152.557434
 1.082890000e-04         105.485505         134.915635         152.657049
 1.083470000e-04         105.558801         135.004949         152.758575
 1.084040000e-04         105.631569         135.093174         152.858488
 1.084610000e-04         105.705002         135.181802         152.958509
 1.085190000e-04         105.780379         135.272385         153.060386
 1.085760000e-04         105.855102         135.361796         153.160601
 1.086340000e-04         105.931774         135.453169         153.262676
 1.086910000e-04         106.007726         135.543315         153.363047
 1.087490000e-04         106.085636         135.635426         153.465272
 1.088060000e-04         106.162817         135.726308         153.565794
 1.088640000e-04         106.241964         135.819164         153.668170
 1.089210000e-04         106.320337         135.910757         153.768825
 1.089790000e-04         106.400716         136.004339         153.871326
 1.090370000e-04         106.481683         136.098267         153.973881
 1.090940000e-04         106.561824         136.190909         154.074709
 1.091520000e-04         106.643998         136.285550         154.177376
 1.092100000e-04         106.726738         136.380514         154.280070
 1.092680000e-04         106.810095         136.475844         154.382822
 1.093250000e-04         106.892568         136.569853         154.483838
 1.093830000e-04         106.977089         136.665858         154.586663
 1.094410000e-04         107.062158         136.762170         154.689501
 1.094990000e-04         107.147815         136.858833         154.792388
 1.095570000e-04         107.234043         136.955810         154.895281
 1.096150000e-04         107.320818         137.053112         154.998208
 1.096730000e-04         107.408171         137.150736         155.101145
 1.097310000e-04         107.496089         137.248683         155.204101
 1.097890000e-04         107.584546         137.346935         155.307065
 1.098470000e-04         107.673552         137.445495         155.410033
 1.099050000e-04         107.763109         137.544367         155.513010
 1.099630000e-04         107.853179         137.643519         155.615972
 1.100210000e-04         107.943802         137.742989         155.718948
 1.100790000e-04         108.034953         137.842745         155.821905
 1.101380000e-04         108.128188         137.944506         155.926626
 1.101960000e-04         108.220389         138.044849         156.029570
 1.102540000e-04         108.313083         138.145457         156.132484
 1.103120000e-04         108.406291         138.246350         156.235385
 1.103710000e-04         108.501628         138.349269         156.340041
 1.104290000e-04         108.595834         138.450706         156.442891
 1.104870000e-04         108.690514         138.552395         156.545703
 1.105460000e-04         108.787344         138.656124         156.650267
 1.106040000e-04         108.882997         138.758343         156.753018
 1.106630000e-04         108.980799         138.862596         156.857511
 1.107210000e-04         109.077381         138.965309         156.960176
 1.107800000e-04         109.176143         139.070076         157.064585
 1.108380000e-04         109.273661         139.173294         157.167172
 1.108970000e-04         109.373324         139.278536         157.271479
 1.109560000e-04         109.473436         139.384017         157.375733
 1.110140000e-04         109.572264         139.487920         157.478153
 1.110730000e-04         109.673276         139.593883         157.582314
 1.111320000e-04         109.774705         139.700057         157.686401
 1.111900000e-04         109.874824         139.804643         157.788659
 1.112490000e-04         109.977069         139.911231         157.892601
 1.113080000e-04         110.079764         140.018071         157.996511
 1.113670000e-04         110.182841         140.125100         158.100336
 1.114260000e-04         110.286327         140.232345         158.204101
 1.114840000e-04         110.388426         140.337957         158.306027
 1.115430000e-04         110.492683         140.445596         158.409643
 1.116020000e-04         110.597301         140.553415         158.513176
 1.116610000e-04         110.702312         140.661447         158.616655
 1.117200000e-04         110.807669         140.769653         158.720048
 1.117790000e-04         110.913377         140.878036         158.823361
 1.118380000e-04         111.019457         140.986612         158.926603
 1.118970000e-04         111.125842         141.095333         159.029743
 1.119570000e-04         111.234382         141.206081         159.134559
 1.120160000e-04         111.341447         141.315163         159.237559
 1.120750000e-04         111.448843         141.424411         159.340477
 1.121340000e-04         111.556542         141.533813         159.443311
 1.121930000e-04         111.664553         141.643379         159.546069
 1.122530000e-04         111.774696         141.754952         159.650479
 1.123120000e-04         111.883267         141.864796         159.753054
 1.123710000e-04         111.992138         141.974796         159.855553
 1.124310000e-04         112.103149         142.086821         159.959719
 1.124900000e-04         112.212583         142.197118         160.062066
 1.125490000e-04         112.322260         142.307536         160.164320
 1.126090000e-04         112.434033         142.419949         160.268222
 1.126680000e-04         112.544240         142.530655         160.370336
 1.127280000e-04         112.656530         142.643351         160.474096
 1.127870000e-04         112.767191         142.754296         160.576047
 1.128470000e-04         112.879948         142.867240         160.679647
 1.129060000e-04         112.991070         142.978444         160.781465
 1.129660000e-04         113.104271         143.091630         160.884915
 1.130260000e-04         113.217698         143.204959         160.988319
 1.130850000e-04         113.329422         143.316489         161.089906
 1.131450000e-04         113.443239         143.430039         161.193170
 1.132050000e-04         113.557269         143.543718         161.296383
 1.132650000e-04         113.671475         143.657503         161.399529
 1.133240000e-04         113.783940         143.769490         161.500897
 1.133840000e-04         113.898501         143.883501         161.603943
 1.134440000e-04         114.013221         143.997615         161.706938
 1.135040000e-04         114.128133         144.111863         161.809904
 1.135640000e-04         114.243178         144.226199         161.912816
 1.136240000e-04         114.358374         144.340648         162.015698
 1.136840000e-04         114.473724         144.455212         162.118555
 1.137440000e-04         114.589220         144.569894         162.221397
 1.138040000e-04         114.704863         144.684694         162.324224
 1.138640000e-04         114.820639         144.799608         162.427040
 1.139240000e-04         114.936530         144.914625         162.529845
 1.139840000e-04         115.052560         145.029765         162.632653
 1.140440000e-04         115.168723         145.145039         162.735484
 1.141050000e-04         115.286928         145.262343         162.840035
 1.141650000e-04         115.403316         145.377850         162.942895
 1.142250000e-04         115.519809         145.493476         163.045779
 1.142850000e-04         115.636428         145.609249         163.148721
 1.143460000e-04         115.755100         145.727085         163.253420
 1.144060000e-04         115.871935         145.843127         163.356463
 1.144660000e-04         115.988866         145.959307         163.459572
 1.145270000e-04         116.107885         146.077593         163.564485
 1.145870000e-04         116.225033         146.194080         163.667760
 1.146480000e-04         116.344233         146.312659         163.772844
 1.147080000e-04         116.461613         146.429483         163.876331
 1.147690000e-04         116.581030         146.548407         163.981648
 1.148290000e-04         116.698635         146.665601         164.085406
 1.148900000e-04         116.818279         146.784908         164.191016
 1.149500000e-04         116.936064         146.902447         164.295046
 1.150110000e-04         117.055958         147.022175         164.400995
 1.150720000e-04         117.175928         147.142084         164.507106
 1.151320000e-04         117.294079         147.260280         164.611703
 1.151930000e-04         117.414308         147.380666         164.718245
 1.152540000e-04         117.534668         147.501301         164.825019
 1.153150000e-04         117.655190         147.622223         164.932066
 1.153750000e-04         117.773834         147.741386         165.037579
 1.154360000e-04         117.894597         147.862823         165.145140
 1.154970000e-04         118.015542         147.984582         165.253016
 1.155580000e-04         118.136619         148.106619         165.361179
 1.156190000e-04         118.257867         148.228998         165.469700
 1.156800000e-04         118.379310         148.351727         165.578575
 1.157410000e-04         118.500911         148.474793         165.687813
 1.158020000e-04         118.622706         148.598231         165.797442
 1.158630000e-04         118.744687         148.722052         165.907488
 1.159240000e-04         118.866908         148.846294         166.017973
 1.159850000e-04         118.989330         148.970943         166.128904
 1.160470000e-04         119.113988         149.098078         166.242135
 1.161080000e-04         119.236907         149.223655         166.354070
 1.161690000e-04         119.360092         149.349714         166.466526
 1.162300000e-04         119.483536         149.476274         166.579534
 1.162910000e-04         119.607266         149.603353         166.693107
 1.163530000e-04         119.733342         149.733087         166.809166
 1.164140000e-04         119.857698         149.861293         166.923971
 1.164760000e-04         119.984442         149.992231         167.041347
 1.165370000e-04         120.109480         150.121660         167.157492
 1.165980000e-04         120.234901         150.251760         167.274368
 1.166600000e-04         120.362778         150.384677         167.393904
 1.167210000e-04         120.488994         150.516162         167.512294
 1.167830000e-04         120.617720         150.650555         167.633442
 1.168440000e-04         120.744819         150.783539         167.753457
 1.169060000e-04         120.874475         150.919515         167.876325
 1.169680000e-04         121.004644         151.056347         168.000115
 1.170000000e-04         121.072020         151.127304         168.064370
 1.170290000e-04         121.133209         151.191823         168.122834
 1.170910000e-04         121.264441         151.330424         168.248531
 1.171530000e-04         121.396246         151.469990         168.375268
 1.172140000e-04         121.526481         151.608241         168.500971
 1.172760000e-04         121.659497         151.749786         168.629821
 1.173380000e-04         121.793120         151.892366         168.759787
 1.174000000e-04         121.927425         152.036040         168.890908
 1.174620000e-04         122.062409         152.180825         169.023203
 1.175240000e-04         122.198115         152.326787         169.156741
 1.175850000e-04         122.332332         152.471544         169.289337
 1.176470000e-04         122.469504         152.619894         169.425379
 1.177090000e-04         122.607437         152.769502         169.562739
 1.177710000e-04         122.746167         152.920413         169.701454
 1.178340000e-04         122.887957         153.075108         169.843802
 1.178960000e-04         123.028323         153.228723         169.985314
 1.179580000e-04         123.169521         153.383711         170.128230
 1.180200000e-04         123.311567         153.540127         170.272609
 1.180820000e-04         123.454450         153.697963         170.418433
 1.181440000e-04         123.598179         153.857255         170.565729
 1.182060000e-04         123.742753         154.018015         170.714503
 1.182690000e-04         123.890501         154.182874         170.867187
 1.183310000e-04         124.036724         154.346613         171.018936
 1.183930000e-04         124.183717         154.511822         171.172142
 1.184560000e-04         124.333850         154.681186         171.329276
 1.185180000e-04         124.482298         154.849308         171.485322
 1.185810000e-04         124.633783         155.021565         171.645255
 1.186430000e-04         124.783418         155.192433         171.803925
 1.187060000e-04         124.935926         155.367361         171.966378
 1.187680000e-04         125.086353         155.540697         172.127336
 1.188310000e-04         125.239398         155.717923         172.291872
 1.188930000e-04         125.390036         155.893267         172.454590
 1.189560000e-04         125.542912         156.072196         172.620531
 1.190180000e-04         125.692921         156.248826         172.784209
 1.190810000e-04         125.844620         156.428605         172.950629
 1.191440000e-04         125.995244         156.608362         173.116797
 1.192070000e-04         126.144375         156.787721         173.282311
 1.192690000e-04         126.289215         156.963420         173.444116
 1.193320000e-04         126.433897         157.140605         173.606870
 1.193950000e-04         126.575407         157.315828         173.767330
 1.194580000e-04         126.713013         157.488353         173.924712
 1.195210000e-04         126.845837         157.657361         174.078174
 1.195840000e-04         126.972867         157.821842         174.226668
 1.196470000e-04         127.092939         157.980650         174.369008
 1.197100000e-04         127.204707         158.132466         174.503853
 1.197730000e-04         127.306638         158.275740         174.629602
 1.198360000e-04         127.396943         158.408671         174.744420
 1.198990000e-04         127.473575         158.529197         174.846221
 1.199620000e-04         127.534218         158.634958         174.932610
 1.200250000e-04         127.576210         158.723223         175.000830
 1.200880000e-04         127.596530         158.790880         175.047749
 1.201510000e-04         127.591749         158.834362         175.069785
 1.202150000e-04         127.557233         158.849656         175.062571
 1.202780000e-04         127.489691         158.831700         175.021760
 1.203410000e-04         127.384010         158.775870         174.942414
 1.204050000e-04         127.232170         158.674607         174.816647
 1.204680000e-04         127.033057         158.524785         174.642182
 1.205310000e-04         126.778448         158.318472         174.410829
 1.205950000e-04         126.456212         158.043672         174.110353
 1.206580000e-04         126.069519         157.701347         173.742732
 1.207220000e-04         125.598996         157.272697         173.288633
 1.207850000e-04         125.052647         156.763492         172.754961
 1.208490000e-04         124.406840         156.150208         172.117816
 1.209120000e-04         123.676656         155.445806         171.391375
 1.209760000e-04         122.835213         154.622995         170.548185
 1.210400000e-04         121.891838         153.689425         169.596876
 1.211030000e-04         120.864874         152.662301         168.555486
 1.211670000e-04         119.726417         151.512667         167.395277
 1.212310000e-04         118.500577         150.263654         166.140274
 1.212950000e-04         117.200102         148.927419         164.803239
 1.213580000e-04         115.863491         147.543083         163.423663
 1.214220000e-04         114.468640         146.087227         161.978641
 1.214860000e-04         113.059950         144.605566         160.514018
 1.215500000e-04         111.662721         143.124558         159.056246
 1.216140000e-04         110.302653         141.671440         157.632306
 1.216780000e-04         109.004457         140.272870         156.268416
 1.217420000e-04         107.790080         138.952928         154.988036
 1.218060000e-04         106.677921         137.732270         153.811053
 1.218700000e-04         105.681752         136.626880         152.752597
 1.219340000e-04         104.810497         135.647776         151.822813
 1.219980000e-04         104.068202         134.800824         151.026698
 1.220620000e-04         103.454553         134.087244         150.364666
 1.221270000e-04         102.958816         133.496067         149.825820
 1.221910000e-04         102.589233         133.039389         149.420050
 1.222550000e-04         102.328073         132.698474         149.128917
 1.223190000e-04         102.165057         132.463338         148.942059
 1.223840000e-04         102.088689         132.321586         148.847519
 1.224480000e-04         102.090181         132.266304         148.836750
 1.225130000e-04         102.158603         132.284506         148.898043
 1.225770000e-04         102.281748         132.365164         149.019019
 1.226410000e-04         102.451065         132.498468         149.190558
 1.227060000e-04         102.661814         132.678783         149.407625
 1.227700000e-04         102.900137         132.892699         149.655756
 1.228350000e-04         103.166936         133.139897         149.935817
 1.229000000e-04         103.452932         133.411015         150.238003
 1.229640000e-04         103.748536         133.696156         150.552101
 1.230290000e-04         104.058886         133.999708         150.883526
 1.230940000e-04         104.375978         134.313457         151.223720
 1.231580000e-04         104.691987         134.629234         151.564265
 1.232230000e-04         105.014404         134.954159         151.913147
 1.232880000e-04         105.336364         135.281119         152.262981
 1.233530000e-04         105.656316         135.608288         152.612031
 1.234170000e-04         105.968173         135.929197         152.953610
 1.234820000e-04         106.280628         136.252596         153.297193
 1.235470000e-04         106.588081         136.572568         153.636615
 1.236120000e-04         106.889877         136.888293         153.971128
 1.236770000e-04         107.185641         137.199238         154.300259
 1.237420000e-04         107.475027         137.504928         154.623601
 1.238070000e-04         107.757845         137.805059         154.940901
 1.238720000e-04         108.033974         138.099380         155.251954
 1.239370000e-04         108.303369         138.387779         155.556696
 1.240020000e-04         108.566015         138.670141         155.855052
 1.240680000e-04         108.825862         138.950652         156.151477
 1.241330000e-04         109.075171         139.220910         156.437133
 1.241980000e-04         109.317962         139.485146         156.716510
 1.242630000e-04         109.554425         139.743522         156.989803
 1.243290000e-04         109.788197         139.999973         157.261197
 1.243940000e-04         110.012356         140.246847         157.522610
 1.244590000e-04         110.230648         140.488189         157.778330
 1.245250000e-04         110.446512         140.727774         158.032373
 1.245900000e-04         110.653572         140.958465         158.277174
 1.246560000e-04         110.858406         141.187558         158.520483
 1.247210000e-04         111.054946         141.408212         158.755036
 1.247870000e-04         111.249470         141.627431         158.988279
 1.248520000e-04         111.436260         141.838728         159.213309
 1.249180000e-04         111.621203         142.048730         159.437188
 1.249830000e-04         111.798907         142.251275         159.653343
 1.250490000e-04         111.974989         142.452729         159.868564
 1.251150000e-04         112.146837         142.650070         160.079620
 1.251800000e-04         112.312130         142.840603         160.283626
 1.252460000e-04         112.476096         143.030300         160.486966
 1.253120000e-04         112.636322         143.216377         160.686661
 1.253780000e-04         112.792935         143.398929         160.882801
 1.254440000e-04         112.946103         143.578135         161.075575
 1.255100000e-04         113.095949         143.754092         161.265079
 1.255760000e-04         113.242568         143.926901         161.451420
 1.256410000e-04         113.384014         144.094226         161.632063
 1.257070000e-04         113.524695         144.261243         161.812589
 1.257730000e-04         113.662525         144.425466         161.990308
 1.258400000e-04         113.799699         144.589507         162.168047
 1.259060000e-04         113.932181         144.748517         162.340544
 1.259720000e-04         114.062134         144.905042         162.510547
 1.260380000e-04         114.189698         145.059245         162.678230
 1.261040000e-04         114.314951         145.211176         162.843632
 1.261700000e-04         114.437994         145.360950         163.006875
 1.262370000e-04         114.560700         145.510832         163.170425
 1.263030000e-04         114.679506         145.656462         163.329520
 1.263690000e-04         114.796368         145.800196         163.486717
 1.264360000e-04         114.913027         145.944165         163.644347
 1.265020000e-04         115.026106         146.084197         163.797840
 1.265680000e-04         115.137466         146.222545         163.949639
 1.266350000e-04         115.248782         146.361302         164.102051
 1.267010000e-04         115.356800         146.496389         164.250588
 1.267680000e-04         115.464879         146.631991         164.399840
 1.268340000e-04         115.569837         146.764090         164.545375
 1.269010000e-04         115.674929         146.896781         164.691708
 1.269680000e-04         115.778609         147.028093         164.836653
 1.270340000e-04         115.879402         147.156142         164.978124
 1.271010000e-04         115.980386         147.284841         165.120450
 1.271680000e-04         116.080150         147.412346         165.261567
 1.272340000e-04         116.177243         147.536809         165.399433
 1.273010000e-04         116.274639         147.662011         165.538228
 1.273680000e-04         116.370924         147.786162         165.675972
 1.274350000e-04         116.466134         147.909255         165.812638
 1.275020000e-04         116.560305         148.031364         165.948318
 1.275690000e-04         116.653490         148.152505         166.083012
 1.276360000e-04         116.745725         148.272752         166.216804
 1.277030000e-04         116.837029         148.392097         166.349680
 1.277700000e-04         116.927456         148.510596         166.481693
 1.278370000e-04         117.017051         148.628316         166.612916
 1.279040000e-04         117.105844         148.745261         166.743345
 1.279710000e-04         117.193819         148.861432         166.872988
 1.280380000e-04         117.281081         148.976926         167.001934
 1.281050000e-04         117.367602         149.091710         167.130149
 1.281720000e-04         117.453440         149.205864         167.257720
 1.282400000e-04         117.539894         149.321094         167.386549
 1.283070000e-04         117.624435         149.434030         167.512861
 1.283740000e-04         117.708336         149.546361         167.638550
 1.284420000e-04         117.792915         149.659846         167.765571
 1.285090000e-04         117.875672         149.771122         167.890164
 1.285760000e-04         117.957899         149.881907         168.014239
 1.286440000e-04         118.040814         149.993861         168.139666
 1.287110000e-04         118.122020         150.103714         168.262763
 1.287790000e-04         118.203956         150.214775         168.387247
 1.288460000e-04         118.284214         150.323768         168.509435
 1.289140000e-04         118.365240         150.434016         168.633054
 1.289820000e-04         118.445810         150.543848         168.756232
 1.290490000e-04         118.524820         150.651737         168.877241
 1.291170000e-04         118.604596         150.760867         168.999662
 1.291850000e-04         118.684010         150.869697         169.121757
 1.292520000e-04         118.761889         150.976601         169.241701
 1.293200000e-04         118.840588         151.084812         169.363123
 1.293880000e-04         118.918970         151.192763         169.484256
 1.294560000e-04         118.997023         151.300433         169.605080
 1.295240000e-04         119.074781         151.407859         169.725629
 1.295920000e-04         119.152245         151.515048         169.845914
 1.296600000e-04         119.229426         151.622010         169.965943
 1.297280000e-04         119.306360         151.728785         170.085756
 1.297960000e-04         119.383039         151.835354         170.205330
 1.298640000e-04         119.459469         151.941742         170.324700
 1.299320000e-04         119.535693         152.047974         170.443878
 1.300000000e-04         119.611682         152.154040         170.562865
 1.300680000e-04         119.687459         152.259952         170.681670
 1.301360000e-04         119.763047         152.365737         170.800316
 1.302050000e-04         119.839567         152.472960         170.920557
 1.302730000e-04         119.914788         152.578506         171.038905
 1.303410000e-04         119.989829         152.683938         171.157112
 1.304100000e-04         120.065829         152.790842         171.276945
 1.304780000e-04         120.140563         152.896096         171.394912
 1.305460000e-04         120.215163         153.001288         171.512789
 1.306150000e-04         120.290714         153.107961         171.632309
 1.306830000e-04         120.365044         153.213022         171.749997
 1.307520000e-04         120.440332         153.319571         171.869332
 1.308200000e-04         120.514422         153.424533         171.986863
 1.308890000e-04         120.589472         153.530996         172.106060
 1.309570000e-04         120.663358         153.635916         172.223499
 1.310260000e-04         120.738211         153.742329         172.342586
 1.310950000e-04         120.812983         153.848745         172.461649
 1.311640000e-04         120.887653         153.955146         172.580676
 1.312320000e-04         120.961166         154.060003         172.697945
 1.313010000e-04         121.035687         154.166418         172.816933
 1.313700000e-04         121.110132         154.272840         172.935902
 1.314390000e-04         121.184506         154.379281         173.054868
 1.315080000e-04         121.258812         154.485742         173.173831
 1.315770000e-04         121.333061         154.592230         173.292795
 1.316450000e-04         121.406166         154.697190         173.410027
 1.317140000e-04         121.480304         154.803756         173.529030
 1.317830000e-04         121.554402         154.910374         173.648063
 1.318530000e-04         121.629533         155.018585         173.768843
 1.319220000e-04         121.703522         155.125288         173.887924
 1.319910000e-04         121.777502         155.232077         174.007068
 1.320600000e-04         121.851437         155.338921         174.126250
 1.321290000e-04         121.925323         155.445811         174.245461
 1.321980000e-04         121.999183         155.552779         174.364734
 1.322680000e-04         122.074099         155.661393         174.485815
 1.323370000e-04         122.147901         155.768522         174.605225
 1.324060000e-04         122.221674         155.875723         174.724691
 1.324760000e-04         122.296515         155.984594         174.845993
 1.325450000e-04         122.370252         156.091974         174.965611
 1.326140000e-04         122.443963         156.199448         175.085319
 1.326840000e-04         122.518739         156.308591         175.206860
 1.327530000e-04         122.592425         156.416283         175.326773
 1.328230000e-04         122.667151         156.525612         175.448488
 1.328930000e-04         122.741886         156.635076         175.570330
 1.329620000e-04         122.815526         156.743073         175.690527
 1.330320000e-04         122.890242         156.852767         175.812593
 1.331020000e-04         122.964922         156.962551         175.934747
 1.331710000e-04         123.038537         157.070895         176.055284
 1.332410000e-04         123.113190         157.180909         176.177669
 1.333110000e-04         123.187863         157.291079         176.300208
 1.333810000e-04         123.262499         157.401346         176.422851
 1.334500000e-04         123.336073         157.510179         176.543887
 1.335200000e-04         123.410698         157.620715         176.666812
 1.335900000e-04         123.485330         157.731390         176.789876
 1.336600000e-04         123.559943         157.842201         176.913092
 1.337300000e-04         123.634540         157.953128         177.036431
 1.338000000e-04         123.709143         158.064215         177.159939
 1.338700000e-04         123.783710         158.175410         177.283571
 1.339400000e-04         123.858302         158.286789         177.407402
 1.340110000e-04         123.933928         158.399870         177.533123
 1.340810000e-04         124.008469         158.511501         177.657241
 1.341510000e-04         124.083019         158.623304         177.781546
 1.342210000e-04         124.157546         158.735234         177.905998
 1.342910000e-04         124.232051         158.847306         178.030616
 1.343620000e-04         124.307617         158.961137         178.157194
 1.344320000e-04         124.382104         159.073524         178.282175
 1.345030000e-04         124.457618         159.187645         178.409098
 1.345730000e-04         124.532073         159.300340         178.534443
 1.346430000e-04         124.606496         159.413169         178.659951
 1.347140000e-04         124.681981         159.527783         178.787455
 1.347840000e-04         124.756376         159.640940         178.913356
 1.348550000e-04         124.831807         159.755868         179.041247
 1.349260000e-04         124.907201         159.870936         179.169312
 1.349960000e-04         124.981529         159.984571         179.295801
 1.350670000e-04         125.056873         160.099969         179.424279
 1.351380000e-04         125.132184         160.215526         179.552959
 1.352080000e-04         125.206411         160.329618         179.680027
 1.352790000e-04         125.281688         160.445535         179.809156
 1.353500000e-04         125.356906         160.561584         179.938462
 1.354210000e-04         125.432092         160.677813         180.068002
 1.354920000e-04         125.507245         160.794197         180.197741
 1.355620000e-04         125.581272         160.909082         180.325851
 1.356330000e-04         125.656353         161.025818         180.456052
 1.357040000e-04         125.731346         161.142668         180.586426
 1.357750000e-04         125.806319         161.259721         180.717064
 1.358460000e-04         125.881234         161.376925         180.847909
 1.359180000e-04         125.957160         161.495961         180.980843
 1.359890000e-04         126.031962         161.613498         181.112152
 1.360600000e-04         126.106718         161.731208         181.243695
 1.361310000e-04         126.181392         161.849059         181.375449
 1.362020000e-04         126.256020         161.967103         181.507466
 1.362740000e-04         126.331645         162.086980         181.641583
 1.363450000e-04         126.406123         162.205327         181.774044
 1.364160000e-04         126.480536         162.323841         181.906748
 1.364880000e-04         126.555921         162.444201         182.041578
 1.365590000e-04         126.630169         162.563041         182.174766
 1.366300000e-04         126.704362         162.682062         182.308211
 1.367020000e-04         126.779495         162.802908         182.443772
 1.367730000e-04         126.853476         162.922216         182.577675
 1.368450000e-04         126.928432         163.043392         182.713735
 1.369170000e-04         127.003284         163.164722         182.850040
 1.369880000e-04         127.076986         163.284510         182.984685
 1.370600000e-04         127.151624         163.406141         183.121473
 1.371320000e-04         127.226142         163.527923         183.258509
 1.372030000e-04         127.299515         163.648166         183.393887
 1.372750000e-04         127.373794         163.770247         183.531418
 1.373470000e-04         127.447953         163.892474         183.669190
 1.374190000e-04         127.521998         164.014869         183.807234
 1.374910000e-04         127.595888         164.137384         183.945501
 1.375630000e-04         127.669640         164.260033         184.084005
 1.376340000e-04         127.742228         164.381126         184.220840
 1.377060000e-04         127.815665         164.504026         184.359812
 1.377780000e-04         127.888978         164.627088         184.499054
 1.378510000e-04         127.963131         164.751979         184.640463
 1.379230000e-04         128.036093         164.875274         184.780166
 1.379950000e-04         128.108884         164.998690         184.920102
 1.380670000e-04         128.181473         165.122196         185.060246
 1.381390000e-04         128.253883         165.245818         185.200624
 1.382110000e-04         128.326104         165.369556         185.341236
 1.382840000e-04         128.399101         165.495075         185.483983
 1.383560000e-04         128.470902         165.618991         185.625017
 1.384280000e-04         128.542467         165.742971         185.766238
 1.385010000e-04         128.614785         165.868745         185.909621
 1.385730000e-04         128.685904         165.992894         186.051264
 1.386460000e-04         128.757731         166.118789         186.195020
 1.387180000e-04         128.828320         166.243023         186.337005
 1.387910000e-04         128.899632         166.369043         186.481154
 1.388630000e-04         128.969664         166.493326         186.623442
 1.389360000e-04         129.040404         166.619402         186.767910
 1.390080000e-04         129.109851         166.743736         186.910522
 1.390810000e-04         129.179958         166.869804         187.055253
 1.391540000e-04         129.249738         166.995871         187.200122
 1.392260000e-04         129.318226         167.120175         187.343102
 1.392990000e-04         129.387298         167.246166         187.488174
 1.393720000e-04         129.455995         167.372098         187.633324
 1.394450000e-04         129.524330         167.497981         187.778562
 1.395180000e-04         129.592230         167.623749         187.923831
 1.395910000e-04         129.659737         167.749438         188.069157
 1.396640000e-04         129.726797         167.874994         188.214497
 1.397370000e-04         129.793413         168.000427         188.359858
 1.398100000e-04         129.859581         168.125721         188.505218
 1.398830000e-04         129.925232         168.250808         188.650520
 1.399560000e-04         129.990384         168.375702         188.795770
 1.400290000e-04         130.055003         168.500370         188.940941
 1.401020000e-04         130.119102         168.624831         189.086050
 1.401750000e-04         130.182607         168.748995         189.231008
 1.402490000e-04         130.246370         168.874549         189.377788
 1.403220000e-04         130.308660         168.998102         189.522433
 1.403950000e-04         130.370316         169.121321         189.666892
 1.404690000e-04         130.432137         169.245852         189.813111
 1.405420000e-04         130.492418         169.368279         189.957078
 1.406160000e-04         130.552811         169.491972         190.102768
 1.406890000e-04         130.611618         169.613517         190.246170
 1.407620000e-04         130.669643         169.734571         190.389239
 1.408360000e-04         130.727653         169.856773         190.533929
 1.409100000e-04         130.784814         169.978435         190.678253
 1.409830000e-04         130.840332         170.097884         190.820238
 1.410570000e-04         130.895681         170.218352         190.963740
 1.411310000e-04         130.950087         170.338210         191.106839
 1.412040000e-04         131.002780         170.455826         191.247604
 1.412780000e-04         131.055218         170.574449         191.389932
 1.413520000e-04         131.106598         170.692427         191.531889
 1.414260000e-04         131.156903         170.809778         191.673516
 1.415000000e-04         131.206130         170.926600         191.814977
 1.415740000e-04         131.254267         171.042954         191.956389
 1.416470000e-04         131.300663         171.157385         192.096035
 1.417210000e-04         131.346623         171.273250         192.238081
 1.417960000e-04         131.392135         171.390853         192.383038
 1.418700000e-04         131.436040         171.507494         192.527718
 1.419440000e-04         131.479132         171.625528         192.675214
 1.420180000e-04         131.521623         171.746052         192.827180
 1.420920000e-04         131.563972         171.871062         192.986559
 1.421660000e-04         131.606971         172.003931         193.158331
 1.422400000e-04         131.652211         172.151216         193.352134
 1.423150000e-04         131.703868         172.329567         193.592183
 1.423890000e-04         131.769741         172.571078         193.926404
 1.424630000e-04         131.883502         173.008577         194.551671
 1.425380000e-04         132.300073         174.587054         196.934311
 1.426120000e-04         131.112516         169.793775         189.899595
 1.426870000e-04         131.509716         171.467736         192.264397
 1.427610000e-04         131.609799         171.888608         192.857661
 1.428360000e-04         131.660715         172.112561         193.169762
 1.429100000e-04         131.692062         172.262946         193.377403
 1.429850000e-04         131.713448         172.380443         193.538864
 1.430000000e-04         131.716808         172.401152         193.567300
 1.430600000e-04         131.727783         172.477035         193.671572
 1.431340000e-04         131.736503         172.558226         193.783585
 1.432090000e-04         131.740584         172.629563         193.882835
 1.432840000e-04         131.740301         172.691767         193.970487
 1.433590000e-04         131.735821         172.745885         194.048134
 1.434340000e-04         131.727272         172.792592         194.116793
 1.435080000e-04         131.714839         172.831714         194.176244
 1.435830000e-04         131.698205         172.864522         194.228441
 1.436580000e-04         131.677442         172.890485         194.272667
 1.437330000e-04         131.652512         172.909614         194.308990
 1.438080000e-04         131.623346         172.921872         194.337419
 1.438830000e-04         131.589821         172.927088         194.357788
 1.439580000e-04         131.551923         172.925222         194.370066
 1.440340000e-04         131.508931         172.915902         194.374038
 1.441090000e-04         131.461878         172.899208         194.369428
 1.441840000e-04         131.410157         172.874899         194.356149
 1.442590000e-04         131.353725         172.842866         194.334086
 1.443350000e-04         131.291581         172.802244         194.302443
 1.444100000e-04         131.225347         172.753994         194.261922
 1.444850000e-04         131.154166         172.697467         194.211972
 1.445610000e-04         131.076888         172.631508         194.151459
 1.446360000e-04         130.995544         172.557759         194.081860
 1.447120000e-04         130.907898         172.474075         194.001108
 1.447870000e-04         130.816240         172.382532         193.911165
 1.448630000e-04         130.718088         172.280536         193.809448
 1.449380000e-04         130.616055         172.170716         193.698551
 1.450140000e-04         130.507403         172.050040         193.575397
 1.450900000e-04         130.393514         171.919852         193.441288
 1.451650000e-04         130.275996         171.781987         193.298128
 1.452410000e-04         130.151796         171.632777         193.142086
 1.453170000e-04         130.022552         171.474029         192.975002
 1.453930000e-04         129.888336         171.305788         192.796933
 1.454690000e-04         129.749251         171.128077         192.607864
 1.455440000e-04         129.607411         170.943613         192.410705
 1.456200000e-04         129.459168         170.747572         192.200280
 1.456960000e-04         129.306578         170.542568         191.979383
 1.457720000e-04         129.149813         170.328771         191.748182
 1.458480000e-04         128.989129         170.106474         191.506994
 1.459250000e-04         128.822629         169.872936         191.252817
 1.460010000e-04         128.654846         169.634494         190.992557
 1.460770000e-04         128.483963         169.388571         190.723409
 1.461530000e-04         128.310294         169.135595         190.445853
 1.462290000e-04         128.134145         168.875965         190.160311
 1.463060000e-04         127.953540         168.606695         189.863505
 1.463820000e-04         127.773497         168.335252         189.563670
 1.464580000e-04         127.592070         168.058748         189.257640
 1.465350000e-04         127.407298         167.774083         188.941959
 1.466110000e-04         127.224300         167.489190         188.625459
 1.466880000e-04         127.038688         167.197224         188.300545
 1.467640000e-04         126.855722         166.906451         187.976419
 1.468410000e-04         126.671017         166.609898         187.645321
 1.469170000e-04         126.489739         166.315897         187.316573
 1.469940000e-04         126.307601         166.017497         186.982420
 1.470700000e-04         126.129683         165.723051         186.652230
 1.471470000e-04         125.951742         165.425555         186.318165
 1.472240000e-04         125.776537         165.129603         185.985399
 1.473010000e-04         125.604437         164.835866         185.654708
 1.473780000e-04         125.435824         164.545014         185.326856
 1.474540000e-04         125.273172         164.261436         185.006830
 1.475310000e-04         125.112548         163.978322         184.686960
 1.476080000e-04         124.956401         163.699990         184.372142
 1.476850000e-04         124.805018         163.427022         184.063056
 1.477620000e-04         124.658712         163.160029         183.760418
 1.478390000e-04         124.517707         162.899497         183.464798
 1.479160000e-04         124.382195         162.645889         183.176755
 1.479930000e-04         124.252409         162.399690         182.896853
 1.480710000e-04         124.126943         162.158252         182.622101
 1.481480000e-04         124.009134         161.928125         182.359985
 1.482250000e-04         123.897458         161.706489         182.107318
 1.483020000e-04         123.792025         161.493651         181.864469
 1.483800000e-04         123.691650         161.287265         181.628781
 1.484570000e-04         123.598945         161.092825         181.406555
 1.485340000e-04         123.512572         160.907766         181.194891
 1.486120000e-04         123.431555         160.730019         180.991433
 1.486890000e-04         123.357928         160.564205         180.801495
 1.487670000e-04         123.289797         160.406167         180.620338
 1.488440000e-04         123.228767         160.259890         180.452559
 1.489220000e-04         123.173221         160.121592         180.293828
 1.490000000e-04         123.123856         159.993178         180.146360
 1.490770000e-04         123.081142         159.876099         180.011835
 1.491550000e-04         123.043795         159.767167         179.886615
 1.492330000e-04         123.012242         159.667813         179.772371
 1.493100000e-04         122.986728         159.579092         179.670316
 1.493880000e-04         122.966363         159.498459         179.577555
 1.494660000e-04         122.951365         159.426949         179.495286
 1.495440000e-04         122.941599         159.364419         179.423365
 1.496220000e-04         122.936856         159.310619         179.361523
 1.497000000e-04         122.937000         159.265378         179.309572
 1.497780000e-04         122.941853         159.228458         179.267248
 1.498560000e-04         122.951182         159.199559         179.234225
 1.499340000e-04         122.964813         159.178461         179.210268
 1.500120000e-04         122.982649         159.165001         179.195185
 1.500900000e-04         123.004431         159.158838         179.188604
 1.501690000e-04         123.030377         159.159827         179.190371
 1.502470000e-04         123.059675         159.167715         179.200185
 1.503250000e-04         123.092380         159.182123         179.217636
 1.504040000e-04         123.128878         159.203208         179.242921
 1.504820000e-04         123.168061         159.230141         179.275059
 1.505600000e-04         123.210195         159.262896         179.314049
 1.506390000e-04         123.255728         159.301781         179.360262
 1.507170000e-04         123.303334         159.345526         179.412206
 1.507960000e-04         123.354178         159.395152         179.471099
 1.508740000e-04         123.406718         159.449025         179.535023
 1.509530000e-04         123.462192         159.508343         179.605409
 1.510320000e-04         123.519849         159.572282         179.681285
 1.511100000e-04         123.578739         159.639665         179.761270
 1.511890000e-04         123.640265         159.712041         179.847210
 1.512680000e-04         123.703603         159.788408         179.937912
 1.513470000e-04         123.768556         159.868481         180.033069
 1.514250000e-04         123.834269         159.951111         180.131297
 1.515040000e-04         123.902233         160.038135         180.234804
 1.515830000e-04         123.971511         160.128339         180.342159
 1.516620000e-04         124.042074         160.221626         180.453235
 1.517410000e-04         124.113812         160.317818         180.567832
 1.518200000e-04         124.186604         160.416716         180.685723
 1.518990000e-04         124.260401         160.518213         180.806784
 1.519780000e-04         124.335115         160.622150         180.930829
 1.520580000e-04         124.411638         160.729760         181.059333
 1.521370000e-04         124.487953         160.838177         181.188887
 1.522160000e-04         124.564997         160.948675         181.321006
 1.522950000e-04         124.642689         161.061108         181.455523
 1.523750000e-04         124.721974         161.176837         181.594067
 1.524540000e-04         124.800759         161.292788         181.732972
 1.525330000e-04         124.880051         161.410383         181.873931
 1.526130000e-04         124.960759         161.530981         182.018588
 1.526920000e-04         125.040869         161.651531         182.163276
 1.527720000e-04         125.122339         161.774962         182.311515
 1.528510000e-04         125.203059         161.898068         182.459468
 1.529310000e-04         125.285098         162.023960         182.610858
 1.530110000e-04         125.367362         162.150966         182.763688
 1.530900000e-04         125.448774         162.277391         182.915917
 1.531700000e-04         125.531408         162.406426         183.071385
 1.532500000e-04         125.614143         162.536327         183.228002
 1.533290000e-04         125.695963         162.665457         183.383785
 1.534090000e-04         125.778904         162.797017         183.542599
 1.534890000e-04         125.861885         162.929289         183.702378
 1.535690000e-04         125.944928         163.062281         183.863124
 1.536490000e-04         126.027961         163.195876         184.024702
 1.537290000e-04         126.110987         163.330053         184.187086
 1.538090000e-04         126.193992         163.464777         184.350236
 1.538890000e-04         126.276974         163.600019         184.514107
 1.539690000e-04         126.359872         163.735688         184.678607
 1.540490000e-04         126.442737         163.871825         184.843764
 1.541300000e-04         126.526533         164.010032         185.011539
 1.542100000e-04         126.609220         164.146917         185.177813
 1.542900000e-04         126.691772         164.284081         185.344524
 1.543700000e-04         126.774232         164.421572         185.511732
 1.544510000e-04         126.857585         164.561032         185.681438
 1.545310000e-04         126.939794         164.699036         185.849463
 1.546120000e-04         127.022900         164.839006         186.019987
 1.546920000e-04         127.104839         164.977439         186.188731
 1.547730000e-04         127.187633         165.117761         186.359882
 1.548530000e-04         127.269266         165.256529         186.529230
 1.549340000e-04         127.351766         165.397181         186.700975
 1.550140000e-04         127.433083         165.536207         186.870828
 1.550950000e-04         127.515252         165.677083         187.043036
 1.551760000e-04         127.597255         165.818054         187.215453
 1.552560000e-04         127.678065         165.957348         187.385917
 1.553370000e-04         127.759732         166.098469         187.558703
 1.554180000e-04         127.841230         166.239655         187.731663
 1.554990000e-04         127.922513         166.380826         187.904700
 1.555800000e-04         128.003300         166.521707         188.077584
 1.556610000e-04         128.084840         166.663571         188.251465
 1.557420000e-04         128.165616         166.804835         188.424887
 1.558230000e-04         128.246254         166.946139         188.598434
 1.559040000e-04         128.326722         167.087440         188.772059
 1.559850000e-04         128.407036         167.228744         188.945772
 1.560660000e-04         128.487181         167.370040         189.119559
 1.561470000e-04         128.567184         167.511335         189.293418
 1.562290000e-04         128.647997         167.654339         189.469469
 1.563100000e-04         128.727673         167.795578         189.643423
 1.563910000e-04         128.807204         167.936792         189.817419
 1.564730000e-04         128.887549         168.079704         189.993591
 1.565540000e-04         128.966787         168.220861         190.167669
 1.566350000e-04         129.045864         168.361953         190.341745
 1.567170000e-04         129.125782         168.504754         190.517998
 1.567980000e-04         129.204589         168.645775         190.692127
 1.568800000e-04         129.284240         168.788490         190.868416
 1.569620000e-04         129.363753         168.931151         191.044709
 1.570430000e-04         129.442173         169.072030         191.218867
 1.571250000e-04         129.521439         169.214597         191.395178
 1.572070000e-04         129.600598         169.357127         191.571501
 1.572880000e-04         129.678667         169.497849         191.745655
 1.573700000e-04         129.757596         169.640273         191.921978
 1.574520000e-04         129.836427         169.782641         192.098286
 1.575340000e-04         129.915151         169.924948         192.274577
 1.576160000e-04         129.993786         170.067217         192.450879
 1.576980000e-04         130.072330         170.209433         192.627170
 1.577800000e-04         130.150792         170.351600         192.803449
 1.578620000e-04         130.229171         170.493726         192.979737
 1.579440000e-04         130.307481         170.635793         193.155991
 1.580260000e-04         130.385718         170.777814         193.332241
 1.581080000e-04         130.463895         170.919794         193.508485
 1.581910000e-04         130.542964         171.063453         193.686853
 1.582730000e-04         130.621032         171.205347         193.863073
 1.583550000e-04         130.699048         171.347193         194.039276
 1.584380000e-04         130.777977         171.490739         194.217630
 1.585200000e-04         130.855913         171.632494         194.393793
 1.586020000e-04         130.933830         171.774227         194.569959
 1.586850000e-04         131.012653         171.917639         194.748251
 1.587670000e-04         131.090530         172.059309         194.924401
 1.588500000e-04         131.169335         172.202668         195.102680
 1.589330000e-04         131.248128         172.345984         195.280933
 1.590000000e-04         131.311728         172.461651         195.424815
 1.590150000e-04         131.325962         172.487540         195.457023
 1.590980000e-04         131.404758         172.630798         195.635245
 1.591810000e-04         131.483565         172.774035         195.813464
 1.592630000e-04         131.561433         172.915511         195.989508
 1.593460000e-04         131.640272         173.058696         196.167692
 1.594290000e-04         131.719146         173.201857         196.345856
 1.595120000e-04         131.798030         173.344970         196.523977
 1.595950000e-04         131.876978         173.488095         196.702111
 1.596780000e-04         131.955981         173.631208         196.880233
 1.597610000e-04         132.035004         173.774274         197.058309
 1.598440000e-04         132.114099         173.917332         197.236366
 1.599270000e-04         132.193258         174.060377         197.414405
 1.600100000e-04         132.272499         174.203427         197.592441
 1.600930000e-04         132.351813         174.346453         197.770438
 1.601760000e-04         132.431197         174.489454         197.948395
 1.602600000e-04         132.511626         174.634168         198.128469
 1.603430000e-04         132.591204         174.777160         198.306380
 1.604260000e-04         132.670875         174.920135         198.484251
 1.605100000e-04         132.751626         175.064831         198.664233
 1.605930000e-04         132.831532         175.207805         198.842049
 1.606770000e-04         132.912516         175.352477         199.021942
 1.607600000e-04         132.992663         175.495430         199.199670
 1.608440000e-04         133.073901         175.640080         199.379471
 1.609270000e-04         133.154322         175.783016         199.557099
 1.610110000e-04         133.235872         175.927673         199.736813
 1.610940000e-04         133.316590         176.070591         199.914330
 1.611780000e-04         133.398448         176.215230         200.093926
 1.612620000e-04         133.480487         176.359869         200.273462
 1.613460000e-04         133.562681         176.504483         200.452916
 1.614300000e-04         133.645070         176.649101         200.632311
 1.615130000e-04         133.726664         176.791985         200.809484
 1.615970000e-04         133.809417         176.936564         200.988696
 1.616810000e-04         133.892389         177.081148         201.167836
 1.617650000e-04         133.975583         177.225728         201.346882
 1.618490000e-04         134.058977         177.370286         201.525828
 1.619330000e-04         134.142594         177.514822         201.704656
 1.620180000e-04         134.227455         177.661077         201.885512
 1.621020000e-04         134.311544         177.805577         202.064104
 1.621860000e-04         134.395870         177.950055         202.242573
 1.622700000e-04         134.480460         178.094518         202.420910
 1.623550000e-04         134.566309         178.240669         202.601220
 1.624390000e-04         134.651435         178.385086         202.779268
 1.625230000e-04         134.736811         178.529451         202.957139
 1.626080000e-04         134.823482         178.675499         203.136957
 1.626920000e-04         134.909434         178.819802         203.314491
 1.627770000e-04         134.996701         178.965782         203.493953
 1.628610000e-04         135.083238         179.109987         203.671091
 1.629460000e-04         135.171138         179.255881         203.850146
 1.630300000e-04         135.258293         179.399978         204.026846
 1.631150000e-04         135.346822         179.545746         204.205438
 1.632000000e-04         135.435687         179.691450         204.383780
 1.632850000e-04         135.524881         179.837073         204.561854
 1.633690000e-04         135.613379         179.980922         204.737580
 1.634540000e-04         135.703274         180.126390         204.915099
 1.635390000e-04         135.793545         180.271793         205.092346
 1.636240000e-04         135.884182         180.417093         205.269266
 1.637090000e-04         135.975175         180.562280         205.445853
 1.637940000e-04         136.066570         180.707378         205.622109
 1.638790000e-04         136.158336         180.852341         205.797991
 1.639640000e-04         136.250513         180.997209         205.973531
 1.640490000e-04         136.343095         181.141941         206.148667
 1.641350000e-04         136.437174         181.288236         206.325457
 1.642200000e-04         136.530566         181.432668         206.499744
 1.643050000e-04         136.624403         181.576970         206.673618
 1.643910000e-04         136.719764         181.722793         206.849063
 1.644760000e-04         136.814456         181.866747         207.021985
 1.645610000e-04         136.909589         182.010524         207.194419
 1.646470000e-04         137.006295         182.155794         207.368350
 1.647320000e-04         137.102341         182.299182         207.539735
 1.648180000e-04         137.199960         182.444015         207.712541
 1.649030000e-04         137.296924         182.586953         207.882770
 1.649890000e-04         137.395519         182.731350         208.054414
 1.650750000e-04         137.494584         182.875471         208.225393
 1.651600000e-04         137.592985         183.017663         208.393745
 1.652460000e-04         137.693039         183.161258         208.563410
 1.653320000e-04         137.793607         183.304563         208.732364
 1.654180000e-04         137.894669         183.447555         208.900578
 1.655040000e-04         137.996240         183.590239         209.068055
 1.655890000e-04         138.097154         183.730936         209.232803
 1.656750000e-04         138.199761         183.872941         209.398689
 1.657610000e-04         138.302901         184.014582         209.563734
 1.658470000e-04         138.406572         184.155852         209.727923
 1.659340000e-04         138.511996         184.298368         209.893122
 1.660200000e-04         138.616736         184.438832         210.055499
 1.661060000e-04         138.722020         184.578856         210.216904
 1.661920000e-04         138.827865         184.718472         210.377380
 1.662780000e-04         138.934236         184.857603         210.536819
 1.663650000e-04         139.042407         184.997869         210.697060
 1.664510000e-04         139.149901         185.136044         210.854413
 1.665370000e-04         139.257945         185.273697         211.010656
 1.666240000e-04         139.367804         185.412415         211.167579
 1.667100000e-04         139.476967         185.548984         211.321526
 1.667970000e-04         139.587969         185.686564         211.476058
 1.668830000e-04         139.698253         185.821983         211.627603
 1.669700000e-04         139.810389         185.958354         211.779628
 1.670570000e-04         139.923115         186.094096         211.930348
 1.671430000e-04         140.035077         186.227609         212.078001
 1.672300000e-04         140.148938         186.362023         212.226021
 1.673170000e-04         140.263364         186.495731         212.372627
 1.674040000e-04         140.378358         186.628714         212.517784
 1.674910000e-04         140.493908         186.760945         212.661454
 1.675770000e-04         140.608705         186.890930         212.802019
 1.676640000e-04         140.725388         187.021634         212.942667
 1.677510000e-04         140.842636         187.151535         213.081741
 1.678380000e-04         140.960448         187.280623         213.219225
 1.679260000e-04         141.080165         187.410322         213.356610
 1.680130000e-04         141.199073         187.537676         213.490755
 1.681000000e-04         141.318555         187.664159         213.623210
 1.681870000e-04         141.438543         187.789712         213.753916
 1.682740000e-04         141.559085         187.914354         213.882877
 1.683620000e-04         141.681560         188.039470         214.011502
 1.684490000e-04         141.803163         188.162189         214.136836
 1.685360000e-04         141.925273         188.283916         214.260319
 1.686240000e-04         142.049319         188.406024         214.383314
 1.687110000e-04         142.172471         188.525721         214.503001
 1.687990000e-04         142.297521         188.645720         214.622097
 1.688860000e-04         142.421679         188.763316         214.737895
 1.689740000e-04         142.547730         188.881159         214.853012
 1.690620000e-04         142.674270         188.997891         214.966093
 1.691490000e-04         142.799831         189.112171         215.075848
 1.692370000e-04         142.927318         189.226639         215.184803
 1.693250000e-04         143.055255         189.339950         215.291674
 1.694130000e-04         143.183638         189.452088         215.396422
 1.695010000e-04         143.312462         189.563036         215.499034
 1.695890000e-04         143.441716         189.672807         215.599531
 1.696760000e-04         143.569937         189.780155         215.696770
 1.697640000e-04         143.700028         189.887533         215.792989
 1.698530000e-04         143.832018         189.994907         215.888110
 1.699410000e-04         143.962905         190.099829         215.979966
 1.700290000e-04         144.094196         190.203551         216.069677
 1.701170000e-04         144.225855         190.306052         216.157233
 1.702050000e-04         144.357876         190.407327         216.242629
 1.702930000e-04         144.490269         190.507381         216.325860
 1.703820000e-04         144.624532         190.607370         216.407911
 1.704700000e-04         144.757640         190.705016         216.486891
 1.705590000e-04         144.892609         190.802558         216.564624
 1.706470000e-04         145.026406         190.897823         216.639400
 1.707350000e-04         145.160529         190.991928         216.712134
 1.708240000e-04         145.296534         191.085951         216.783638
 1.709130000e-04         145.432870         191.178809         216.853087
 1.710010000e-04         145.568019         191.269544         216.919825
 1.710900000e-04         145.705031         191.360211         216.985368
 1.711790000e-04         145.842403         191.449819         217.049002
 1.712670000e-04         145.978567         191.537417         217.110108
 1.713560000e-04         146.116636         191.625024         217.170116
 1.714450000e-04         146.255085         191.711699         217.228394
 1.715340000e-04         146.393918         191.797477         217.285007
 1.716230000e-04         146.533151         191.882433         217.340051
 1.717120000e-04         146.672819         191.966614         217.393588
 1.718010000e-04         146.812902         192.050055         217.445674
 1.718900000e-04         146.953474         192.132862         217.496440
 1.719790000e-04         147.094536         192.215081         217.545957
 1.720680000e-04         147.236147         192.296826         217.594367
 1.721570000e-04         147.378336         192.378160         217.641753
 1.722470000e-04         147.522770         192.460104         217.688776
 1.723360000e-04         147.666244         192.540889         217.734470
 1.724250000e-04         147.810469         192.621592         217.779554
 1.725150000e-04         147.957132         192.703227         217.824669
 1.726040000e-04         148.103041         192.784088         217.868941
 1.726930000e-04         148.249893         192.865210         217.913030
 1.727830000e-04         148.399464         192.947684         217.957645
 1.728730000e-04         148.550210         193.030741         218.002452
 1.729620000e-04         148.700586         193.113665         218.047204
 1.730520000e-04         148.854019         193.198436         218.093061
 1.731410000e-04         149.007297         193.283398         218.139244
 1.732310000e-04         149.164005         193.370681         218.187065
 1.733210000e-04         149.322610         193.459576         218.236273
 1.734110000e-04         149.483325         193.550346         218.287160
 1.735010000e-04         149.646319         193.643216         218.339983
 1.735910000e-04         149.811878         193.738542         218.395138
 1.736810000e-04         149.980238         193.836617         218.452944
 1.737710000e-04         150.151726         193.937824         218.513813
 1.738610000e-04         150.326674         194.042548         218.578158
 1.739510000e-04         150.505406         194.151174         218.646396
 1.740410000e-04         150.688369         194.264205         218.719058
 1.741310000e-04         150.876038         194.382152         218.796666
 1.742210000e-04         151.068886         194.505567         218.879817
 1.743120000e-04         151.269798         194.636586         218.970200
 1.744020000e-04         151.474920         194.772962         219.066494
 1.744920000e-04         151.687271         194.916964         219.170522
 1.745830000e-04         151.910137         195.071171         219.284441
 1.746730000e-04         152.139540         195.233144         219.406697
 1.747640000e-04         152.381747         195.407638         219.541139
 1.748540000e-04         152.632661         195.592097         219.686104
 1.749450000e-04         152.899306         195.792029         219.846181
 1.750350000e-04         153.177507         196.004708         220.019481
 1.751260000e-04         153.475361         196.236741         220.211692
 1.752170000e-04         153.792171         196.488069         220.423106
 1.753080000e-04         154.130590         196.761226         220.656141
 1.753980000e-04         154.489642         197.055780         220.910667
 1.754890000e-04         154.880970         197.381695         221.195552
 1.755800000e-04         155.305130         197.739895         221.511898
 1.756710000e-04         155.767380         198.135142         221.864091
 1.757620000e-04         156.273973         198.573003         222.257190
 1.758530000e-04         156.832456         199.060045         222.697066
 1.759440000e-04         157.451853         199.603914         223.190409
 1.760000000e-04         157.867906         199.970601         223.523754
 1.760350000e-04         158.142991         200.213399         223.744629
 1.761270000e-04         158.927651         200.906271         224.374814
 1.762180000e-04         159.803628         201.677848         225.074755
 1.763090000e-04         160.794881         202.544352         225.855721
 1.764000000e-04         161.916161         203.509938         226.715325
 1.764920000e-04         163.189078         204.576708         227.643712
 1.765830000e-04         164.568597         205.676155         228.558926
 1.766750000e-04         166.000670         206.701341         229.323293
 1.767660000e-04         167.207874         207.308872         229.558028
 1.768580000e-04         167.585644         206.769130         228.467847
 1.769490000e-04         165.787054         203.644797         224.581441
 1.770410000e-04         159.709260         195.880862         215.903959
 1.771330000e-04         148.716659         183.465552         202.806217
 1.772240000e-04         137.107260         171.549663         190.884725
 1.773160000e-04         129.901880         165.116586         185.025451
 1.774080000e-04         127.681409         164.021922         184.641453
 1.775000000e-04         128.212526         165.554030         186.768421
 1.775920000e-04         129.771614         167.877919         189.530540
 1.776840000e-04         131.546775         170.212330         192.177029
 1.777760000e-04         133.231583         172.304635         194.492024
 1.778680000e-04         134.734647         174.107991         196.456693
 1.779600000e-04         136.046032         175.644290         198.112115
 1.780520000e-04         137.183215         176.952809         199.510345
 1.781440000e-04         138.170482         178.072787         200.699203
 1.782370000e-04         139.039992         179.047687         201.728484
 1.783290000e-04         139.793804         179.884606         202.608171
 1.784210000e-04         140.459116         180.617210         203.375439
 1.785130000e-04         141.049976         181.263286         204.050108
 1.786060000e-04         141.583392         181.843091         204.654166
 1.786980000e-04         142.057416         182.355810         205.187414
 1.787910000e-04         142.490272         182.822122         205.671822
 1.788830000e-04         142.879061         183.239646         206.105268
 1.789760000e-04         143.237674         183.623912         206.504152
 1.790690000e-04         143.566199         183.975420         206.869171
 1.791610000e-04         143.865300         184.295268         207.201625
 1.792540000e-04         144.144754         184.594177         207.512752
 1.793470000e-04         144.403803         184.871552         207.802017
 1.794400000e-04         144.644788         185.130066         208.072261
 1.795330000e-04         144.869772         185.372063         208.325963
 1.796260000e-04         145.080408         185.599410         208.565093
 1.797190000e-04         145.278251         185.813845         208.791477
 1.798120000e-04         145.464528         186.016753         209.006579
 1.799050000e-04         145.640382         186.209398         209.211713
 1.799980000e-04         145.806850         186.392934         209.408093
 1.800910000e-04         145.964792         186.568291         209.596674
 1.801840000e-04         146.114989         186.736338         209.778375
 1.802770000e-04         146.258139         186.897819         209.953946
 1.803710000e-04         146.396271         187.055035         210.125888
 1.804640000e-04         146.527035         187.205250         210.291149
 1.805580000e-04         146.653728         187.352227         210.453840
 1.806510000e-04         146.774114         187.493330         210.611003
 1.807440000e-04         146.889974         187.630555         210.764791
 1.808380000e-04         147.002840         187.765706         210.917215
 1.809320000e-04         147.111790         187.897638         211.066945
 1.810250000e-04         147.216046         188.025324         211.212756
 1.811190000e-04         147.318106         188.151777         211.358055
 1.812130000e-04         147.417105         188.275883         211.501533
 1.813060000e-04         147.512265         188.396583         211.641910
 1.814000000e-04         147.605847         188.516680         211.782405
 1.814940000e-04         147.697028         188.635081         211.921710
 1.815880000e-04         147.785992         188.751971         212.060015
 1.816820000e-04         147.872880         188.867467         212.197415
 1.817760000e-04         147.957882         188.981758         212.334095
 1.818700000e-04         148.041132         189.094972         212.470180
 1.819640000e-04         148.122776         189.207241         212.605793
 1.820580000e-04         148.202918         189.318645         212.740993
 1.821520000e-04         148.281695         189.429330         212.875932
 1.822470000e-04         148.360027         189.540532         213.012087
 1.823410000e-04         148.436376         189.650022         213.146704
 1.824350000e-04         148.511656         189.759033         213.281260
 1.825300000e-04         148.586771         189.868820         213.417276
 1.826240000e-04         148.660185         189.977113         213.551927
 1.827190000e-04         148.733564         190.086295         213.688139
 1.828130000e-04         148.805432         190.194119         213.823084
 1.829080000e-04         148.877401         190.302950         213.959694
 1.830020000e-04         148.948001         190.410532         214.095123
 1.830970000e-04         149.018814         190.519204         214.232283
 1.831920000e-04         149.089145         190.627873         214.369780
 1.832870000e-04         149.159047         190.736571         214.507631
 1.833810000e-04         149.227837         190.844188         214.644409
 1.834760000e-04         149.297039         190.953062         214.783060
 1.835710000e-04         149.365971         191.062069         214.922136
 1.836660000e-04         149.434669         191.171237         215.061652
 1.837610000e-04         149.503193         191.280609         215.201643
 1.838560000e-04         149.571551         191.390169         215.342078
 1.839510000e-04         149.639813         191.499980         215.483014
 1.840460000e-04         149.708012         191.610064         215.624468
 1.841420000e-04         149.776893         191.721584         215.767912
 1.842370000e-04         149.845053         191.832227         215.910357
 1.843320000e-04         149.913247         191.943191         216.053335
 1.844270000e-04         149.981513         192.054489         216.196836
 1.845230000e-04         150.050574         192.167294         216.342374
 1.846180000e-04         150.119050         192.279287         216.486930
 1.847140000e-04         150.188403         192.392831         216.633540
 1.848090000e-04         150.257195         192.505563         216.779149
 1.849050000e-04         150.326919         192.619880         216.926833
 1.850000000e-04         150.396131         192.733397         217.073501
 1.850960000e-04         150.466332         192.848521         217.222244
 1.851920000e-04         150.536801         192.964066         217.371525
 1.852880000e-04         150.607553         193.080023         217.521318
 1.853830000e-04         150.677880         193.195200         217.670070
 1.854790000e-04         150.749274         193.312021         217.820905
 1.855750000e-04         150.821024         193.429284         217.972253
 1.856710000e-04         150.893139         193.546989         218.124107
 1.857670000e-04         150.965637         193.665136         218.276455
 1.858630000e-04         151.038539         193.783728         218.429286
 1.859590000e-04         151.111864         193.902782         218.582618
 1.860550000e-04         151.185605         194.022276         218.736418
 1.861520000e-04         151.260575         194.143479         218.892296
 1.862480000e-04         151.335250         194.263902         219.047040
 1.863440000e-04         151.410398         194.384776         219.202231
 1.864400000e-04         151.486021         194.506109         219.357880
 1.865370000e-04         151.562938         194.629157         219.515572
 1.866330000e-04         151.639592         194.751409         219.672081
 1.867300000e-04         151.717571         194.875398         219.830647
 1.868260000e-04         151.795282         194.998565         219.987990
 1.869230000e-04         151.874357         195.123469         220.147362
 1.870190000e-04         151.953182         195.247548         220.305490
 1.871160000e-04         152.033388         195.373379         220.465663
 1.872130000e-04         152.114202         195.499672         220.626203
 1.873100000e-04         152.195608         195.626422         220.787114
 1.874060000e-04         152.276769         195.752309         220.946706
 1.875030000e-04         152.359395         195.879969         221.108323
 1.876000000e-04         152.442653         196.008078         221.270263
 1.876970000e-04         152.526519         196.136623         221.432524
 1.877940000e-04         152.611046         196.265626         221.595107
 1.878910000e-04         152.696219         196.395074         221.757995
 1.879880000e-04         152.782044         196.524953         221.921165
 1.880860000e-04         152.869419         196.656618         222.086314
 1.881830000e-04         152.956589         196.787373         222.250032
 1.882800000e-04         153.044433         196.918571         222.414036
 1.883770000e-04         153.132972         197.050194         222.578274
 1.884750000e-04         153.223103         197.183592         222.744443
 1.885720000e-04         153.313014         197.316058         222.909153
 1.886700000e-04         153.404582         197.450315         223.075768
 1.887670000e-04         153.495915         197.583604         223.240876
 1.888650000e-04         153.588906         197.718692         223.407905
 1.889620000e-04         153.681671         197.852804         223.573404
 1.890600000e-04         153.776118         197.988695         223.740766
 1.891580000e-04         153.871317         198.125003         223.908306
 1.892550000e-04         153.966273         198.260309         224.074278
 1.893530000e-04         154.062957         198.397408         224.242106
 1.894510000e-04         154.160385         198.534886         224.410048
 1.895490000e-04         154.258571         198.672757         224.578115
 1.896470000e-04         154.357517         198.811000         224.746275
 1.897450000e-04         154.457227         198.949618         224.914523
 1.898430000e-04         154.557701         199.088608         225.082858
 1.899410000e-04         154.658948         199.227973         225.251272
 1.900390000e-04         154.760966         199.367691         225.419729
 1.901370000e-04         154.863753         199.507766         225.588237
 1.902350000e-04         154.967320         199.648193         225.756781
 1.903340000e-04         155.072738         199.790403         225.927064
 1.904320000e-04         155.177876         199.931513         226.095629
 1.905300000e-04         155.283785         200.072956         226.264201
 1.906290000e-04         155.391585         200.216179         226.434470
 1.907270000e-04         155.499080         200.358282         226.603004
 1.908260000e-04         155.608470         200.502162         226.773229
 1.909240000e-04         155.717544         200.644890         226.941667
 1.910230000e-04         155.828531         200.789388         227.111771
 1.911220000e-04         155.940322         200.934200         227.281814
 1.912200000e-04         156.051784         201.077845         227.450049
 1.913190000e-04         156.165177         201.223248         227.619912
 1.914180000e-04         156.279375         201.368932         227.789656
 1.915170000e-04         156.394383         201.514905         227.959290
 1.916160000e-04         156.510196         201.661155         228.128792
 1.917150000e-04         156.626807         201.807664         228.298136
 1.918140000e-04         156.744231         201.954455         228.467354
 1.919130000e-04         156.862447         202.101493         228.636395
 1.920120000e-04         156.981472         202.248785         228.805261
 1.921110000e-04         157.101299         202.396320         228.973934
 1.922100000e-04         157.221915         202.544103         229.142431
 1.923100000e-04         157.344562         202.693599         229.312389
 1.924090000e-04         157.466783         202.841838         229.480444
 1.925080000e-04         157.589800         202.990292         229.648254
 1.926080000e-04         157.714848         203.140466         229.817535
 1.927070000e-04         157.839441         203.289341         229.984857
 1.928070000e-04         157.966099         203.439929         230.153603
 1.929060000e-04         158.092267         203.589200         230.320385
 1.930060000e-04         158.220498         203.740160         230.488553
 1.931060000e-04         158.349527         203.891316         230.656435
 1.932050000e-04         158.478042         204.041135         230.822327
 1.933050000e-04         158.608625         204.192636         230.989587
 1.934050000e-04         158.739991         204.344292         231.156494
 1.935050000e-04         158.872130         204.496109         231.323069
 1.936050000e-04         159.005056         204.648079         231.489285
 1.937050000e-04         159.138728         204.800183         231.655140
 1.938050000e-04         159.273166         204.952431         231.820636
 1.939050000e-04         159.408359         205.104809         231.985754
 1.940050000e-04         159.544302         205.257307         232.150474
 1.941050000e-04         159.680996         205.409914         232.314782
 1.942050000e-04         159.818432         205.562635         232.478686
 1.943060000e-04         159.957985         205.716992         232.643819
 1.944060000e-04         160.096882         205.869908         232.806878
 1.945060000e-04         160.236497         206.022919         232.969516
 1.946070000e-04         160.378247         206.177543         233.133321
 1.947070000e-04         160.519305         206.330712         233.295054
 1.948080000e-04         160.662486         206.485490         233.457950
 1.949080000e-04         160.804938         206.638782         233.618746
 1.950000000e-04         160.936608         206.779873         233.766275
 1.950090000e-04         160.949522         206.793686         233.780696
 1.951100000e-04         161.094807         206.948624         233.942128
 1.952100000e-04         161.239321         207.102082         234.101497
 1.953110000e-04         161.385963         207.257110         234.261950
 1.954120000e-04         161.533275         207.412169         234.421890
 1.955130000e-04         161.681252         207.567258         234.581325
 1.956140000e-04         161.829892         207.722373         234.740240
 1.957150000e-04         161.979176         207.877498         234.898624
 1.958160000e-04         162.129093         208.032630         235.056480
 1.959170000e-04         162.279659         208.187775         235.213802
 1.960180000e-04         162.430838         208.342918         235.370592
 1.961190000e-04         162.582629         208.498052         235.526835
 1.962200000e-04         162.735028         208.653178         235.682535
 1.963220000e-04         162.889547         208.809812         235.839196
 1.964230000e-04         163.043139         208.964905         235.993797
 1.965240000e-04         163.197316         209.119972         236.147831
 1.966260000e-04         163.353588         209.276535         236.302820
 1.967270000e-04         163.508905         209.431540         236.455735
 1.968290000e-04         163.666323         209.588045         236.609601
 1.969300000e-04         163.822725         209.742969         236.761401
 1.970320000e-04         163.981233         209.899390         236.914133
 1.971340000e-04         164.140287         210.055768         237.066296
 1.972350000e-04         164.298291         210.210556         237.216401
 1.973370000e-04         164.458373         210.366835         237.367442
 1.974390000e-04         164.618955         210.523061         237.517928
 1.975410000e-04         164.780049         210.679226         237.667833
 1.976430000e-04         164.941632         210.835344         237.817196
 1.977450000e-04         165.103700         210.991412         237.966011
 1.978470000e-04         165.266218         211.147399         238.114259
 1.979490000e-04         165.429211         211.303356         238.261993
 1.980510000e-04         165.592653         211.459250         238.409186
 1.981530000e-04         165.756529         211.615086         238.555853
 1.982560000e-04         165.922456         211.772406         238.703441
 1.983580000e-04         166.087180         211.928155         238.849110
 1.984600000e-04         166.252315         212.083859         238.994285
 1.985630000e-04         166.419456         212.241057         239.140425
 1.986650000e-04         166.585356         212.396703         239.284702
 1.987670000e-04         166.751589         212.552334         239.428584
 1.988700000e-04         166.919771         212.709506         239.573533
 1.989730000e-04         167.088223         212.866728         239.718225
 1.990750000e-04         167.255219         213.022515         239.861375
 1.991780000e-04         167.423889         213.180024         240.006042
 1.992810000e-04         167.592233         213.337945         240.151383
 1.993840000e-04         167.759367         213.496880         240.298879
 1.994860000e-04         167.920079         213.657631         240.452964
 1.995890000e-04         168.029672         213.858772         240.701117
 1.996920000e-04         168.322755         213.935169         240.642171
 1.997950000e-04         168.471316         214.105308         240.817933
 1.998980000e-04         168.637837         214.265557         240.967043
 2.000010000e-04         168.807984         214.423929         241.110830
 2.001050000e-04         168.981318         214.583185         241.253886
 2.002080000e-04         169.153909         214.740604         241.394363
 2.003110000e-04         169.327160         214.897912         241.534103
 2.004140000e-04         169.500968         215.055173         241.673270
 2.005180000e-04         169.676964         215.213980         241.813349
 2.006210000e-04         169.851716         215.371304         241.951723
 2.007250000e-04         170.028618         215.530230         242.091118
 2.008280000e-04         170.204231         215.687727         242.228926
 2.009320000e-04         170.381984         215.846884         242.367850
 2.010350000e-04         170.558450         216.004645         242.505241
 2.011390000e-04         170.737047         216.164123         242.643845
 2.012430000e-04         170.916079         216.323779         242.782309
 2.013470000e-04         171.095527         216.483640         242.920690
 2.014510000e-04         171.275440         216.643748         243.059018
 2.015540000e-04         171.454054         216.802560         243.195987
 2.016580000e-04         171.634867         216.963202         243.334305
 2.017620000e-04         171.816137         217.124138         243.472657
 2.018660000e-04         171.997900         217.285407         243.611078
 2.019710000e-04         172.181915         217.448587         243.750937
 2.020750000e-04         172.364679         217.610596         243.889610
 2.021790000e-04         172.547976         217.773007         244.028441
 2.022830000e-04         172.731829         217.935867         244.167485
 2.023870000e-04         172.916232         218.099176         244.306754
 2.024920000e-04         173.103002         218.264563         244.447645
 2.025960000e-04         173.288594         218.428896         244.587496
 2.027010000e-04         173.476607         218.595380         244.729048
 2.028050000e-04         173.663482         218.760875         244.869642
 2.029100000e-04         173.852831         218.928578         245.011986
 2.030140000e-04         174.041095         219.095356         245.153438
 2.031190000e-04         174.231894         219.264435         245.296751
 2.032240000e-04         174.423457         219.434244         245.440583
 2.033290000e-04         174.615823         219.604837         245.584998
 2.034330000e-04         174.807183         219.774614         245.728641
 2.035380000e-04         175.001238         219.946867         245.874307
 2.036430000e-04         175.196187         220.120013         246.020657
 2.037480000e-04         175.392059         220.294087         246.167735
 2.038530000e-04         175.588906         220.469141         246.315580
 2.039580000e-04         175.786760         220.645196         246.464201
 2.040630000e-04         175.985650         220.822309         246.613668
 2.041690000e-04         176.187545         221.002213         246.765424
 2.042740000e-04         176.388640         221.181551         246.916650
 2.043790000e-04         176.590904         221.362079         247.068831
 2.044850000e-04         176.796301         221.545538         247.223416
 2.045900000e-04         177.001023         221.728531         247.377538
 2.046950000e-04         177.207008         221.912800         247.532673
 2.048010000e-04         177.416304         222.100188         247.690356
 2.049070000e-04         177.626966         222.288922         247.849074
 2.050120000e-04         177.837050         222.477293         248.007401
 2.051180000e-04         178.050596         222.668894         248.168321
 2.052240000e-04         178.265621         222.861944         248.330331
 2.053290000e-04         178.480141         223.054674         248.491936
 2.054350000e-04         178.698234         223.250718         248.656147
 2.055410000e-04         178.917907         223.448270         248.821422
 2.056470000e-04         179.139189         223.647365         248.987781
 2.057530000e-04         179.362063         223.847952         249.155129
 2.058590000e-04         179.586565         224.050057         249.323466
 2.059650000e-04         179.812669         224.253623         249.492689
 2.060710000e-04         180.040379         224.458636         249.662744
 2.061770000e-04         180.269655         224.665033         249.833531
 2.062840000e-04         180.502643         224.874710         250.006547
 2.063900000e-04         180.734934         225.083648         250.178405
 2.064960000e-04         180.968611         225.293689         250.350552
 2.066030000e-04         181.205791         225.506676         250.524398
 2.067090000e-04         181.441909         225.718472         250.696489
 2.068160000e-04         181.681265         225.932849         250.869756
 2.069220000e-04         181.919156         226.145530         251.040630
 2.070290000e-04         182.159853         226.360255         251.211973
 2.071360000e-04         182.400769         226.574612         251.381680
 2.072420000e-04         182.639342         226.786229         251.547719
 2.073490000e-04         182.879606         226.998573         251.712605
 2.074560000e-04         183.118809         227.209063         251.874070
 2.075630000e-04         183.356323         227.416967         252.031258
 2.076700000e-04         183.591422         227.621498         252.183285
 2.077770000e-04         183.823263         227.821714         252.329076
 2.078840000e-04         184.050882         228.016529         252.467401
 2.079910000e-04         184.273071         228.204644         252.596833
 2.080980000e-04         184.488502         228.384627         252.715806
 2.082050000e-04         184.695583         228.554742         252.822421
 2.083130000e-04         184.894284         228.714487         252.915405
 2.084200000e-04         185.078779         228.858593         252.990560
 2.085270000e-04         185.248435         228.985990         253.046099
 2.086350000e-04         185.401773         229.094586         253.079031
 2.087420000e-04         185.532678         229.178982         253.085240
 2.088500000e-04         185.639672         229.236680         253.060648
 2.089570000e-04         185.716465         229.262183         253.001182
 2.090650000e-04         185.759408         229.250750         252.900459
 2.091730000e-04         185.761923         229.196180         252.753026
 2.092810000e-04         185.717481         229.091851         252.552300
 2.093880000e-04         185.619941         228.932184         252.293762
 2.094960000e-04         185.459424         228.706161         251.964774
 2.096040000e-04         185.227641         228.406131         251.558910
 2.097120000e-04         184.914832         228.022489         251.067053
 2.098200000e-04         184.510509         227.545046         250.479701
 2.099280000e-04         184.003747         226.963238         249.787138
 2.100360000e-04         183.383362         226.266462         248.979894
 2.101450000e-04         182.630671         225.436026         248.039666
 2.102530000e-04         181.749049         224.477712         246.975968
 2.103610000e-04         180.723118         223.376571         245.774818
 2.104690000e-04         179.545965         222.127067         244.432960
 2.105780000e-04         178.200848         220.713435         242.936456
 2.106860000e-04         176.712773         219.163781         241.317716
 2.107950000e-04         175.059871         217.457049         239.557282
 2.109030000e-04         173.284121         215.638193         237.703871
 2.110120000e-04         171.370963         213.693858         235.746110
 2.111210000e-04         169.361499         211.667417         233.729971
 2.112290000e-04         167.306457         209.611038         231.708733
 2.113380000e-04         165.203900         207.523820         229.682917
 2.114470000e-04         163.112254         205.464788         227.711183
 2.115560000e-04         161.071959         203.474290         225.832769
 2.116650000e-04         159.121964         201.590594         224.083942
 2.117740000e-04         157.297216         199.847307         222.495458
 2.118830000e-04         155.626596         198.271558         221.091066
 2.119920000e-04         154.131939         196.883058         219.886706
 2.121010000e-04         152.827225         195.693503         218.890212
 2.122100000e-04         151.718654         194.706705         218.101630
 2.123200000e-04         150.798072         193.913436         217.510117
 2.124290000e-04         150.075555         193.319352         217.114601
 2.125380000e-04         149.530789         192.903431         216.893344
 2.126480000e-04         149.146766         192.648324         216.828709
 2.127570000e-04         148.914184         192.541110         216.902785
 2.128670000e-04         148.811521         192.561622         217.097673
 2.129760000e-04         148.823687         192.691820         217.391496
 2.130860000e-04         148.934365         192.917121         217.772389
 2.131960000e-04         149.128319         193.220848         218.222044
 2.133060000e-04         149.391484         193.588887         218.726543
 2.134150000e-04         149.708004         194.004450         219.268278
 2.135250000e-04         150.072642         194.464246         219.846707
 2.136350000e-04         150.473119         194.955231         220.448081
 2.137450000e-04         150.901033         195.469202         221.064714
 2.138550000e-04         151.349362         195.999381         221.690379
 2.139650000e-04         151.812148         196.540076         222.319926
 2.140750000e-04         152.284466         197.086629         222.949229
 2.141860000e-04         152.766502         197.640109         223.580539
 2.142960000e-04         153.246237         198.187479         224.199898
 2.144060000e-04         153.725200         198.731159         224.810898
 2.145170000e-04         154.205585         199.274149         225.417519
 2.146270000e-04         154.676885         199.805026         226.007572
 2.147370000e-04         155.142085         200.327555         226.585765
 2.148480000e-04         155.604262         200.845514         227.156672
 2.149590000e-04         156.058343         201.353447         227.714596
 2.150000000e-04         156.223916         201.538483         227.917418
 2.150690000e-04         156.499768         201.846538         228.254604
 2.151800000e-04         156.936108         202.333427         228.786423
 2.152910000e-04         157.363062         202.809479         229.305212
 2.154020000e-04         157.780486         203.274675         229.811145
 2.155120000e-04         158.184681         203.725014         230.300064
 2.156230000e-04         158.583038         204.168865         230.781225
 2.157340000e-04         158.971938         204.602246         231.250418
 2.158450000e-04         159.351522         205.025416         231.708051
 2.159560000e-04         159.721960         205.438595         232.154452
 2.160680000e-04         160.086672         205.845666         232.593912
 2.161790000e-04         160.439382         206.239667         233.018985
 2.162900000e-04         160.783650         206.624601         233.434063
 2.164010000e-04         161.119709         207.000726         233.839464
 2.165130000e-04         161.450761         207.371710         234.239225
 2.166240000e-04         161.771158         207.731181         234.626491
 2.167360000e-04         162.086916         208.085919         235.008614
 2.168470000e-04         162.392731         208.429978         235.379222
 2.169590000e-04         162.694326         208.769778         235.745247
 2.170700000e-04         162.986593         209.099575         236.100532
 2.171820000e-04         163.275053         209.425591         236.451792
 2.172940000e-04         163.557300         209.745101         236.796108
 2.174060000e-04         163.833577         210.058394         237.133811
 2.175180000e-04         164.104143         210.365712         237.465158
 2.176290000e-04         164.366830         210.664614         237.787532
 2.177410000e-04         164.626636         210.960752         238.107033
 2.178530000e-04         164.881422         211.251684         238.421022
 2.179660000e-04         165.133533         211.540099         238.732426
 2.180780000e-04         165.378745         211.821107         239.035937
 2.181900000e-04         165.619483         212.097505         239.334597
 2.183020000e-04         165.855966         212.369500         239.628613
 2.184140000e-04         166.088348         212.637258         239.918162
 2.185270000e-04         166.318824         212.903309         240.205991
 2.186390000e-04         166.543487         213.163115         240.487173
 2.187520000e-04         166.766468         213.421455         240.766891
 2.188640000e-04         166.984039         213.673949         241.040374
 2.189770000e-04         167.200210         213.925266         241.312685
 2.190900000e-04         167.413127         214.173243         241.581488
 2.192020000e-04         167.621120         214.415880         241.844580
 2.193150000e-04         167.828019         214.657654         242.106827
 2.194280000e-04         168.032079         214.896513         242.366000
 2.195410000e-04         168.233420         215.132575         242.622214
 2.196540000e-04         168.432156         215.365950         242.875578
 2.197670000e-04         168.628388         215.596754         243.126215
 2.198800000e-04         168.822260         215.825122         243.374258
 2.199930000e-04         169.013825         216.051111         243.619770
 2.201060000e-04         169.203204         216.274850         243.862878
 2.202190000e-04         169.390470         216.496402         244.103643
 2.203330000e-04         169.577353         216.717822         244.344301
 2.204460000e-04         169.760696         216.935321         244.580705
 2.205590000e-04         169.942162         217.150873         244.815008
 2.206730000e-04         170.123445         217.366499         245.049411
 2.207860000e-04         170.301462         217.578485         245.279842
 2.209000000e-04         170.479383         217.790607         245.510422
 2.210130000e-04         170.654227         217.999283         245.737229
 2.211270000e-04         170.829085         218.208224         245.964314
 2.212410000e-04         171.002508         218.415658         246.189724
 2.213550000e-04         171.174552         218.621646         246.413526
 2.214680000e-04         171.343770         218.824465         246.633852
 2.215820000e-04         171.513217         219.027739         246.854620
 2.216960000e-04         171.681478         219.229751         247.073952
 2.218100000e-04         171.848547         219.430519         247.291881
 2.219240000e-04         172.014514         219.630120         247.508471
 2.220380000e-04         172.179433         219.828602         247.723769
 2.221530000e-04         172.344776         220.027733         247.939685
 2.222670000e-04         172.507685         220.224083         248.152505
 2.223810000e-04         172.669659         220.419436         248.364156
 2.224960000e-04         172.832173         220.615552         248.576529
 2.226100000e-04         172.992428         220.809050         248.785961
 2.227240000e-04         173.151866         221.001667         248.994333
 2.228390000e-04         173.311917         221.195119         249.203488
 2.229540000e-04         173.471205         221.387756         249.411650
 2.230680000e-04         173.628419         221.577946         249.617032
 2.231830000e-04         173.786331         221.769069         249.823293
 2.232980000e-04         173.943579         221.959471         250.028649
 2.234120000e-04         174.098839         222.147523         250.231328
 2.235270000e-04         174.254880         222.336570         250.434927
 2.236420000e-04         174.410331         222.524974         250.637696
 2.237570000e-04         174.565266         222.712796         250.839681
 2.238720000e-04         174.719669         222.900022         251.040868
 2.239870000e-04         174.873563         223.086684         251.241300
 2.241030000e-04         175.028355         223.274460         251.442749
 2.242180000e-04         175.181324         223.460057         251.641701
 2.243330000e-04         175.333895         223.645220         251.840019
 2.244480000e-04         175.486044         223.829880         252.037616
 2.245640000e-04         175.639147         224.015718         252.236298
 2.246790000e-04         175.790534         224.199503         252.432609
 2.247950000e-04         175.942900         224.384482         252.630002
 2.249100000e-04         176.093610         224.567485         252.825116
 2.250260000e-04         176.245306         224.751688         253.021313
 2.251420000e-04         176.396674         224.935509         253.216914
 2.252570000e-04         176.546491         225.117453         253.410324
 2.253730000e-04         176.697288         225.300596         253.604818
 2.254890000e-04         176.847846         225.483454         253.798807
 2.256050000e-04         176.998146         225.666012         253.992283
 2.257210000e-04         177.148207         225.848274         254.185242
 2.258370000e-04         177.298021         226.030256         254.377709
 2.259530000e-04         177.447645         226.211993         254.569704
 2.260690000e-04         177.597044         226.393458         254.761205
 2.261850000e-04         177.746236         226.574699         254.952280
 2.263020000e-04         177.896514         226.757245         255.144510
 2.264180000e-04         178.045371         226.938059         255.334701
 2.265340000e-04         178.194040         227.118672         255.524486
 2.266510000e-04         178.343816         227.300611         255.715440
 2.267670000e-04         178.492134         227.480805         255.904367
 2.268840000e-04         178.641588         227.662366         256.094504
 2.270000000e-04         178.789627         227.842230         256.282660
 2.271170000e-04         178.938802         228.023491         256.472064
 2.272340000e-04         179.087828         228.204571         256.661064
 2.273510000e-04         179.236749         228.385536         256.849726
 2.274670000e-04         179.384250         228.564794         257.036406
 2.275840000e-04         179.532908         228.745468         257.224341
 2.277010000e-04         179.681436         228.926019         257.411944
 2.278180000e-04         179.829861         229.106453         257.599206
 2.279350000e-04         179.978169         229.286778         257.786147
 2.280520000e-04         180.126383         229.467009         257.972778
 2.281700000e-04         180.275721         229.648648         258.160655
 2.282870000e-04         180.423708         229.828664         258.346638
 2.284040000e-04         180.571594         230.008603         258.532339
 2.285220000e-04         180.720618         230.189967         258.719295
 2.286390000e-04         180.868304         230.369745         258.904411
 2.287570000e-04         181.017135         230.550958         259.090790
 2.288740000e-04         181.164600         230.730565         259.275320
 2.289920000e-04         181.313213         230.911631         259.461141
 2.291090000e-04         181.460481         231.091117         259.645137
 2.292270000e-04         181.608895         231.272055         259.830412
 2.293450000e-04         181.757192         231.452927         260.015421
 2.294630000e-04         181.905387         231.633746         260.200174
 2.295810000e-04         182.053473         231.814512         260.384671
 2.296990000e-04         182.201449         231.995237         260.568932
 2.298170000e-04         182.349305         232.175884         260.752908
 2.299350000e-04         182.497036         232.356491         260.936655
 2.300530000e-04         182.644655         232.537042         261.120140
 2.301710000e-04         182.792136         232.717535         261.303379
 2.302890000e-04         182.939495         232.897989         261.486388
 2.304080000e-04         183.087965         233.079928         261.670712
 2.305260000e-04         183.235050         233.260294         261.853257
 2.306440000e-04         183.381987         233.440589         262.035535
 2.307630000e-04         183.530010         233.622374         262.219147
 2.308810000e-04         183.676638         233.802571         262.400959
 2.310000000e-04         183.824359         233.984261         262.584096
 2.311190000e-04         183.971904         234.165904         262.767012
 2.312370000e-04         184.118027         234.345933         262.948110
 2.313560000e-04         184.265186         234.527430         263.130521
 2.314750000e-04         184.412182         234.708883         263.312697
 2.315940000e-04         184.558952         234.890252         263.494623
 2.317130000e-04         184.705515         235.071556         263.676308
 2.318320000e-04         184.851877         235.252802         263.857757
 2.319510000e-04         184.997986         235.433955         264.038953
 2.320700000e-04         185.143843         235.615012         264.219885
 2.321890000e-04         185.289464         235.795990         264.400563
 2.323090000e-04         185.436026         235.978370         264.582474
 2.324280000e-04         185.581107         236.159153         264.762630
 2.325470000e-04         185.725881         236.339809         264.942498
 2.326670000e-04         185.871577         236.521845         265.123558
 2.327860000e-04         186.015721         236.702252         265.302863
 2.329060000e-04         186.160749         236.884020         265.483347
 2.330250000e-04         186.304212         237.064129         265.662028
 2.331450000e-04         186.448529         237.245588         265.841880
 2.332650000e-04         186.592433         237.426851         266.021387
 2.333850000e-04         186.735941         237.607932         266.200549
 2.335040000e-04         186.877823         237.787302         266.377874
 2.336240000e-04         187.020444         237.967940         266.556287
 2.337440000e-04         187.162584         238.148320         266.734288
 2.338640000e-04         187.304248         238.328475         266.911918
 2.339840000e-04         187.445389         238.508339         267.089098
 2.341050000e-04         187.587138         238.689361         267.267257
 2.342250000e-04         187.727169         238.868615         267.443531
 2.343450000e-04         187.866585         239.047502         267.619281
 2.344650000e-04         188.005367         239.226010         267.794509
 2.345860000e-04         188.144640         239.405589         267.970618
 2.347060000e-04         188.282067         239.583274         268.144722
 2.348270000e-04         188.419907         239.761977         268.319662
 2.349470000e-04         188.555826         239.938680         268.492474
 2.350680000e-04         188.692059         240.116313         268.666033
 2.351890000e-04         188.827455         240.293405         268.838905
 2.353100000e-04         188.961924         240.469829         269.010940
 2.354300000e-04         189.094370         240.644186         269.180806
 2.355510000e-04         189.226925         240.819278         269.351205
 2.356720000e-04         189.358431         240.993612         269.520691
 2.357930000e-04         189.488834         241.167143         269.689224
 2.359140000e-04         189.618082         241.339799         269.856718
 2.360350000e-04         189.746115         241.511547         270.023149
 2.361570000e-04         189.873921         241.683721         270.189797
 2.362780000e-04         189.999342         241.853434         270.353859
 2.363990000e-04         190.123338         242.022022         270.516636
 2.365200000e-04         190.245850         242.189410         270.678047
 2.366420000e-04         190.367787         242.356901         270.839347
 2.367630000e-04         190.487114         242.521693         270.997822
 2.368850000e-04         190.605643         242.686339         271.155919
 2.370070000e-04         190.722341         242.849447         271.312302
 2.371280000e-04         190.836183         243.009600         271.465611
 2.372500000e-04         190.948919         243.169289         271.618206
 2.373720000e-04         191.059506         243.327108         271.768755
 2.374940000e-04         191.167849         243.482941         271.917124
 2.376160000e-04         191.273812         243.636650         272.063180
 2.377370000e-04         191.376448         243.786883         272.205627
 2.378600000e-04         191.478130         243.937175         272.347802
 2.379820000e-04         191.576211         244.083712         272.486096
 2.381040000e-04         191.671401         244.227559         272.621485
 2.382260000e-04         191.763532         244.368527         272.753785
 2.383480000e-04         191.852463         244.506503         272.882891
 2.384710000e-04         191.938713         244.642359         273.009594
 2.385930000e-04         192.020706         244.773677         273.131597
 2.387150000e-04         192.098983         244.901435         273.249840
 2.388380000e-04         192.173937         245.026370         273.364952
 2.389610000e-04         192.244714         245.147203         273.475734
 2.390000000e-04         192.266251         245.184632         273.509933
 2.390830000e-04         192.310590         245.262785         273.581120
 2.392060000e-04         192.372437         245.374776         273.682601
 2.393290000e-04         192.429451         245.481940         273.779031
 2.394520000e-04         192.481413         245.583999         273.870113
 2.395740000e-04         192.527722         245.679936         273.954934
 2.396970000e-04         192.568873         245.771046         274.034624
 2.398200000e-04         192.604206         245.856167         274.108079
 2.399430000e-04         192.633442         245.935005         274.175026
 2.400670000e-04         192.656476         246.007800         274.235597
 2.401900000e-04         192.672659         246.073092         274.288553
 2.403130000e-04         192.681855         246.131051         274.333957
 2.404360000e-04         192.683816         246.181401         274.371543
 2.405600000e-04         192.678128         246.224061         274.401135
 2.406830000e-04         192.664575         246.257960         274.421871
 2.408070000e-04         192.642622         246.283303         274.433773
 2.409300000e-04         192.612292         246.299275         274.436247
 2.410540000e-04         192.572784         246.305768         274.428983
 2.411780000e-04         192.523989         246.302225         274.411555
 2.413010000e-04         192.466099         246.288413         274.383857
 2.414250000e-04         192.397834         246.263708         274.345071
 2.415490000e-04         192.319375         246.227865         274.295101
 2.416730000e-04         192.230446         246.180563         274.233661
 2.417970000e-04         192.130782         246.121444         274.160414
 2.419210000e-04         192.020172         246.050263         274.075168
 2.420450000e-04         191.898465         245.966849         273.977824
 2.421690000e-04         191.765551         245.871009         273.868215
 2.422940000e-04         191.620166         245.761774         273.745351
 2.424180000e-04         191.464710         245.640992         273.611376
 2.425420000e-04         191.298223         245.508008         273.465613
 2.426670000e-04         191.119623         245.362092         273.307339
 2.427910000e-04         190.932256         245.206211         273.139864
 2.429160000e-04         190.734025         245.039010         272.961797
 2.430400000e-04         190.529349         244.864761         272.777778
 2.431650000e-04         190.316811         244.683116         272.587584
 2.432900000e-04         190.100801         244.498997         272.396535
 2.434150000e-04         189.885556         244.317980         272.210719
 2.435400000e-04         189.677578         244.148602         272.039366
 2.436650000e-04         189.487505         244.004870         271.897570
 2.437900000e-04         189.333645         243.911055         271.811456
 2.439150000e-04         189.250765         243.913231         271.830463
 2.440400000e-04         189.313408         244.110382         272.060677
 2.441650000e-04         189.715965         244.760507         272.778104
 2.442900000e-04         191.167395         246.801854         274.982980
 2.444150000e-04         198.263405         256.171752         284.852082
 2.445410000e-04         175.458268         225.975282         252.559678
 2.446660000e-04         181.203158         233.849264         261.144344
 2.447920000e-04         182.332890         235.487188         262.950689
 2.449170000e-04         182.582340         235.940730         263.478128
 2.450430000e-04         182.519412         235.975424         263.556062
 2.451690000e-04         182.306435         235.807930         263.418302
 2.452940000e-04         182.012557         235.529763         263.163242
 2.454200000e-04         181.665197         235.179199         262.832831
 2.455460000e-04         181.284531         234.782031         262.454475
 2.456720000e-04         180.881720         234.352874         262.043826
 2.457980000e-04         180.464311         233.901545         261.611375
 2.459240000e-04         180.037777         233.435072         261.164582
 2.460500000e-04         179.606318         232.958813         260.709103
 2.461760000e-04         179.173463         232.477208         260.249576
 2.463030000e-04         178.738638         231.989994         259.786075
 2.464290000e-04         178.311251         231.508022         259.329159
 2.465550000e-04         177.890087         231.030253         258.878037
 2.466820000e-04         177.473882         230.555419         258.431679
 2.468080000e-04         177.070990         230.093298         257.999444
 2.469350000e-04         176.676640         229.638585         257.576477
 2.470620000e-04         176.295572         229.196876         257.168100
 2.471880000e-04         175.931873         228.773143         256.778983
 2.473150000e-04         175.580961         228.362167         256.404376
 2.474420000e-04         175.246756         227.968689         256.048696
 2.475690000e-04         174.930123         227.593898         255.713071
 2.476960000e-04         174.631766         227.238763         255.398373
 2.478230000e-04         174.352280         226.904149         255.105383
 2.479500000e-04         174.092092         226.590724         254.834685
 2.480770000e-04         173.851486         226.298987         254.586689
 2.482040000e-04         173.630705         226.029386         254.361747
 2.483310000e-04         173.429762         225.782079         254.159910
 2.484590000e-04         173.247305         225.555557         253.979958
 2.485860000e-04         173.086056         225.353362         253.824610
 2.487140000e-04         172.943210         225.172131         253.691139
 2.488410000e-04         172.820722         225.014521         253.581375
 2.489690000e-04         172.716248         224.877705         253.493161
 2.490960000e-04         172.630984         224.763443         253.427413
 2.492240000e-04         172.563066         224.669434         253.382514
 2.493520000e-04         172.512675         224.596130         253.358467
 2.494800000e-04         172.479216         224.542931         253.354594
 2.496080000e-04         172.462044         224.509196         253.370195
 2.497360000e-04         172.460504         224.494223         253.404495
 2.498640000e-04         172.473897         224.497310         253.456757
 2.499920000e-04         172.501548         224.517711         253.526160
 2.501200000e-04         172.542771         224.554713         253.611969
 2.502480000e-04         172.596842         224.607507         253.713305
 2.503760000e-04         172.663072         224.675368         253.829430
 2.505050000e-04         172.741450         224.758240         253.960614
 2.506330000e-04         172.830054         224.854077         254.104042
 2.507620000e-04         172.929620         224.963611         254.261146
 2.508900000e-04         173.037950         225.084439         254.428773
 2.510190000e-04         173.156101         225.217733         254.608816
 2.511470000e-04         173.281616         225.360696         254.797725
 2.512760000e-04         173.415879         225.514915         254.997793
 2.514050000e-04         173.557389         225.678655         255.206910
 2.515340000e-04         173.705607         225.851327         255.424494
 2.516630000e-04         173.859960         226.032232         255.649816
 2.517920000e-04         174.020010         226.220878         255.882403
 2.519210000e-04         174.185223         226.416626         256.121599
 2.520500000e-04         174.355206         226.619021         256.366954
 2.521790000e-04         174.529506         226.827521         256.617928
 2.523080000e-04         174.707725         227.041647         256.874035
 2.524380000e-04         174.890932         227.262698         257.136907
 2.525670000e-04         175.075886         227.486773         257.402006
 2.526970000e-04         175.265222         227.717054         257.673146
 2.528260000e-04         175.455621         227.949507         257.945675
 2.529560000e-04         175.649804         228.187452         258.223543
 2.530850000e-04         175.844464         228.426840         258.502093
 2.532150000e-04         176.042363         228.671056         258.785320
 2.533450000e-04         176.241787         228.918000         259.070831
 2.534750000e-04         176.442497         229.167378         259.358348
 2.536050000e-04         176.644263         229.418889         259.647568
 2.537350000e-04         176.846935         229.672349         259.938319
 2.538650000e-04         177.050274         229.927461         260.230319
 2.539950000e-04         177.254166         230.184065         260.523409
 2.541250000e-04         177.458459         230.441969         260.817412
 2.542550000e-04         177.662959         230.700922         261.112085
 2.543850000e-04         177.867572         230.960806         261.407314
 2.545160000e-04         178.073771         231.223489         261.705257
 2.546460000e-04         178.278275         231.484781         262.001183
 2.547770000e-04         178.484124         231.748558         262.299512
 2.549070000e-04         178.688098         232.010712         262.595628
 2.550380000e-04         178.893230         232.275096         262.893903
 2.551680000e-04         179.096319         232.537600         263.189719
 2.552990000e-04         179.300456         232.802196         263.487572
 2.554300000e-04         179.503974         233.066742         263.785077
 2.555610000e-04         179.706803         233.331128         264.082127
 2.556920000e-04         179.908951         233.595343         264.378710
 2.558230000e-04         180.110325         233.859284         264.674749
 2.559540000e-04         180.310871         234.122850         264.970135
 2.560850000e-04         180.510572         234.386033         265.264881
 2.562160000e-04         180.709445         234.648813         265.558965
 2.563480000e-04         180.908898         234.913066         265.854503
 2.564790000e-04         181.105916         235.174791         266.147037
 2.566100000e-04         181.302007         235.435965         266.438777
 2.567420000e-04         181.498580         235.698481         266.731869
 2.568730000e-04         181.692689         235.958390         267.021899
 2.570050000e-04         181.887314         236.219646         267.313278
 2.571370000e-04         182.080883         236.480168         267.603712
 2.572680000e-04         182.271988         236.738018         267.891038
 2.574000000e-04         182.463530         236.997130         268.179652
 2.575320000e-04         182.654023         237.255464         268.467282
 2.576640000e-04         182.843474         237.513042         268.753971
 2.577960000e-04         183.031916         237.769876         269.039719
 2.579280000e-04         183.219316         238.025927         269.324505
 2.580600000e-04         183.405688         238.281195         269.608325
 2.581920000e-04         183.590998         238.535646         269.891163
 2.583250000e-04         183.776684         238.791222         270.175155
 2.584570000e-04         183.959931         239.044067         270.456045
 2.585890000e-04         184.142201         239.296146         270.736003
 2.587220000e-04         184.324807         239.549309         271.017096
 2.588540000e-04         184.505037         239.799768         271.295120
 2.589870000e-04         184.685644         240.051336         271.574309
 2.591200000e-04         184.865256         240.302111         271.852557
 2.592520000e-04         185.042514         240.550170         272.127734
 2.593850000e-04         185.220152         240.799337         272.404081
 2.595180000e-04         185.396786         241.047665         272.679447
 2.596510000e-04         185.572524         241.295287         272.953974
 2.597840000e-04         185.747257         241.542061         273.227514
 2.599170000e-04         185.921077         241.788087         273.500171
 2.600500000e-04         186.093999         242.033375         273.771958
 2.601830000e-04         186.265950         242.277845         274.042806
 2.603170000e-04         186.438324         242.523439         274.314844
 2.604500000e-04         186.608492         242.766426         274.583956
 2.605830000e-04         186.777787         243.008689         274.852229
 2.607170000e-04         186.947489         243.252037         275.121650
 2.608500000e-04         187.115051         243.492842         275.388227
 2.609840000e-04         187.283028         243.734741         275.655967
 2.611170000e-04         187.448890         243.974098         275.920861
 2.612510000e-04         187.615177         244.214559         276.186934
 2.613850000e-04         187.780648         244.454332         276.452210
 2.615190000e-04         187.945285         244.693383         276.716649
 2.616530000e-04         188.109149         244.931788         276.980339
 2.617870000e-04         188.272220         245.169500         277.243214
 2.619210000e-04         188.434516         245.406560         277.505342
 2.620550000e-04         188.596006         245.642902         277.766635
 2.621890000e-04         188.756780         245.878635         278.027216
 2.623230000e-04         188.916772         246.113687         278.287015
 2.624580000e-04         189.077229         246.349860         278.548012
 2.625920000e-04         189.235748         246.583617         278.806301
 2.627270000e-04         189.394753         246.818525         279.065828
 2.628610000e-04         189.551839         247.051022         279.322655
 2.629960000e-04         189.709425         247.284663         279.580698
 2.631300000e-04         189.865111         247.515909         279.836060
 2.632650000e-04         190.021276         247.748277         280.092627
 2.634000000e-04         190.176768         247.980033         280.348476
 2.635350000e-04         190.331590         248.211180         280.603609
 2.636700000e-04         190.485732         248.441706         280.858016
 2.638050000e-04         190.639224         248.671644         281.111737
 2.639400000e-04         190.792055         248.900966         281.364735
 2.640000000e-04         190.859767         249.002679         281.476933
 2.640750000e-04         190.944222         249.129664         281.617009
 2.642100000e-04         191.095789         249.357790         281.868590
 2.643450000e-04         191.246696         249.585292         282.119445
 2.644810000e-04         191.398114         249.813905         282.371479
 2.646160000e-04         191.547774         250.040209         282.620920
 2.647520000e-04         191.697932         250.267587         282.871493
 2.648870000e-04         191.846381         250.492702         283.119524
 2.650230000e-04         191.995292         250.718837         283.368628
 2.651580000e-04         192.142540         250.942751         283.615237
 2.652940000e-04         192.290264         251.167688         283.862917
 2.654300000e-04         192.437406         251.392016         284.109861
 2.655660000e-04         192.583923         251.615685         284.356031
 2.657020000e-04         192.729887         251.838775         284.601500
 2.658380000e-04         192.875244         252.061204         284.846180
 2.659740000e-04         193.020030         252.283015         285.090118
 2.661100000e-04         193.164226         252.504173         285.333282
 2.662460000e-04         193.307866         252.724690         285.575660
 2.663830000e-04         193.451935         252.946120         285.818985
 2.665190000e-04         193.594409         253.165296         286.059752
 2.666550000e-04         193.736314         253.383801         286.299712
 2.667920000e-04         193.878690         253.603230         286.540610
 2.669280000e-04         194.019453         253.820345         286.778887
 2.670650000e-04         194.160665         254.038329         287.018040
 2.672020000e-04         194.301279         254.255564         287.256291
 2.673390000e-04         194.441350         254.472084         287.493660
 2.674750000e-04         194.579818         254.686271         287.728385
 2.676120000e-04         194.718721         254.901260         287.963904
 2.677490000e-04         194.857046         255.115450         288.198442
 2.678860000e-04         194.994793         255.328851         288.432026
 2.680230000e-04         195.131940         255.541406         288.664577
 2.681610000e-04         195.269526         255.754693         288.897819
 2.682980000e-04         195.405520         255.965571         289.128320
 2.684350000e-04         195.540889         256.175521         289.357691
 2.685730000e-04         195.676660         256.386127         289.587668
 2.687100000e-04         195.810852         256.594271         289.814829
 2.688480000e-04         195.945407         256.802977         290.042476
 2.689850000e-04         196.078393         257.009213         290.267302
 2.691230000e-04         196.211702         257.215912         290.492497
 2.692610000e-04         196.344388         257.421583         290.716430
 2.693980000e-04         196.475515         257.624734         290.937469
 2.695360000e-04         196.606931         257.828257         291.158774
 2.696740000e-04         196.737716         258.030652         291.378685
 2.698120000e-04         196.867844         258.231903         291.597202
 2.699500000e-04         196.997285         258.431942         291.814240
 2.700880000e-04         197.126066         258.630763         292.029776
 2.702270000e-04         197.255115         258.829780         292.245346
 2.703650000e-04         197.382522         259.026037         292.457745
 2.705030000e-04         197.509227         259.220971         292.668522
 2.706420000e-04         197.636163         259.415966         292.879164
 2.707800000e-04         197.761423         259.608093         293.086507
 2.709190000e-04         197.886875         259.800170         293.293578
 2.710570000e-04         198.010685         259.989377         293.497338
 2.711960000e-04         198.134628         260.178406         293.700677
 2.713350000e-04         198.257807         260.365851         293.902080
 2.714740000e-04         198.380187         260.551641         294.101463
 2.716120000e-04         198.500882         260.734398         294.297333
 2.717510000e-04         198.621655         260.916768         294.492534
 2.718900000e-04         198.741602         261.097347         294.685540
 2.720300000e-04         198.861547         261.277354         294.877654
 2.721690000e-04         198.979803         261.454206         295.066111
 2.723080000e-04         199.097160         261.629101         295.252190
 2.724470000e-04         199.213647         261.802006         295.435835
 2.725870000e-04         199.330049         261.974080         295.618275
 2.727260000e-04         199.444699         262.142807         295.796834
 2.728660000e-04         199.559228         262.310558         295.974004
 2.730050000e-04         199.671989         262.474900         296.147228
 2.731450000e-04         199.784579         262.638118         296.318892
 2.732850000e-04         199.896166         262.798964         296.487680
 2.734250000e-04         200.006742         262.957380         296.653507
 2.735640000e-04         200.115495         263.112201         296.815173
 2.737040000e-04         200.223984         263.265597         296.974921
 2.738440000e-04         200.331417         263.416404         297.131532
 2.739840000e-04         200.437761         263.564534         297.284903
 2.741250000e-04         200.543737         263.710943         297.436009
 2.742650000e-04         200.647829         263.853510         297.582656
 2.744050000e-04         200.750791         263.993239         297.725882
 2.745460000e-04         200.853329         264.131030         297.866583
 2.746860000e-04         200.953937         264.264831         298.002661
 2.748260000e-04         201.053364         264.395594         298.135077
 2.749670000e-04         201.152285         264.524191         298.264716
 2.751080000e-04         201.249957         264.649571         298.390484
 2.752480000e-04         201.345701         264.770843         298.511490
 2.753890000e-04         201.440868         264.889708         298.629441
 2.755300000e-04         201.534736         265.005180         298.743325
 2.756710000e-04         201.627315         265.117244         298.853128
 2.758120000e-04         201.718568         265.225837         298.958788
 2.759530000e-04         201.808510         265.330920         299.060251
 2.760940000e-04         201.897118         265.432431         299.157450
 2.762350000e-04         201.984365         265.530330         299.250350
 2.763770000e-04         202.070886         265.625251         299.339530
 2.765180000e-04         202.155421         265.715800         299.423688
 2.766600000e-04         202.239189         265.803233         299.503969
 2.768010000e-04         202.320993         265.886305         299.579251
 2.769430000e-04         202.402002         265.966158         299.650551
 2.770840000e-04         202.481040         266.041614         299.716824
 2.772260000e-04         202.559293         266.113798         299.779058
 2.773680000e-04         202.636148         266.182080         299.836695
 2.775100000e-04         202.711627         266.246489         299.889768
 2.776510000e-04         202.785231         266.306617         299.937967
 2.777930000e-04         202.858006         266.363299         299.981959
 2.779360000e-04         202.929951         266.416488         300.021691
 2.780780000e-04         203.000055         266.465435         300.056620
 2.782200000e-04         203.068882         266.510596         300.087121
 2.783620000e-04         203.136409         266.551957         300.113199
 2.785040000e-04         203.202694         266.589572         300.134905
 2.786470000e-04         203.268235         266.623747         300.152460
 2.787890000e-04         203.332103         266.654003         300.165631
 2.789320000e-04         203.395282         266.680867         300.174712
 2.790750000e-04         203.457335         266.704194         300.179717
 2.792170000e-04         203.517888         266.723915         300.180716
 2.793600000e-04         203.577862         266.740422         300.177863
 2.795030000e-04         203.636865         266.753645         300.171247
 2.796460000e-04         203.694962         266.763710         300.161023
 2.797890000e-04         203.752204         266.770716         300.147315
 2.799320000e-04         203.808678         266.774810         300.130295
 2.800750000e-04         203.864468         266.776155         300.110163
 2.802180000e-04         203.919619         266.774850         300.087049
 2.803620000e-04         203.974599         266.771009         300.060930
 2.805050000e-04         204.028767         266.764911         300.032444
 2.806480000e-04         204.082589         266.756716         300.001633
 2.807920000e-04         204.136520         266.746479         299.968416
 2.809350000e-04         204.189945         266.734587         299.933536
 2.810790000e-04         204.243694         266.721050         299.896726
 2.812230000e-04         204.297535         266.706177         299.858484
 2.813660000e-04         204.351213         266.690356         299.819420
 2.815100000e-04         204.405620         266.673566         299.779204
 2.816540000e-04         204.460520         266.656188         299.738431
 2.817980000e-04         204.516069         266.638501         299.697425
 2.819420000e-04         204.572406         266.620720         299.656414
 2.820860000e-04         204.629708         266.603199         299.615828
 2.822310000e-04         204.688550         266.586071         299.575656
 2.823750000e-04         204.748309         266.569904         299.536831
 2.825190000e-04         204.809596         266.554912         299.499450
 2.826640000e-04         204.873056         266.541336         299.463634
 2.828080000e-04         204.937994         266.529682         299.430242
 2.829530000e-04         205.005600         266.520207         299.399263
 2.830970000e-04         205.075146         266.513350         299.371448
 2.832420000e-04         205.147869         266.509444         299.346898
 2.833870000e-04         205.223606         266.509020         299.326328
 2.835320000e-04         205.302605         266.512420         299.310099
 2.836770000e-04         205.385208         266.520124         299.298717
 2.838220000e-04         205.471766         266.532645         299.292747
 2.839670000e-04         205.562658         266.550453         299.292654
 2.841120000e-04         205.658258         266.574077         299.299010
 2.842570000e-04         205.759033         266.604107         299.312418
 2.844020000e-04         205.865428         266.641125         299.333486
 2.845480000e-04         205.978777         266.686134         299.363131
 2.846930000e-04         206.098095         266.739173         299.401592
 2.848390000e-04         206.225657         266.801767         299.450228
 2.849840000e-04         206.360446         266.873901         299.509202
 2.851300000e-04         206.505068         266.957428         299.580191
 2.852760000e-04         206.659539         267.052932         299.663864
 2.854220000e-04         206.824850         267.161508         299.761290
 2.855670000e-04         207.000849         267.283501         299.872884
 2.857130000e-04         207.191254         267.421971         300.001507
 2.858590000e-04         207.396384         267.577713         300.147982
 2.860060000e-04         207.619464         267.753787         300.315281
 2.861520000e-04         207.859456         267.949848         300.503080
 2.862980000e-04         208.120087         268.169401         300.714736
 2.864440000e-04         208.404066         268.415236         300.952925
 2.865910000e-04         208.716749         268.692504         301.222573
 2.867370000e-04         209.057693         269.001311         301.523708
 2.868840000e-04         209.436155         269.350447         301.864744
 2.870300000e-04         209.852520         269.740671         302.246223
 2.871770000e-04         210.319345         270.184037         302.679639
 2.873240000e-04         210.842325         270.686190         303.170103
 2.874700000e-04         211.427807         271.253143         303.722925
 2.876170000e-04         212.097021         271.905172         304.357123
 2.877640000e-04         212.863172         272.654417         305.083380
 2.879110000e-04         213.748107         273.520794         305.919444
 2.880590000e-04         214.787985         274.537003         306.894463
 2.882060000e-04         216.006313         275.721425         308.022533
 2.883530000e-04         217.458766         277.120209         309.342036
 2.885000000e-04         219.209052         278.780418         310.887951
 2.886480000e-04         221.351367         280.764281         312.700915
 2.887950000e-04         223.937330         283.066705         314.742995
 2.889430000e-04         227.023351         285.622456         316.882397
 2.890900000e-04         230.299596         287.894600         318.478771
 2.892380000e-04         232.491451         288.158133         317.637611
 2.893860000e-04         229.494558         281.831752         309.742072
 2.895340000e-04         215.409406         263.867545         290.501094
 2.896820000e-04         195.511561         242.672888         269.691035
 2.898300000e-04         183.859217         232.731430         261.281869
 2.899780000e-04         181.062783         232.247779         262.182037
 2.901260000e-04         182.033655         235.043805         265.907758
 2.902740000e-04         184.015625         238.316119         269.775388
 2.904230000e-04         186.069152         241.283928         273.136965
 2.905710000e-04         187.901286         243.772210         275.894507
 2.907190000e-04         189.483994         245.845394         278.162640
 2.908680000e-04         190.847457         247.589786         280.055712
 2.910160000e-04         192.009150         249.052234         281.634829
 2.911650000e-04         193.019384         250.309777         282.988693
 2.913140000e-04         193.899192         251.396443         284.156928
 2.914630000e-04         194.672376         252.346518         285.178089
 2.916120000e-04         195.357930         253.186357         286.081395
 2.917610000e-04         195.970970         253.936394         286.889288
 2.919100000e-04         196.523573         254.612589         287.619139
 2.920000000e-04         196.832231         254.990661         288.028026
 2.920590000e-04         197.025389         255.227504         288.284536
 2.922080000e-04         197.484236         255.791179         288.896283
 2.923570000e-04         197.906521         256.311712         289.463029
 2.925070000e-04         198.299945         256.798743         289.995144
 2.926560000e-04         198.663640         257.251211         290.491297
 2.928060000e-04         199.006104         257.679650         290.962866
 2.929550000e-04         199.325875         258.082110         291.407512
 2.931050000e-04         199.629749         258.467057         291.834432
 2.932540000e-04         199.915864         258.831985         292.240685
 2.934040000e-04         200.189965         259.184051         292.634073
 2.935540000e-04         200.451630         259.522620         293.013772
 2.937040000e-04         200.702323         259.849377         293.381513
 2.938540000e-04         200.943208         260.165708         293.738740
 2.940040000e-04         201.175327         260.472815         294.086697
 2.941540000e-04         201.399614         260.771772         294.426479
 2.943050000e-04         201.618295         261.065425         294.761241
 2.944550000e-04         201.829167         261.350666         295.087335
 2.946050000e-04         202.034342         261.630184         295.407744
 2.947560000e-04         202.235684         261.906404         295.725179
 2.949060000e-04         202.431029         262.176219         296.035984
 2.950570000e-04         202.623429         262.443720         296.344806
 2.952080000e-04         202.811953         262.707512         296.649978
 2.953580000e-04         202.995758         262.966281         296.949920
 2.955090000e-04         203.177611         263.223812         297.248955
 2.956600000e-04         203.356562         263.478667         297.545371
 2.958110000e-04         203.532856         263.731108         297.839429
 2.959620000e-04         203.706782         263.981421         298.131406
 2.961130000e-04         203.878535         264.229801         298.421489
 2.962650000e-04         204.049401         264.478058         298.711774
 2.964160000e-04         204.217322         264.723097         298.998596
 2.965670000e-04         204.383613         264.966746         299.284053
 2.967190000e-04         204.549503         265.210730         299.570139
 2.968700000e-04         204.712937         265.451965         299.853215
 2.970220000e-04         204.876191         265.693742         300.137112
 2.971740000e-04         205.038318         265.934591         300.420083
 2.973250000e-04         205.198376         266.173028         300.700349
 2.974770000e-04         205.358573         266.412296         300.981707
 2.976290000e-04         205.517924         266.650869         301.262345
 2.977810000e-04         205.676528         266.888832         301.542333
 2.979330000e-04         205.834480         267.126260         301.821744
 2.980850000e-04         205.991848         267.363203         302.100614
 2.982370000e-04         206.148664         267.599679         302.378962
 2.983900000e-04         206.306059         267.837323         302.658678
 2.985420000e-04         206.462006         268.073041         302.936117
 2.986940000e-04         206.617607         268.308448         303.213162
 2.988470000e-04         206.773917         268.545092         303.491621
 2.990000000e-04         206.930006         268.781502         303.769739
 2.991520000e-04         207.084843         269.016111         304.045676
 2.993050000e-04         207.240528         269.252035         304.323075
 2.994580000e-04         207.396109         269.487791         304.600177
 2.996110000e-04         207.551580         269.723346         304.876942
 2.997640000e-04         207.707025         269.958760         305.153417
 2.999170000e-04         207.862435         270.194016         305.429579
 3.000700000e-04         208.017881         270.429147         305.705449
 3.002230000e-04         208.173355         270.664144         305.981016
 3.003760000e-04         208.328898         270.899016         306.256276
 3.005300000e-04         208.485566         271.135321         306.533041
 3.006830000e-04         208.641342         271.369980         306.807699
 3.008370000e-04         208.798304         271.606087         307.083852
 3.009900000e-04         208.954389         271.840531         307.357874
 3.011440000e-04         209.111694         272.076418         307.633374
 3.012980000e-04         209.269240         272.312218         307.908547
 3.014510000e-04         209.425987         272.546383         308.181589
 3.016050000e-04         209.584020         272.781984         308.456070
 3.017590000e-04         209.742314         273.017474         308.730185
 3.019130000e-04         209.900930         273.252878         309.003939
 3.020670000e-04         210.059829         273.488158         309.277295
 3.022220000e-04         210.220098         273.724862         309.552036
 3.023760000e-04         210.379687         273.959929         309.824596
 3.025300000e-04         210.539619         274.194862         310.096723
 3.026850000e-04         210.700968         274.431192         310.370170
 3.028390000e-04         210.861663         274.665870         310.641408
 3.029940000e-04         211.023794         274.901920         310.913923
 3.031480000e-04         211.185302         275.136313         311.184207
 3.033030000e-04         211.348294         275.372071         311.455738
 3.034580000e-04         211.511697         275.607647         311.726735
 3.036130000e-04         211.675571         275.843063         311.997200
 3.037680000e-04         211.839880         276.078265         312.267079
 3.039230000e-04         212.004693         276.313313         312.536417
 3.040780000e-04         212.169969         276.548126         312.805123
 3.042330000e-04         212.335724         276.782726         313.073223
 3.043890000e-04         212.503082         277.018628         313.342419
 3.045440000e-04         212.669858         277.252769         313.609222
 3.046990000e-04         212.837129         277.486641         313.875335
 3.048550000e-04         213.006025         277.721776         314.142476
 3.050100000e-04         213.174367         277.955122         314.407169
 3.051660000e-04         213.344356         278.189702         314.672841
 3.053220000e-04         213.514860         278.423951         314.937724
 3.054780000e-04         213.685938         278.657890         315.201813
 3.056340000e-04         213.857592         278.891511         315.465094
 3.057900000e-04         214.029790         279.124769         315.727524
 3.059460000e-04         214.202600         279.357706         315.989125
 3.061020000e-04         214.375941         279.590219         316.249792
 3.062580000e-04         214.549904         279.822385         316.509592
 3.064140000e-04         214.724423         280.054123         316.768436
 3.065710000e-04         214.900667         280.286934         317.027988
 3.067270000e-04         215.076394         280.517830         317.284899
 3.068840000e-04         215.253844         280.749753         317.542448
 3.070400000e-04         215.430775         280.979739         317.797330
 3.071970000e-04         215.609433         281.210702         318.052776
 3.073540000e-04         215.788726         281.441174         318.307135
 3.075110000e-04         215.968626         281.671133         318.560396
 3.076680000e-04         216.149145         281.900556         318.812513
 3.078250000e-04         216.330272         282.129421         319.063464
 3.079820000e-04         216.512000         282.357698         319.313211
 3.081390000e-04         216.694380         282.585424         319.561772
 3.082960000e-04         216.877363         282.812529         319.809079
 3.084530000e-04         217.060956         283.039012         320.055122
 3.086110000e-04         217.246338         283.266307         320.301455
 3.087680000e-04         217.431173         283.491493         320.544891
 3.089260000e-04         217.617810         283.717460         320.788557
 3.090830000e-04         217.803860         283.941283         321.029296
 3.092410000e-04         217.991725         284.165832         321.270182
 3.093990000e-04         218.180186         284.389635         321.509631
 3.095570000e-04         218.369279         284.612715         321.747659
 3.097150000e-04         218.558970         284.835016         321.984202
 3.098730000e-04         218.749269         285.056534         322.219250
 3.100310000e-04         218.940162         285.277245         322.452772
 3.101890000e-04         219.131646         285.497148         322.684767
 3.103470000e-04         219.323724         285.716211         322.915193
 3.105060000e-04         219.517612         285.935805         323.145479
 3.106640000e-04         219.710841         286.153140         323.372706
 3.108220000e-04         219.904647         286.369597         323.598316
 3.109810000e-04         220.100267         286.586525         323.823692
 3.111400000e-04         220.296443         286.802513         324.047373
 3.112980000e-04         220.491936         287.016221         324.267973
 3.114570000e-04         220.689226         287.230331         324.488252
 3.116160000e-04         220.887048         287.443464         324.706791
 3.117750000e-04         221.085393         287.655599         324.923558
 3.119340000e-04         221.284295         287.866755         325.138567
 3.120930000e-04         221.483673         288.076876         325.351781
 3.122530000e-04         221.684825         288.287284         325.564515
 3.124120000e-04         221.885234         288.495340         325.774093
 3.125710000e-04         222.086134         288.702356         325.981861
 3.127310000e-04         222.288769         288.909595         326.189077
 3.128900000e-04         222.490605         289.114458         326.393135
 3.130500000e-04         222.694189         289.319540         326.596627
 3.132100000e-04         222.898200         289.523492         326.798206
 3.133690000e-04         223.101380         289.725070         326.996650
 3.135290000e-04         223.306289         289.926818         327.194460
 3.136890000e-04         223.511586         290.127422         327.390368
 3.138490000e-04         223.717314         290.326908         327.584372
 3.140090000e-04         223.923416         290.525227         327.776442
 3.141690000e-04         224.129916         290.722434         327.966638
 3.143300000e-04         224.338085         290.919708         328.156091
 3.144900000e-04         224.545349         291.114633         328.342482
 3.146500000e-04         224.752924         291.308393         328.526972
 3.148110000e-04         224.962173         291.502210         328.710696
 3.149710000e-04         225.170445         291.693680         328.891406
 3.151320000e-04         225.380325         291.885191         329.071360
 3.152930000e-04         225.590523         292.075545         329.249423
 3.154540000e-04         225.801048         292.264793         329.425664
 3.156140000e-04         226.010529         292.451713         329.598958
 3.157750000e-04         226.221622         292.638691         329.771521
 3.159370000e-04         226.434284         292.825685         329.943311
 3.160980000e-04         226.645901         293.010419         330.112260
 3.162590000e-04         226.857795         293.194085         330.279467
 3.164200000e-04         227.069933         293.376665         330.444933
 3.165820000e-04         227.283630         293.559303         330.609694
 3.167430000e-04         227.496232         293.739771         330.771776
 3.169050000e-04         227.710405         293.920321         330.933185
 3.170660000e-04         227.923492         294.098777         331.092016
 3.172280000e-04         228.138114         294.277337         331.250232
 3.173900000e-04         228.352971         294.454946         331.406909
 3.175520000e-04         228.568046         294.631619         331.562088
 3.177130000e-04         228.782003         294.806299         331.714852
 3.178750000e-04         228.997522         294.981194         331.867154
 3.180380000e-04         229.214577         295.156309         332.019019
 3.182000000e-04         229.430562         295.329568         332.168649
 3.183620000e-04         229.646746         295.502042         332.317016
 3.185240000e-04         229.863197         295.673803         332.464183
 3.186870000e-04         230.081208         295.845918         332.611097
 3.188490000e-04         230.298138         296.016334         332.756026
 3.190120000e-04         230.516691         296.187197         332.900805
 3.191750000e-04         230.735518         296.357514         333.044638
 3.193370000e-04         230.953301         296.526285         333.186688
 3.195000000e-04         231.172728         296.695647         333.328801
 3.196630000e-04         231.392485         296.864607         333.470142
 3.198260000e-04         231.612595         297.033230         333.610813
 3.199890000e-04         231.833063         297.201572         333.750884
 3.201520000e-04         232.053985         297.369723         333.890438
 3.203160000e-04         232.276659         297.538737         334.030400
 3.204790000e-04         232.498423         297.706624         334.169142
 3.206420000e-04         232.720713         297.874514         334.307615
 3.208060000e-04         232.944900         298.043500         334.446765
 3.209690000e-04         233.168257         298.211577         334.584978
 3.211330000e-04         233.393608         298.380902         334.724037
 3.212970000e-04         233.619657         298.550524         334.863178
 3.214610000e-04         233.846411         298.720536         335.002539
 3.216240000e-04         234.072530         298.889965         335.141342
 3.217880000e-04         234.300875         299.060997         335.281395
 3.219520000e-04         234.530088         299.232663         335.421946
 3.221170000e-04         234.761654         299.406119         335.563960
 3.222810000e-04         234.992840         299.579374         335.705842
 3.224450000e-04         235.225132         299.753572         335.848548
 3.226100000e-04         235.460007         299.929875         335.993064
 3.227740000e-04         235.694701         300.106268         336.137778
 3.229390000e-04         235.932200         300.285021         336.284556
 3.231030000e-04         236.169691         300.464046         336.431706
 3.232680000e-04         236.410145         300.645677         336.581202
 3.234330000e-04         236.652271         300.828947         336.732247
 3.235980000e-04         236.896121         301.013936         336.884932
 3.237630000e-04         237.141859         301.200811         337.039415
 3.239280000e-04         237.389614         301.389718         337.195840
 3.240000000e-04         237.498378         301.472813         337.264733
 3.240930000e-04         237.639472         301.580751         337.354299
 3.242580000e-04         237.891588         301.774079         337.514961
 3.244230000e-04         238.146090         301.969814         337.677918
 3.245890000e-04         238.404704         302.169338         337.844341
 3.247540000e-04         238.664497         302.370395         338.012352
 3.249200000e-04         238.928745         302.575564         338.184125
 3.250850000e-04         239.194458         302.782527         338.357702
 3.252510000e-04         239.465002         302.993969         338.535377
 3.254170000e-04         239.739039         303.208804         338.716186
 3.255830000e-04         240.016717         303.427218         338.900325
 3.257490000e-04         240.298269         303.649372         339.087902
 3.259150000e-04         240.583909         303.875439         339.279045
 3.260810000e-04         240.873891         304.105616         339.473908
 3.262470000e-04         241.168411         304.340068         339.672618
 3.264130000e-04         241.467773         304.579006         339.875312
 3.265800000e-04         241.774065         304.824080         340.083363
 3.267460000e-04         242.083903         305.072570         340.294425
 3.269130000e-04         242.401309         305.327635         340.511125
 3.270790000e-04         242.722779         305.586427         340.730990
 3.272460000e-04         243.052497         305.852247         340.956753
 3.274130000e-04         243.388881         306.123760         341.187219
 3.275800000e-04         243.732228         306.401105         341.422402
 3.277470000e-04         244.082933         306.684508         341.662404
 3.279140000e-04         244.441304         306.974107         341.907232
 3.280810000e-04         244.807719         307.270023         342.156828
 3.282480000e-04         245.182503         307.572403         342.411200
 3.284150000e-04         245.566018         307.881336         342.670242
 3.285830000e-04         245.961001         308.198779         342.935372
 3.287500000e-04         246.363048         308.520952         343.203219
 3.289180000e-04         246.777289         308.851680         343.476717
 3.290850000e-04         247.199075         309.186882         343.752164
 3.292530000e-04         247.633668         309.530365         344.032362
 3.294210000e-04         248.078725         309.879785         344.314973
 3.295890000e-04         248.534331         310.234658         344.599124
 3.297570000e-04         249.000392         310.594288         344.883718
 3.299250000e-04         249.476682         310.957767         345.167390
 3.300930000e-04         249.962804         311.323902         345.448427
 3.302610000e-04         250.458026         311.691103         345.724689
 3.304290000e-04         250.961305         312.057389         345.993588
 3.305980000e-04         251.474193         312.422318         346.253361
 3.307660000e-04         251.988550         312.778305         346.496920
 3.309350000e-04         252.507660         313.125429         346.722215
 3.311030000e-04         253.021632         313.454359         346.920474
 3.312720000e-04         253.531575         313.762404         347.086547
 3.314410000e-04         254.027969         314.039313         347.209919
 3.316100000e-04         254.502317         314.274721         347.279241
 3.317790000e-04         254.943825         314.455820         347.280692
 3.319480000e-04         255.338624         314.566700         347.197421
 3.321170000e-04         255.669168         314.587798         347.009066
 3.322860000e-04         255.913440         314.495215         346.691157
 3.324550000e-04         256.044012         314.260044         346.214658
 3.326250000e-04         256.026539         313.844667         345.540877
 3.327940000e-04         255.820233         313.213176         344.638384
 3.329640000e-04         255.373758         312.311073         343.452272
 3.331340000e-04         254.631399         311.089244         341.939585
 3.333030000e-04         253.538643         309.503577         340.064877
 3.334730000e-04         252.018822         307.483005         337.763379
 3.336430000e-04         250.017422         304.992332         335.014572
 3.338130000e-04         247.488525         302.007277         331.810192
 3.339830000e-04         244.412286         298.534488         328.175355
 3.341530000e-04         240.808567         294.623389         324.178768
 3.343230000e-04         236.748382         290.374497         319.938577
 3.344940000e-04         232.331603         285.912850         315.593653
 3.346640000e-04         227.785619         281.482064         311.391291
 3.348350000e-04         223.263579         277.239260         307.486538
 3.350050000e-04         219.023875         273.427732         304.104291
 3.351760000e-04         215.194296         270.155678         301.335612
 3.353470000e-04         211.927155         267.540216         299.269078
 3.355180000e-04         209.287150         265.610041         297.907098
 3.356880000e-04         207.290776         264.343483         297.201750
 3.358590000e-04         205.876404         263.659262         297.060547
 3.360310000e-04         204.986654         263.478391         297.391766
 3.362020000e-04         204.550588         263.707317         298.088786
 3.363730000e-04         204.478612         264.252448         299.058190
 3.365440000e-04         204.693238         265.032799         300.219087
 3.367160000e-04         205.129622         265.986258         301.513285
 3.368870000e-04         205.725264         267.046400         302.873619
 3.370590000e-04         206.440239         268.182127         304.276267
 3.372310000e-04         207.234028         269.354149         305.684013
 3.374020000e-04         208.072700         270.530922         307.067956
 3.375740000e-04         208.944054         271.708380         308.429964
 3.377460000e-04         209.826767         272.867047         309.752443
 3.379180000e-04         210.708649         273.998354         311.029651
 3.380900000e-04         211.580898         275.096735         312.258483
 3.382630000e-04         212.442229         276.164947         313.444488
 3.384350000e-04         213.278423         277.188926         314.574094
 3.386070000e-04         214.091862         278.174514         315.655433
 3.387800000e-04         214.885366         279.127371         316.696018
 3.389520000e-04         215.649000         280.037396         317.685891
 3.391250000e-04         216.391409         280.916411         318.638807
 3.392980000e-04         217.108302         281.760548         319.551284
 3.394710000e-04         217.800239         282.571467         320.425710
 3.396430000e-04         218.464133         283.346438         321.259665
 3.398160000e-04         219.108657         284.096243         322.065139
 3.399890000e-04         219.730855         284.818001         322.839359
 3.401630000e-04         220.335090         285.517243         323.588548
 3.403360000e-04         220.915527         286.187597         324.306089
 3.405090000e-04         221.476733         286.834671         324.998184
 3.406830000e-04         222.022790         287.463422         325.670280
 3.408560000e-04         222.548430         288.068016         326.316268
 3.410300000e-04         223.060654         288.656689         326.945056
 3.412030000e-04         223.554580         289.223946         327.550834
 3.413770000e-04         224.036690         289.777385         328.141807
 3.415510000e-04         224.505009         290.314810         328.715662
 3.417250000e-04         224.960291         290.837174         329.273466
 3.418990000e-04         225.403323         291.345417         329.816235
 3.420730000e-04         225.834770         291.840380         330.344908
 3.422470000e-04         226.255329         292.322867         330.860346
 3.424220000e-04         226.667972         292.796313         331.366226
 3.425960000e-04         227.068540         293.255972         331.857486
 3.427700000e-04         227.459999         293.705244         332.337751
 3.429450000e-04         227.845086         294.147263         332.810362
 3.431200000e-04         228.221950         294.579926         333.273080
 3.432940000e-04         228.589032         295.001410         333.723934
 3.434690000e-04         228.950956         295.417024         334.168591
 3.436440000e-04         229.306034         295.824814         334.604952
 3.438190000e-04         229.654646         296.225195         335.033441
 3.439940000e-04         229.997170         296.618576         335.454478
 3.441690000e-04         230.333932         297.005329         335.868453
 3.443450000e-04         230.667129         297.387954         336.278030
 3.445200000e-04         230.993279         297.762424         336.678878
 3.446950000e-04         231.314637         298.131286         337.073688
 3.448710000e-04         231.633202         298.496843         337.464932
 3.450460000e-04         231.945653         298.855235         337.848443
 3.452220000e-04         232.255790         299.210813         338.228871
 3.453980000e-04         232.562052         299.561757         338.604245
 3.455740000e-04         232.864627         299.908265         338.974769
 3.457500000e-04         233.163777         300.250598         339.340689
 3.459260000e-04         233.459647         300.588919         339.702178
 3.461020000e-04         233.752450         300.923437         340.059434
 3.462780000e-04         234.042353         301.254307         340.412605
 3.464540000e-04         234.329492         301.581697         340.761869
 3.466310000e-04         234.615661         301.907609         341.109329
 3.468070000e-04         234.897773         302.228505         341.451209
 3.469840000e-04         235.179173         302.548164         341.791510
 3.471610000e-04         235.458355         302.864884         342.128418
 3.473370000e-04         235.733939         303.177048         342.460188
 3.475140000e-04         236.009138         303.488287         342.790670
 3.476910000e-04         236.282487         303.796938         343.118090
 3.478680000e-04         236.554110         304.103121         343.442561
 3.480450000e-04         236.824101         304.406915         343.764147
 3.482220000e-04         237.092566         304.708430         344.082961
 3.484000000e-04         237.361111         305.009438         344.400852
 3.485770000e-04         237.626778         305.306631         344.714328
 3.487540000e-04         237.891158         305.601777         345.025247
 3.489320000e-04         238.155832         305.896618         345.335425
 3.491100000e-04         238.419364         306.189530         345.643139
 3.492870000e-04         238.680371         306.478981         345.946781
 3.494650000e-04         238.941849         306.768281         346.249813
 3.496430000e-04         239.202410         307.055862         346.550568
 3.498210000e-04         239.462083         307.341777         346.849116
 3.499990000e-04         239.720940         307.626081         347.145492
 3.501770000e-04         239.979014         307.908810         347.439734
 3.503560000e-04         240.237833         308.191601         347.733526
 3.505340000e-04         240.494545         308.471358         348.023652
 3.507120000e-04         240.750657         308.749700         348.311784
 3.508910000e-04         241.007585         309.028189         348.599542
 3.510690000e-04         241.262569         309.303790         348.883771
 3.512480000e-04         241.518484         309.579616         349.167677
 3.514270000e-04         241.773923         309.854163         349.449714
 3.516060000e-04         242.028931         310.127457         349.729897
 3.517850000e-04         242.283542         310.399530         350.008256
 3.519640000e-04         242.537791         310.670423         350.284832
 3.521430000e-04         242.791713         310.940168         350.559645
 3.523220000e-04         243.045307         311.208778         350.832725
 3.525020000e-04         243.300065         311.477787         351.105595
 3.526810000e-04         243.553111         311.744202         351.375247
 3.528610000e-04         243.807360         312.011066         351.644737
 3.530400000e-04         244.059966         312.275402         351.911069
 3.532200000e-04         244.313804         312.540213         352.177262
 3.534000000e-04         244.567457         312.804032         352.441844
 3.535790000e-04         244.819557         313.065420         352.703362
 3.537590000e-04         245.072912         313.327309         352.964760
 3.539390000e-04         245.326142         313.588274         353.224610
 3.541200000e-04         245.580666         313.849759         353.484341
 3.543000000e-04         245.833698         314.108900         353.741105
 3.544800000e-04         246.086654         314.367169         353.996369
 3.546610000e-04         246.340933         314.626000         354.251556
 3.548410000e-04         246.593739         314.882546         354.503849
 3.550220000e-04         246.847914         315.139694         354.756098
 3.552020000e-04         247.100621         315.394586         355.005495
 3.553830000e-04         247.354716         315.650087         355.254840
 3.555640000e-04         247.608795         315.904802         355.502773
 3.557450000e-04         247.862856         316.158737         355.749307
 3.559260000e-04         248.116906         316.411905         355.994451
 3.561070000e-04         248.370945         316.664322         356.238238
 3.562880000e-04         248.624989         316.915992         356.480655
 3.564700000e-04         248.880463         317.168339         356.723082
 3.566510000e-04         249.134515         317.418563         356.962835
 3.568320000e-04         249.388622         317.668102         357.201286
 3.570140000e-04         249.644130         317.918319         357.439754
 3.571960000e-04         249.899673         318.167863         357.676946
 3.573770000e-04         250.153824         318.415346         357.911544
 3.575590000e-04         250.409424         318.663563         358.146212
 3.577410000e-04         250.665059         318.911130         358.379634
 3.579230000e-04         250.920727         319.158065         358.611836
 3.580000000e-04         251.028903         319.262341         358.709700
 3.581050000e-04         251.176432         319.404370         358.842817
 3.582880000e-04         251.433598         319.651426         359.073878
 3.584700000e-04         251.689375         319.896521         359.302497
 3.586520000e-04         251.945207         320.141032         359.529949
 3.588350000e-04         252.202495         320.386313         359.757508
 3.590170000e-04         252.458408         320.629669         359.982668
 3.592000000e-04         252.715796         320.873826         360.207960
 3.593830000e-04         252.973201         321.117418         360.432134
 3.595660000e-04         253.230667         321.360487         360.655228
 3.597490000e-04         253.488169         321.603024         360.877237
 3.599320000e-04         253.745726         321.845055         361.098191
 3.601150000e-04         254.003347         322.086580         361.318081
 3.602980000e-04         254.260995         322.327611         361.536946
 3.604810000e-04         254.518687         322.568158         361.754794
 3.606650000e-04         254.777804         322.809513         361.972791
 3.608480000e-04         255.035602         323.049129         362.188638
 3.610320000e-04         255.294809         323.289563         362.404647
 3.612160000e-04         255.554103         323.529579         362.619703
 3.613990000e-04         255.812002         323.767834         362.832618
 3.615830000e-04         256.071364         324.006967         363.045748
 3.617670000e-04         256.330727         324.245650         363.257918
 3.619510000e-04         256.590131         324.483914         363.469146
 3.621350000e-04         256.849578         324.721780         363.679465
 3.623200000e-04         257.110461         324.960518         363.889983
 3.625040000e-04         257.369966         325.197582         364.098475
 3.626880000e-04         257.629488         325.434228         364.306025
 3.628730000e-04         257.890407         325.671749         364.513796
 3.630570000e-04         258.149942         325.907603         364.719539
 3.632420000e-04         258.410853         326.144310         364.925470
 3.634270000e-04         258.671797         326.380647         365.130505
 3.636120000e-04         258.932725         326.616576         365.334614
 3.637970000e-04         259.193561         326.852045         365.537760
 3.639820000e-04         259.454430         327.087154         365.740010
 3.641670000e-04         259.715221         327.321823         365.941303
 3.643520000e-04         259.975980         327.556073         366.141640
 3.645380000e-04         260.238041         327.791124         366.342071
 3.647230000e-04         260.498606         328.024452         366.540421
 3.649090000e-04         260.760418         328.258529         366.738799
 3.650940000e-04         261.020721         328.490876         366.935085
 3.652800000e-04         261.282292         328.723956         367.131338
 3.654660000e-04         261.543611         328.956441         367.326450
 3.656520000e-04         261.804748         329.188354         367.520393
 3.658380000e-04         262.065604         329.419627         367.713125
 3.660240000e-04         262.326142         329.650215         367.904580
 3.662100000e-04         262.586383         329.880109         368.094720
 3.663960000e-04         262.846187         330.109199         368.283454
 3.665830000e-04         263.106988         330.338712         368.471743
 3.667690000e-04         263.365858         330.566067         368.657454
 3.669560000e-04         263.625592         330.793692         368.842532
 3.671420000e-04         263.883256         331.019016         369.024873
 3.673290000e-04         264.141581         331.244396         369.206344
 3.675160000e-04         264.399110         331.468532         369.385843
 3.677030000e-04         264.655737         331.691300         369.563235
 3.678900000e-04         264.911351         331.912585         369.738382
 3.680770000e-04         265.165860         332.132267         369.911138
 3.682640000e-04         265.419036         332.350131         370.081297
 3.684510000e-04         265.670884         332.566121         370.248731
 3.686390000e-04         265.922425         332.781069         370.414017
 3.688260000e-04         266.170951         332.992632         370.575302
 3.690140000e-04         266.418849         333.202766         370.733967
 3.692010000e-04         266.663258         333.409008         370.888093
 3.693890000e-04         266.906636         333.613356         371.039060
 3.695770000e-04         267.147344         333.814380         371.185720
 3.697650000e-04         267.385136         334.011791         371.327731
 3.699530000e-04         267.619700         334.205242         371.464724
 3.701410000e-04         267.850728         334.394394         371.596313
 3.703290000e-04         268.077796         334.578813         371.722063
 3.705180000e-04         268.301725         334.759032         371.842126
 3.707060000e-04         268.519731         334.932699         371.954758
 3.708950000e-04         268.733588         335.101102         372.060577
 3.710830000e-04         268.940518         335.261892         372.157865
 3.712720000e-04         269.142158         335.416202         372.247053
 3.714610000e-04         269.336747         335.562460         372.326867
 3.716500000e-04         269.523606         335.699984         372.396611
 3.718390000e-04         269.701998         335.827964         372.455433
 3.720280000e-04         269.871091         335.945571         372.502501
 3.722170000e-04         270.029984         336.051862         372.536848
 3.724060000e-04         270.177690         336.145841         372.557484
 3.725960000e-04         270.313869         336.226849         372.563336
 3.727850000e-04         270.435905         336.292822         372.553135
 3.729750000e-04         270.543880         336.343262         372.525593
 3.731640000e-04         270.635195         336.376152         372.479541
 3.733540000e-04         270.709456         336.390496         372.413180
 3.735440000e-04         270.764458         336.384409         372.325092
 3.737340000e-04         270.798567         336.356274         372.213710
 3.739240000e-04         270.809786         336.304146         372.077198
 3.741140000e-04         270.796261         336.226225         371.913851
 3.743040000e-04         270.755736         336.120330         371.721625
 3.744950000e-04         270.685558         335.983543         371.497291
 3.746850000e-04         270.584029         335.814992         371.241087
 3.748760000e-04         270.447440         335.610397         370.948033
 3.750660000e-04         270.274517         335.369377         370.618935
 3.752570000e-04         270.060547         335.086716         370.247967
 3.754480000e-04         269.803331         334.760808         369.834329
 3.756390000e-04         269.499718         334.388814         369.375606
 3.758290000e-04         269.148548         333.970229         368.872168
 3.760210000e-04         268.740533         333.495123         368.313303
 3.762120000e-04         268.278370         332.967677         367.705093
 3.764030000e-04         267.756820         332.382778         367.042626
 3.765940000e-04         267.172697         331.737822         366.324037
 3.767860000e-04         266.519426         331.026535         365.543469
 3.769770000e-04         265.801061         330.254232         364.707803
 3.771690000e-04         265.007541         329.411073         363.807494
 3.773610000e-04         264.140462         328.499728         362.846529
 3.775530000e-04         263.198302         327.519512         361.825256
 3.777450000e-04         262.180252         326.470526         360.744859
 3.779370000e-04         261.086242         325.353656         359.607349
 3.781290000e-04         259.917235         324.170807         358.415717
 3.783210000e-04         258.675124         322.924810         357.173892
 3.785130000e-04         257.363047         321.619771         355.887035
 3.787060000e-04         255.978064         320.253773         354.554414
 3.788980000e-04         254.540004         318.847290         353.197045
 3.790910000e-04         253.041098         317.393629         351.809483
 3.792840000e-04         251.497065         315.909023         350.408333
 3.794760000e-04         249.925846         314.411450         349.011365
 3.796690000e-04         248.321726         312.896298         347.615188
 3.798620000e-04         246.704632         311.383247         346.238891
 3.800550000e-04         245.087099         309.884751         344.894574
 3.802490000e-04         243.473792         308.405871         343.587582
 3.804420000e-04         241.894482         306.974473         342.343133
 3.806350000e-04         240.353872         305.595145         341.165493
 3.808290000e-04         238.856895         304.272815         340.059378
 3.810220000e-04         237.430663         303.031657         339.045164
 3.812160000e-04         236.071191         301.868333         338.120145
 3.814100000e-04         234.795499         300.797504         337.295969
 3.816040000e-04         233.611522         299.825626         336.577202
 3.817980000e-04         232.525636         298.957555         335.966763
 3.819920000e-04         231.542413         298.196332         335.465818
 3.821860000e-04         230.664803         297.543432         335.074031
 3.823800000e-04         229.894143         296.998745         334.789573
 3.825750000e-04         229.227080         296.558748         334.608676
 3.827690000e-04         228.668897         296.225175         334.529009
 3.829640000e-04         228.211037         295.990653         334.544555
 3.831580000e-04         227.854444         295.852890         334.649401
 3.833530000e-04         227.590782         295.804946         334.838212
 3.835480000e-04         227.416911         295.841852         335.104028
 3.837430000e-04         227.327081         295.957287         335.439985
 3.839380000e-04         227.315310         296.144818         335.839241
 3.841330000e-04         227.375456         296.397987         336.295080
 3.843280000e-04         227.501357         296.710401         336.800982
 3.845230000e-04         227.686952         297.075870         337.350715
 3.847190000e-04         227.927737         297.490717         337.941554
 3.849140000e-04         228.215589         297.945057         338.561948
 3.851100000e-04         228.548047         298.438222         339.213142
 3.853060000e-04         228.918655         298.963003         339.887303
 3.855020000e-04         229.322665         299.514825         340.580152
 3.856970000e-04         229.753399         300.086505         341.284175
 3.858930000e-04         230.211248         300.680089         342.003114
 3.860900000e-04         230.692865         301.292375         342.733997
 3.862860000e-04         231.190009         301.914056         343.466691
 3.864820000e-04         231.702034         302.545400         344.202425
 3.866790000e-04         232.228922         303.187222         344.942863
 3.868750000e-04         232.762878         303.830800         345.678622
 3.870720000e-04         233.307138         304.480751         346.415613
 3.872680000e-04         233.854247         305.128793         347.144999
 3.874650000e-04         234.408069         305.780046         347.873030
 3.876620000e-04         234.964295         306.429915         348.594999
 3.878590000e-04         235.521582         307.077274         349.310066
 3.880560000e-04         236.078775         307.721170         350.017538
 3.882530000e-04         236.634865         308.360809         350.716891
 3.884510000e-04         237.191772         308.998693         351.411146
 3.886480000e-04         237.743121         309.627810         352.092943
 3.888460000e-04         238.293870         310.254061         352.768921
 3.890430000e-04         238.837907         310.870769         353.432128
 3.892410000e-04         239.380281         311.483850         354.089128
 3.894390000e-04         239.917866         312.089942         354.736486
 3.896360000e-04         240.447654         312.685842         355.370971
 3.898340000e-04         240.974772         313.277486         355.999075
 3.900330000e-04         241.498933         313.864646         356.620659
 3.902310000e-04         242.014718         314.441418         357.229633
 3.904290000e-04         242.524679         315.010744         357.829212
 3.906270000e-04         243.028718         315.572630         358.419521
 3.908260000e-04         243.529282         316.129902         359.003640
 3.910240000e-04         244.021355         316.677053         359.575873
 3.912230000e-04         244.509887         317.219669         360.142154
 3.914220000e-04         244.992405         317.755049         360.699730
 3.916210000e-04         245.468946         318.283321         361.248817
 3.918200000e-04         245.939570         318.804617         361.789635
 3.920190000e-04         246.404359         319.319034         362.322303
 3.922180000e-04         246.863363         319.826723         362.847078
 3.924170000e-04         247.316691         320.327813         363.364119
 3.926170000e-04         247.766672         320.824944         363.876211
 3.928160000e-04         248.208914         321.313252         364.378364
 3.930160000e-04         248.647954         321.797821         364.875874
 3.932150000e-04         249.079484         322.273912         365.363905
 3.934150000e-04         249.507981         322.746496         365.847595
 3.936150000e-04         249.931385         323.213300         366.324625
 3.938150000e-04         250.349796         323.674460         366.795175
 3.940150000e-04         250.763325         324.130132         367.259433
 3.942150000e-04         251.172089         324.580455         367.717575
 3.944160000e-04         251.578205         325.027770         368.171995
 3.946160000e-04         251.977771         325.467800         368.618365
 3.948160000e-04         252.372871         325.902851         369.059061
 3.950170000e-04         252.765617         326.335257         369.496453
 3.952180000e-04         253.154107         326.762925         369.928445
 3.954180000e-04         253.536535         327.183901         370.353086
 3.956190000e-04         253.916864         327.602513         370.774736
 3.958200000e-04         254.293224         328.016756         371.191423
 3.960210000e-04         254.665734         328.426744         371.603252
 3.962230000e-04         255.036344         328.834621         372.012379
 3.964240000e-04         255.401440         329.236429         372.414864
 3.966250000e-04         255.762982         329.634329         372.812883
 3.968270000e-04         256.122824         330.030364         373.208482
 3.970000000e-04         256.428291         330.366553         373.543855
 3.970280000e-04         256.477490         330.420699         373.597834
 3.972300000e-04         256.830590         330.809329         373.984946
 3.974320000e-04         257.180421         331.194385         374.367968
 3.976340000e-04         257.527079         331.575965         374.746988
 3.978360000e-04         257.870630         331.954148         375.122105
 3.980380000e-04         258.211158         332.329025         375.493408
 3.982400000e-04         258.548733         332.700682         375.860998
 3.984420000e-04         258.883402         333.069178         376.224938
 3.986440000e-04         259.215248         333.434594         376.585318
 3.988470000e-04         259.545966         333.798811         376.943988
 3.990500000e-04         259.873924         334.160028         377.299187
 3.992520000e-04         260.197644         334.516623         377.649320
 3.994550000e-04         260.520322         334.872115         377.997854
 3.996580000e-04         260.840449         335.224864         378.343194
 3.998610000e-04         261.158051         335.574875         378.685331
 4.000640000e-04         261.473176         335.922215         379.024347
 4.002670000e-04         261.785901         336.266958         379.360303
 4.004710000e-04         262.097755         336.610831         379.694911
 4.006740000e-04         262.405726         336.950478         380.024896
 4.008770000e-04         262.711394         337.287651         380.351958
 4.010810000e-04         263.016300         337.624057         380.677767
 4.012850000e-04         263.318930         337.958052         381.000739
 4.014890000e-04         263.619368         338.289692         381.320910
 4.016920000e-04         263.916122         338.617367         381.636754
 4.018970000e-04         264.213648         338.945973         381.952973
 4.021010000e-04         264.507567         339.270706         382.264964
 4.023050000e-04         264.799373         339.593204         382.574294
 4.025090000e-04         265.089089         339.913476         382.880961
 4.027140000e-04         265.378123         340.233137         383.186550
 4.029180000e-04         265.663671         340.549053         383.488047
 4.031230000e-04         265.948578         340.864373         383.788449
 4.033270000e-04         266.230033         341.176005         384.084831
 4.035320000e-04         266.510861         341.487068         384.380152
 4.037370000e-04         266.789614         341.796008         384.672963
 4.039420000e-04         267.066362         342.102840         384.963237
 4.041470000e-04         267.341077         342.407571         385.251008
 4.043530000e-04         267.615130         342.711723         385.537698
 4.045580000e-04         267.885771         343.012274         385.820489
 4.047630000e-04         268.154411         343.310755         386.100797
 4.049690000e-04         268.422310         343.608596         386.379974
 4.051750000e-04         268.688164         343.904345         386.656652
 4.053800000e-04         268.950661         344.196563         386.929507
 4.055860000e-04         269.212372         344.488102         387.201187
 4.057920000e-04         269.471982         344.777503         387.470325
 4.059980000e-04         269.729477         345.064774         387.736952
 4.062040000e-04         269.984843         345.349885         388.001018
 4.064110000e-04         270.239299         345.634213         388.263796
 4.066170000e-04         270.490300         345.914947         388.522712
 4.068240000e-04         270.740337         346.194823         388.780253
 4.070300000e-04         270.986942         346.471119         389.033929
 4.072370000e-04         271.232389         346.746411         389.286126
 4.074440000e-04         271.475576         347.019438         389.535654
 4.076500000e-04         271.715221         347.288776         389.781223
 4.078570000e-04         271.953597         347.556992         390.025169
 4.080650000e-04         272.190685         347.824068         390.267468
 4.082720000e-04         272.424128         348.087362         390.505715
 4.084790000e-04         272.654997         348.348093         390.741024
 4.086860000e-04         272.883260         348.606219         390.973339
 4.088940000e-04         273.109919         348.862904         391.203711
 4.091020000e-04         273.333796         349.116820         391.430934
 4.093090000e-04         273.553801         349.366735         391.653915
 4.095170000e-04         273.771978         349.614972         391.874701
 4.097250000e-04         273.987182         349.860251         392.092151
 4.099330000e-04         274.199346         350.102479         392.306164
 4.101410000e-04         274.408314         350.341534         392.516647
 4.103490000e-04         274.614012         350.577333         392.723506
 4.105580000e-04         274.817387         350.810941         392.927651
 4.107660000e-04         275.016344         351.039998         393.127021
 4.109750000e-04         275.212625         351.266515         393.323351
 4.111830000e-04         275.404330         351.488313         393.514744
 4.113920000e-04         275.593143         351.707351         393.702873
 4.116010000e-04         275.778028         351.922433         393.886680
 4.118100000e-04         275.958801         352.133394         394.066030
 4.120190000e-04         276.135396         352.340154         394.240828
 4.122280000e-04         276.307592         352.542486         394.410868
 4.124380000e-04         276.476088         352.741215         394.576803
 4.126470000e-04         276.639105         352.934265         394.736886
 4.128560000e-04         276.797237         353.122374         394.891708
 4.130660000e-04         276.951087         353.306289         395.041867
 4.132760000e-04         277.099732         353.484910         395.186420
 4.134860000e-04         277.242892         353.657955         395.325093
 4.136950000e-04         277.379739         353.824463         395.457131
 4.139050000e-04         277.511434         353.985842         395.583591
 4.141160000e-04         277.637653         354.141759         395.704156
 4.143260000e-04         277.756928         354.290452         395.817419
 4.145360000e-04         277.869640         354.432436         395.923753
 4.147470000e-04         277.976067         354.568093         396.023369
 4.149570000e-04         278.074932         354.695875         396.115093
 4.151680000e-04         278.166896         354.816694         396.199505
 4.153790000e-04         278.251180         354.929603         396.275857
 4.155890000e-04         278.327213         355.033887         396.343629
 4.158000000e-04         278.395376         355.130180         396.403138
 4.160110000e-04         278.454990         355.217649         396.453756
 4.162230000e-04         278.505905         355.296235         396.495277
 4.164340000e-04         278.547445         355.364986         396.527119
 4.166450000e-04         278.579404         355.423826         396.549107
 4.168570000e-04         278.601596         355.472641         396.560957
 4.170680000e-04         278.613415         355.510580         396.562238
 4.172800000e-04         278.614666         355.537639         396.552617
 4.174920000e-04         278.604888         355.553209         396.531715
 4.177040000e-04         278.583689         355.556899         396.499216
 4.179160000e-04         278.550708         355.548286         396.454730
 4.181280000e-04         278.505558         355.527002         396.397983
 4.183400000e-04         278.447861         355.492586         396.328541
 4.185520000e-04         278.377192         355.444616         396.246080
 4.187650000e-04         278.292808         355.382446         396.149877
 4.189770000e-04         278.195113         355.306188         396.040407
 4.191900000e-04         278.082782         355.214751         395.916393
 4.194030000e-04         277.955897         355.108047         395.777969
 4.196160000e-04         277.814094         354.985707         395.624872
 4.198290000e-04         277.657027         354.847347         395.456811
 4.200420000e-04         277.484334         354.692581         395.273507
 4.202550000e-04         277.295833         354.521225         395.074891
 4.204680000e-04         277.091075         354.332796         394.860604
 4.206820000e-04         276.868818         354.126079         394.629404
 4.208950000e-04         276.630933         353.902822         394.383425
 4.211090000e-04         276.374956         353.660660         394.120206
 4.213230000e-04         276.101884         353.400506         393.840890
 4.215360000e-04         275.812880         353.123465         393.546813
 4.217500000e-04         275.505332         352.827053         393.235470
 4.219640000e-04         275.180438         352.512393         392.908209
 4.221780000e-04         274.838335         352.179627         392.565309
 4.223930000e-04         274.477437         351.827216         392.205348
 4.226070000e-04         274.101212         351.458561         391.831948
 4.228220000e-04         273.706532         351.070605         391.442132
 4.230360000e-04         273.297345         350.667292         391.040037
 4.232510000e-04         272.870365         350.245411         390.622579
 4.234660000e-04         272.427863         349.807235         390.192185
 4.236800000e-04         271.972692         349.355643         389.751795
 4.238960000e-04         271.499069         348.884967         389.296061
 4.241110000e-04         271.014275         348.402466         388.832157
 4.243260000e-04         270.517060         347.907006         388.359139
 4.245410000e-04         270.008386         347.399590         387.878091
 4.247570000e-04         269.486937         346.879002         387.388046
 4.249720000e-04         268.958626         346.351240         386.894806
 4.251880000e-04         268.419938         345.812844         386.395255
 4.254040000e-04         267.874580         345.267662         385.893162
 4.256190000e-04         267.326511         344.719740         385.392380
 4.258350000e-04         266.772221         344.165656         384.889896
 4.260510000e-04         266.215732         343.609565         384.389678
 4.262680000e-04         265.656118         343.050653         383.891158
 4.264840000e-04         265.100149         342.495814         383.400639
 4.267000000e-04         264.546941         341.944260         382.917513
 4.269170000e-04         263.995646         341.395311         382.441383
 4.271340000e-04         263.450545         340.853339         381.976186
 4.273500000e-04         262.915834         340.322652         381.525728
 4.275670000e-04         262.388160         339.800046         381.087402
 4.277840000e-04         261.871760         339.289864         380.665018
 4.280010000e-04         261.368158         338.793748         380.260049
 4.282180000e-04         260.878880         338.313328         379.873924
 4.284360000e-04         260.403302         337.848143         379.506426
 4.286530000e-04         259.947103         337.403847         379.162084
 4.288700000e-04         259.509374         336.979695         378.840374
 4.290880000e-04         259.089419         336.575141         378.540995
 4.293060000e-04         258.690327         336.193281         378.266323
 4.295240000e-04         258.313100         335.835181         378.017166
 4.297420000e-04         257.958577         335.501753         377.794194
 4.299600000e-04         257.627454         335.193737         377.597880
 4.301780000e-04         257.320335         334.911767         377.428605
 4.303960000e-04         257.037678         334.656331         377.286602
 4.306140000e-04         256.779821         334.427804         377.172008
 4.308330000e-04         256.545952         334.225510         377.084420
 4.310510000e-04         256.338336         334.051444         377.024561
 4.312700000e-04         256.155024         333.903952         376.991595
 4.314890000e-04         255.996944         333.783817         376.985574
 4.317080000e-04         255.863818         333.690724         377.005975
 4.319270000e-04         255.755387         333.624374         377.052292
 4.321460000e-04         255.671218         333.584327         377.123932
 4.323650000e-04         255.610818         333.570029         377.220149
 4.325850000e-04         255.573544         333.581039         377.340873
 4.328040000e-04         255.559099         333.616549         377.484137
 4.330240000e-04         255.566707         333.676193         377.650437
 4.332430000e-04         255.595581         333.758664         377.837394
 4.334630000e-04         255.645191         333.863846         378.045726
 4.336830000e-04         255.714715         333.990636         378.273782
 4.339030000e-04         255.803314         334.138104         378.520539
 4.341230000e-04         255.910173         334.305395         378.785083
 4.343430000e-04         256.034453         334.491592         379.066448
 4.345640000e-04         256.175986         334.696756         379.365063
 4.347840000e-04         256.332654         334.918131         379.677300
 4.350050000e-04         256.505019         335.156794         380.005032
 4.352250000e-04         256.690720         335.409724         380.344417
 4.354460000e-04         256.890609         335.678318         380.697631
 4.356670000e-04         257.103065         335.960600         381.062301
 4.358880000e-04         257.327310         336.255727         381.437594
 4.361090000e-04         257.562558         336.562842         381.822658
 4.363300000e-04         257.808088         336.881176         382.216737
 4.365520000e-04         258.064351         337.211456         382.620914
 4.367730000e-04         258.328334         337.549937         383.030799
 4.369950000e-04         258.601761         337.898998         383.449467
 4.372160000e-04         258.881526         338.254777         383.872442
 4.374380000e-04         259.169541         338.619832         384.302932
 4.376600000e-04         259.463978         338.991930         384.738428
 4.378820000e-04         259.764270         339.370494         385.178411
 4.381040000e-04         260.069877         339.754907         385.622280
 4.383260000e-04         260.380299         340.144657         386.069589
 4.385490000e-04         260.696475         340.540992         386.521868
 4.387710000e-04         261.015130         340.939882         386.974625
 4.389940000e-04         261.338685         341.344433         387.431503
 4.390000000e-04         261.347434         341.355366         387.443818
 4.392160000e-04         261.663835         341.750591         387.888024
 4.394390000e-04         261.993141         342.161619         388.347955
 4.396620000e-04         262.324765         342.575263         388.808844
 4.398850000e-04         262.658389         342.991205         389.270426
 4.401080000e-04         262.993672         343.409071         389.732378
 4.403310000e-04         263.330326         343.828546         390.194422
 4.405550000e-04         263.669601         344.251217         390.658364
 4.407780000e-04         264.008183         344.673020         391.119820
 4.410020000e-04         264.348885         345.097485         391.582722
 4.412250000e-04         264.688442         345.520585         392.042734
 4.414490000e-04         265.029668         345.945867         392.503776
 4.416730000e-04         265.370867         346.371232         392.963619
 4.418970000e-04         265.711830         346.796476         393.422104
 4.421210000e-04         266.052417         347.221433         393.879097
 4.423450000e-04         266.392452         347.645901         394.334430
 4.425700000e-04         266.733301         348.071636         394.790034
 4.427940000e-04         267.071815         348.494696         395.241720
 4.430190000e-04         267.410877         348.918717         395.693416
 4.432430000e-04         267.747366         349.339818         396.141045
 4.434680000e-04         268.084189         349.761641         396.588495
 4.436930000e-04         268.419719         350.182188         397.033692
 4.439180000e-04         268.753887         350.601356         397.476552
 4.441430000e-04         269.086615         351.019066         397.917020
 4.443680000e-04         269.417816         351.435244         398.355068
 4.445940000e-04         269.748890         351.851636         398.792543
 4.448190000e-04         270.076833         352.264470         399.225512
 4.450450000e-04         270.404513         352.677387         399.657832
 4.452700000e-04         270.728982         353.086658         400.085610
 4.454960000e-04         271.053049         353.495839         400.512599
 4.457220000e-04         271.375271         353.903098         400.936886
 4.459480000e-04         271.695568         354.308373         401.358461
 4.461740000e-04         272.013924         354.711620         401.777276
 4.464010000e-04         272.331698         355.114572         402.195158
 4.466270000e-04         272.646055         355.513637         402.608388
 4.468530000e-04         272.958376         355.910579         403.018844
 4.470800000e-04         273.270016         356.307086         403.428248
 4.473070000e-04         273.579555         356.701387         403.834807
 4.475340000e-04         273.886967         357.093434         404.238484
 4.477600000e-04         274.190915         357.481518         404.637540
 4.479880000e-04         274.495378         357.870739         405.037236
 4.482150000e-04         274.796340         358.255940         405.432273
 4.484420000e-04         275.095123         358.638821         405.824422
 4.486690000e-04         275.391705         359.019339         406.213650
 4.488970000e-04         275.687388         359.399152         406.601651
 4.491240000e-04         275.979549         359.774920         406.985041
 4.493520000e-04         276.270761         360.149930         407.367175
 4.495800000e-04         276.559712         360.522485         407.746339
 4.498080000e-04         276.846404         360.892593         408.122549
 4.500360000e-04         277.130842         361.260223         408.495764
 4.502640000e-04         277.412978         361.625365         408.866022
 4.504930000e-04         277.694063         361.989602         409.234915
 4.507210000e-04         277.971617         362.349679         409.599137
 4.509490000e-04         278.246878         362.707250         409.960396
 4.511780000e-04         278.521011         363.063799         410.320193
 4.514070000e-04         278.792808         363.417746         410.676930
 4.516360000e-04         279.062257         363.769073         411.030606
 4.518650000e-04         279.329358         364.117762         411.381198
 4.520940000e-04         279.594088         364.463782         411.728692
 4.523230000e-04         279.856437         364.807117         412.073072
 4.525520000e-04         280.116402         365.147736         412.414316
 4.527820000e-04         280.375086         365.487098         412.753893
 4.530110000e-04         280.630244         365.822213         413.088795
 4.532410000e-04         280.884067         366.156002         413.421982
 4.534710000e-04         281.135433         366.486921         413.751882
 4.537010000e-04         281.384329         366.814986         414.078536
 4.539310000e-04         281.630743         367.140152         414.401892
 4.541610000e-04         281.874643         367.462377         414.721928
 4.543910000e-04         282.116027         367.781624         415.038596
 4.546210000e-04         282.354897         368.097872         415.351863
 4.548520000e-04         282.592210         368.412423         415.663063
 4.550830000e-04         282.826927         368.723872         415.970781
 4.553130000e-04         283.058028         369.030832         416.273651
 4.555440000e-04         283.287502         369.335943         416.574283
 4.557750000e-04         283.514308         369.637800         416.871297
 4.560060000e-04         283.738419         369.936386         417.164690
 4.562370000e-04         283.959813         370.231607         417.454345
 4.564690000e-04         284.179410         370.524715         417.741514
 4.567000000e-04         284.395284         370.813089         418.023612
 4.569310000e-04         284.608357         371.097958         418.301853
 4.571630000e-04         284.819494         371.380492         418.577401
 4.573950000e-04         285.027761         371.659371         418.848928
 4.576270000e-04         285.233094         371.934543         419.116421
 4.578590000e-04         285.435488         372.205937         419.379785
 4.580910000e-04         285.634869         372.473472         419.638963
 4.583230000e-04         285.831241         372.737130         419.893940
 4.585550000e-04         286.024530         372.996768         420.144559
 4.587880000e-04         286.215538         373.253456         420.391860
 4.590200000e-04         286.402572         373.504920         420.633671
 4.592530000e-04         286.587211         373.753237         420.871977
 4.594860000e-04         286.768613         373.997242         421.105639
 4.597190000e-04         286.946678         374.236825         421.334594
 4.599520000e-04         287.121410         374.471929         421.558758
 4.601850000e-04         287.292737         374.702446         421.778036
 4.604180000e-04         287.460639         374.928337         421.992403
 4.606520000e-04         287.625754         375.150419         422.202618
 4.608850000e-04         287.786626         375.366712         422.406814
 4.611190000e-04         287.944580         375.579004         422.606699
 4.613520000e-04         288.098221         375.785332         422.800383
 4.615860000e-04         288.248808         375.987428         422.989537
 4.618200000e-04         288.395610         376.184252         423.173173
 4.620540000e-04         288.538622         376.375775         423.351261
 4.622880000e-04         288.677752         376.561840         423.523652
 4.625230000e-04         288.813555         376.743186         423.691057
 4.627570000e-04         288.944772         376.918060         423.851822
 4.629920000e-04         289.072529         377.087970         424.007366
 4.632260000e-04         289.195650         377.251300         424.156193
 4.634610000e-04         289.315156         377.409415         424.299582
 4.636960000e-04         289.430462         377.561463         424.436728
 4.639310000e-04         289.541514         377.707383         424.567605
 4.641660000e-04         289.648262         377.847046         424.692080
 4.644010000e-04         289.750684         377.980409         424.810140
 4.646370000e-04         289.849116         378.107880         424.922140
 4.648720000e-04         289.942691         378.228297         425.027066
 4.651080000e-04         290.032173         378.342629         425.125781
 4.653440000e-04         290.117130         378.450264         425.217745
 4.655790000e-04         290.197173         378.550697         425.302542
 4.658150000e-04         290.272947         378.644705         425.380850
 4.660510000e-04         290.344117         378.731848         425.452309
 4.662880000e-04         290.410898         378.812352         425.517106
 4.665240000e-04         290.472727         378.885501         425.574677
 4.667600000e-04         290.529865         378.951586         425.625277
 4.669970000e-04         290.582539         379.010836         425.669088
 4.672340000e-04         290.630454         379.062894         425.705860
 4.674700000e-04         290.673462         379.107586         425.735508
 4.677070000e-04         290.711958         379.145309         425.758330
 4.679440000e-04         290.745713         379.175790         425.774137
 4.681810000e-04         290.774802         379.199101         425.783033
 4.684190000e-04         290.799306         379.215294         425.785064
 4.686560000e-04         290.819086         379.224300         425.780305
 4.688940000e-04         290.834313         379.226181         425.768729
 4.691310000e-04         290.844952         379.221032         425.750582
 4.693690000e-04         290.851127         379.208858         425.725799
 4.696070000e-04         290.852847         379.189741         425.694546
 4.698450000e-04         290.850215         379.163805         425.656991
 4.700830000e-04         290.843278         379.131143         425.613268
 4.703210000e-04         290.832162         379.091903         425.563553
 4.705590000e-04         290.816971         379.046249         425.508065
 4.707980000e-04         290.797723         378.994056         425.446650
 4.710360000e-04         290.774685         378.935973         425.380107
 4.712750000e-04         290.747811         378.871690         425.308084
 4.715140000e-04         290.717350         378.801657         425.231082
 4.717530000e-04         290.683439         378.726102         425.149394
 4.719920000e-04         290.646228         378.645238         425.063264
 4.722310000e-04         290.605915         378.559368         424.973037
 4.724700000e-04         290.562666         378.468735         424.878989
 4.727100000e-04         290.516461         378.373197         424.780999
 4.729490000e-04         290.467903         378.273873         424.680244
 4.731890000e-04         290.416783         378.170249         424.576235
 4.734290000e-04         290.363522         378.063071         424.469763
 4.736690000e-04         290.308343         377.952674         424.361189
 4.739090000e-04         290.251467         377.839393         424.250872
 4.741490000e-04         290.193119         377.723612         424.139241
 4.743890000e-04         290.133566         377.605706         424.026678
 4.746290000e-04         290.073023         377.486024         423.913560
 4.748700000e-04         290.011526         377.364538         423.799929
 4.751100000e-04         289.949805         377.242548         423.687021
 4.753510000e-04         289.887593         377.119510         423.574409
 4.755920000e-04         289.825438         376.996306         423.462927
 4.758330000e-04         289.763586         376.873365         423.353027
 4.760740000e-04         289.702281         376.751097         423.245144
 4.763150000e-04         289.641804         376.629909         423.139669
 4.765560000e-04         289.582409         376.510250         423.037080
 4.767980000e-04         289.524077         376.391958         422.937273
 4.770390000e-04         289.467604         376.276508         422.841585
 4.772810000e-04         289.412717         376.163280         422.749539
 4.775230000e-04         289.359911         376.053163         422.661955
 4.777650000e-04         289.309431         375.946558         422.579216
 4.780070000e-04         289.261517         375.843867         422.501724
 4.782490000e-04         289.216362         375.745388         422.429749
 4.784910000e-04         289.174197         375.651518         422.363683
 4.787340000e-04         289.135095         375.562225         422.303571
 4.789760000e-04         289.099526         375.478563         422.250238
 4.792190000e-04         289.067436         375.400170         422.203530
 4.794620000e-04         289.039119         375.327680         422.163932
 4.797050000e-04         289.014755         375.261373         422.131700
 4.799480000e-04         288.994489         375.201506         422.107056
 4.801910000e-04         288.978487         375.148337         422.090226
 4.804340000e-04         288.966853         375.102081         422.081404
 4.806770000e-04         288.959715         375.062927         422.080720
 4.809210000e-04         288.957211         375.030975         422.088408
 4.811650000e-04         288.959431         375.006548         422.104610
 4.814080000e-04         288.966458         374.989860         422.129310
 4.816520000e-04         288.978412         374.980891         422.162788
 4.818960000e-04         288.995299         374.979836         422.205054
 4.821400000e-04         289.017238         374.986808         422.256145
 4.823850000e-04         289.044360         375.001963         422.316379
 4.826290000e-04         289.076434         375.025178         422.385216
 4.828730000e-04         289.113589         375.056564         422.462909
 4.831180000e-04         289.156076         375.096352         422.549828
 4.833630000e-04         289.203667         375.144401         422.645622
 4.836080000e-04         289.256401         375.200704         422.750218
 4.838530000e-04         289.314235         375.265240         422.863559
 4.840980000e-04         289.377162         375.337976         422.985572
 4.843430000e-04         289.445093         375.418833         423.116141
 4.845880000e-04         289.518038         375.507753         423.255144
 4.848340000e-04         289.596231         375.605073         423.403106
 4.850790000e-04         289.678979         375.709900         423.558674
 4.853250000e-04         289.766905         375.822986         423.722971
 4.855710000e-04         289.859588         375.943792         423.895207
 4.858170000e-04         289.956978         376.072225         424.075257
 4.860000000e-04         290.032405         376.172634         424.214179
 4.860630000e-04         290.058950         376.208138         424.262951
 4.863090000e-04         290.165477         376.351422         424.458131
 4.865550000e-04         290.276387         376.501852         424.660532
 4.868020000e-04         290.392116         376.659992         424.870898
 4.870480000e-04         290.511631         376.824395         425.087322
 4.872950000e-04         290.635811         376.996270         425.311423
 4.875420000e-04         290.764009         377.174696         425.542016
 4.877890000e-04         290.896206         377.359606         425.779013
 4.880360000e-04         291.032247         377.550765         426.022147
 4.882830000e-04         291.171988         377.747987         426.271222
 4.885300000e-04         291.315434         377.951165         426.526072
 4.887780000e-04         291.462959         378.160903         426.787522
 4.890250000e-04         291.613340         378.375364         427.053258
 4.892730000e-04         291.767644         378.596090         427.325244
 4.895210000e-04         291.925176         378.822045         427.602196
 4.897690000e-04         292.085849         379.053071         427.883943
 4.900170000e-04         292.249541         379.288966         428.170252
 4.902650000e-04         292.416101         379.529504         428.460891
 4.905130000e-04         292.585494         379.774601         428.755757
 4.907620000e-04         292.758295         380.025055         429.055827
 4.910100000e-04         292.933000         380.278668         429.358486
 4.912590000e-04         293.110926         380.537305         429.665974
 4.915080000e-04         293.291267         380.799810         429.976938
 4.917570000e-04         293.473934         381.065989         430.291157
 4.920060000e-04         293.658845         381.335698         430.608472
 4.922550000e-04         293.845888         381.608775         430.928723
 4.925040000e-04         294.034962         381.885026         431.251696
 4.927540000e-04         294.226774         382.165460         431.578580
 4.930030000e-04         294.419694         382.447664         431.906570
 4.932530000e-04         294.615195         382.733746         432.238129
 4.935030000e-04         294.812411         383.022460         432.571837
 4.937520000e-04         295.010452         383.312464         432.906166
 4.940030000e-04         295.211665         383.607108         433.244952
 4.942530000e-04         295.413570         383.902800         433.584108
 4.945030000e-04         295.616883         384.200541         433.924788
 4.947530000e-04         295.821521         384.500176         434.266826
 4.950040000e-04         296.028282         384.802829         434.611508
 4.952550000e-04         296.236237         385.107165         434.957333
 4.955050000e-04         296.444532         385.411825         435.302750
 4.957560000e-04         296.654717         385.719128         435.650429
 4.960070000e-04         296.865932         386.027756         435.998869
 4.962590000e-04         297.078962         386.338819         436.349334
 4.965100000e-04         297.292054         386.649739         436.698922
 4.967610000e-04         297.505996         386.961640         437.048916
 4.970130000e-04         297.721601         387.275666         437.400601
 4.972640000e-04         297.937091         387.589211         437.751071
 4.975160000e-04         298.154155         387.904679         438.103005
 4.977680000e-04         298.371863         388.220747         438.454970
 4.980200000e-04         298.590175         388.537259         438.806762
 4.982720000e-04         298.809060         388.854182         439.158366
 4.985250000e-04         299.029323         389.172649         439.511051
 4.987770000e-04         299.249212         389.490061         439.861915
 4.990300000e-04         299.470380         389.808839         440.213684
 4.992820000e-04         299.691103         390.126398         440.563473
 4.995350000e-04         299.913031         390.445155         440.913981
 4.997880000e-04         300.135309         390.763790         441.263738
 5.000410000e-04         300.357868         391.082178         441.612604
 5.002940000e-04         300.580665         391.400283         441.960580
 5.005480000e-04         300.804564         391.719270         442.308923
 5.008010000e-04         301.027764         392.036526         442.654769
 5.010550000e-04         301.252017         392.354521         443.000827
 5.013080000e-04         301.475506         392.670665         443.344281
 5.015620000e-04         301.699972         392.987382         443.687775
 5.018160000e-04         301.924493         393.303324         444.029836
 5.020700000e-04         302.149066         393.618474         444.370457
 5.023240000e-04         302.373632         393.932732         444.709541
 5.025790000e-04         302.599062         394.247235         445.048290
 5.028330000e-04         302.823559         394.559498         445.384056
 5.030880000e-04         303.048898         394.871922         445.719401
 5.033430000e-04         303.274111         395.183147         446.052882
 5.035970000e-04         303.498319         395.491925         446.383159
 5.038520000e-04         303.723271         395.800642         446.712789
 5.041070000e-04         303.948050         396.108005         447.040390
 5.043630000e-04         304.173520         396.415136         447.367144
 5.046180000e-04         304.397871         396.719573         447.690460
 5.048730000e-04         304.622001         397.022488         448.011560
 5.051290000e-04         304.846729         397.324950         448.331588
 5.053850000e-04         305.071175         397.625767         448.649291
 5.056410000e-04         305.295309         397.924829         448.964529
 5.058970000e-04         305.519112         398.222102         449.277288
 5.061530000e-04         305.742544         398.517504         449.587482
 5.064090000e-04         305.965608         398.810997         449.895056
 5.066650000e-04         306.188264         399.102520         450.199970
 5.069220000e-04         306.411377         399.393150         450.503326
 5.071790000e-04         306.634032         399.681663         450.803861
 5.074350000e-04         306.855374         399.966919         451.100374
 5.076920000e-04         307.077042         400.251047         451.395114
 5.079490000e-04         307.298227         400.532926         451.686881
 5.082060000e-04         307.518865         400.812464         451.975591
 5.084640000e-04         307.739807         401.090707         452.262325
 5.087210000e-04         307.959292         401.365413         452.544781
 5.089790000e-04         308.179040         401.638684         452.825110
 5.092360000e-04         308.397322         401.908365         453.101102
 5.094940000e-04         308.615764         402.176445         453.374804
 5.097520000e-04         308.833537         402.441859         453.645126
 5.100100000e-04         309.050638         402.704576         453.912027
 5.102680000e-04         309.266993         402.964519         454.175454
 5.105260000e-04         309.482564         403.221591         454.435302
 5.107850000e-04         309.698246         403.476820         454.692594
 5.110430000e-04         309.912253         403.728092         454.945219
 5.113020000e-04         310.126270         403.977360         455.195140
 5.115610000e-04         310.339483         404.223616         455.441330
 5.118200000e-04         310.551776         404.466782         455.683761
 5.120790000e-04         310.763180         404.706791         455.922314
 5.123380000e-04         310.973629         404.943617         456.157010
 5.125970000e-04         311.183165         405.177278         456.387860
 5.128570000e-04         311.392508         405.408523         456.615594
 5.131170000e-04         311.600823         405.636454         456.839352
 5.133760000e-04         311.807334         405.860183         457.058256
 5.136360000e-04         312.013571         406.081361         457.273924
 5.138960000e-04         312.218708         406.299124         457.485548
 5.141560000e-04         312.422750         406.513443         457.693082
 5.144160000e-04         312.625652         406.724255         457.896476
 5.146770000e-04         312.828142         406.932329         458.096485
 5.149370000e-04         313.028693         407.136075         458.291597
 5.151980000e-04         313.228767         407.337005         458.483268
 5.154590000e-04         313.427575         407.534301         458.670716
 5.157200000e-04         313.625140         407.727992         458.853992
 5.159810000e-04         313.821378         407.918013         459.033050
 5.162420000e-04         314.016304         408.104363         459.207887
 5.165030000e-04         314.209892         408.287068         459.378568
 5.167650000e-04         314.402832         408.466766         459.545694
 5.170260000e-04         314.593585         408.642052         459.707979
 5.172880000e-04         314.783716         408.814356         459.866750
 5.175500000e-04         314.972320         408.982904         460.021330
 5.178110000e-04         315.158781         409.147142         460.171219
 5.180740000e-04         315.345129         409.308920         460.318144
 5.183360000e-04         315.529284         409.466409         460.460440
 5.185980000e-04         315.711880         409.620227         460.598714
 5.188610000e-04         315.893606         409.770970         460.733522
 5.191230000e-04         316.073064         409.917499         460.863854
 5.193860000e-04         316.251619         410.060998         460.990816
 5.196490000e-04         316.428542         410.200920         461.113942
 5.199120000e-04         316.603802         410.337256         461.233254
 5.201750000e-04         316.777445         410.470123         461.348888
 5.204380000e-04         316.949402         410.599497         461.460850
 5.207010000e-04         317.119695         410.725477         461.569274
 5.209650000e-04         317.288942         410.848560         461.674626
 5.212290000e-04         317.456467         410.968306         461.776554
 5.214920000e-04         317.621662         411.084363         461.874796
 5.217560000e-04         317.785769         411.197677         461.970221
 5.220200000e-04         317.948157         411.307849         462.062492
 5.222850000e-04         318.109451         411.415410         462.152140
 5.225490000e-04         318.268372         411.519567         462.238529
 5.228130000e-04         318.425572         411.620841         462.322139
 5.230780000e-04         318.581640         411.719670         462.403374
 5.233430000e-04         318.735994         411.815786         462.482069
 5.236070000e-04         318.888031         411.908906         462.558042
 5.238720000e-04         319.038937         411.999846         462.632021
 5.241380000e-04         319.188697         412.088693         462.704113
 5.244030000e-04         319.336218         412.174896         462.773940
 5.246680000e-04         319.482035         412.258827         462.841819
 5.249340000e-04         319.626721         412.340991         462.908272
 5.251990000e-04         319.769223         412.420844         462.972877
 5.254650000e-04         319.910654         412.499130         463.036302
 5.257310000e-04         320.050473         412.575646         463.098424
 5.259970000e-04         320.188656         412.650489         463.159391
 5.262630000e-04         320.325308         412.723827         463.219380
 5.265290000e-04         320.460412         412.795788         463.278578
 5.267960000e-04         320.594492         412.866711         463.337283
 5.270620000e-04         320.726636         412.936289         463.395324
 5.273290000e-04         320.857776         413.005071         463.453182
 5.275960000e-04         320.987499         413.072974         463.510849
 5.278630000e-04         321.115844         413.140151         463.568516
 5.281300000e-04         321.242845         413.206706         463.626295
 5.283970000e-04         321.368550         413.272790         463.684369
 5.286650000e-04         321.493449         413.338790         463.743126
 5.289320000e-04         321.616690         413.404346         463.802269
 5.292000000e-04         321.739165         413.470020         463.862344
 5.294680000e-04         321.860508         413.535783         463.923379
 5.297350000e-04         321.980315         413.601464         463.985203
 5.300030000e-04         322.099526         413.667722         464.048499
 5.302720000e-04         322.218164         413.734678         464.113403
 5.305400000e-04         322.335446         413.801957         464.179542
 5.308080000e-04         322.451823         413.869924         464.247311
 5.310770000e-04         322.567771         413.938976         464.317124
 5.313460000e-04         322.682914         414.008962         464.388840
 5.316140000e-04         322.796882         414.079734         464.462302
 5.318830000e-04         322.910617         414.151971         464.538217
 5.321530000e-04         323.024127         414.225772         464.616706
 5.324220000e-04         323.136612         414.300688         464.697296
 5.326910000e-04         323.248551         414.377089         464.780362
 5.329610000e-04         323.360474         414.455435         464.866402
 5.332300000e-04         323.471507         414.535128         464.954758
 5.335000000e-04         323.582631         414.616988         465.046319
 5.337700000e-04         323.693423         414.700692         465.140713
 5.340400000e-04         323.803937         414.786404         465.238138
 5.343100000e-04         323.914282         414.874207         465.338627
 5.345810000e-04         324.024864         414.964470         465.442619
 5.348510000e-04         324.134938         415.056632         465.549444
 5.351220000e-04         324.245326         415.151387         465.659890
 5.353920000e-04         324.355366         415.248201         465.773296
 5.356630000e-04         324.465870         415.347821         465.890531
 5.359340000e-04         324.576427         415.449853         466.011100
 5.362050000e-04         324.687181         415.554488         466.135220
 5.364770000e-04         324.798560         415.662118         466.263320
 5.367480000e-04         324.909758         415.771959         466.394452
 5.370200000e-04         325.021688         415.884909         466.529654
 5.372910000e-04         325.133519         416.000137         466.667927
 5.375630000e-04         325.246227         416.118602         466.810360
 5.378350000e-04         325.359288         416.239767         466.956327
 5.380000000e-04         325.428119         416.314656         467.046664
 5.381070000e-04         325.472850         416.363772         467.105955
 5.383790000e-04         325.586963         416.490626         467.259210
 5.386520000e-04         325.702035         416.620782         467.416653
 5.389240000e-04         325.817278         416.753309         467.577105
 5.391970000e-04         325.933635         416.889235         467.741779
 5.394700000e-04         326.050627         417.028000         467.910004
 5.397420000e-04         326.167942         417.169161         468.081191
 5.400160000e-04         326.286835         417.314214         468.257153
 5.402890000e-04         326.406105         417.461648         468.436016
 5.405620000e-04         326.526173         417.611906         468.618310
 5.408350000e-04         326.647106         417.765039         468.804055
 5.411090000e-04         326.769353         417.921583         468.993905
 5.413830000e-04         326.892501         418.080921         469.187060
 5.416570000e-04         327.016605         418.243095         469.383564
 5.419310000e-04         327.141657         418.408047         469.583331
 5.422050000e-04         327.267692         418.575726         469.786265
 5.424790000e-04         327.394755         418.746169         469.992398
 5.427530000e-04         327.522805         418.919264         470.201587
 5.430280000e-04         327.652409         419.095696         470.414624
 5.433030000e-04         327.783062         419.274718         470.630588
 5.435770000e-04         327.914368         419.455718         470.848713
 5.438520000e-04         328.047267         419.639932         471.070481
 5.441270000e-04         328.181233         419.826606         471.294984
 5.444030000e-04         328.316904         420.016494         471.523067
 5.446780000e-04         328.453184         420.208065         471.752918
 5.449540000e-04         328.591177         420.402762         471.986220
 5.452290000e-04         328.729838         420.599086         472.221180
 5.455050000e-04         328.870203         420.798395         472.459387
 5.457810000e-04         329.011767         420.999953         472.699968
 5.460570000e-04         329.154547         421.203675         472.942781
 5.463330000e-04         329.298543         421.409523         473.187782
 5.466100000e-04         329.444313         421.618228         473.435827
 5.468860000e-04         329.590732         421.828138         473.684936
 5.471630000e-04         329.738984         422.040855         473.936985
 5.474390000e-04         329.887947         422.254675         474.189938
 5.477160000e-04         330.038669         422.471124         474.445608
 5.479930000e-04         330.190683         422.689392         474.702999
 5.482700000e-04         330.343910         422.909365         474.961989
 5.485480000e-04         330.498941         423.131824         475.223472
 5.488250000e-04         330.654690         423.355118         475.485494
 5.491030000e-04         330.812291         423.580809         475.749864
 5.493800000e-04         330.970501         423.807120         476.014518
 5.496580000e-04         331.130587         424.035746         476.281399
 5.499360000e-04         331.291920         424.265737         476.549383
 5.502140000e-04         331.454507         424.497075         476.818463
 5.504930000e-04         331.618904         424.730474         477.089430
 5.507710000e-04         331.783954         424.964259         477.360358
 5.510500000e-04         331.950813         425.200022         477.633069
 5.513280000e-04         332.118322         425.436013         477.905509
 5.516070000e-04         332.287616         425.673853         478.179570
 5.518860000e-04         332.458138         425.912674         478.454222
 5.521650000e-04         332.629884         426.152407         478.729384
 5.524450000e-04         332.803429         426.393827         479.005923
 5.527240000e-04         332.977512         426.635136         479.281784
 5.530030000e-04         333.152758         426.877158         479.557910
 5.532830000e-04         333.329796         427.120690         479.835180
 5.535630000e-04         333.508000         427.364847         480.112586
 5.538430000e-04         333.687335         427.609515         480.389981
 5.541230000e-04         333.867772         427.854636         480.667307
 5.544030000e-04         334.049320         428.100194         480.944543
 5.546840000e-04         334.232646         428.347007         481.222579
 5.549640000e-04         334.416418         428.593246         481.499357
 5.552450000e-04         334.601831         428.840537         481.776716
 5.555260000e-04         334.788348         429.088062         482.053718
 5.558060000e-04         334.975201         429.334767         482.329160
 5.560880000e-04         335.164467         429.583374         482.606095
 5.563690000e-04         335.353989         429.831047         482.881371
 5.566500000e-04         335.544534         430.078706         483.155974
 5.569320000e-04         335.736665         430.327090         483.430744
 5.572130000e-04         335.929132         430.574500         483.703766
 5.574950000e-04         336.123096         430.822467         483.976766
 5.577770000e-04         336.318022         431.070223         484.248862
 5.580590000e-04         336.513853         431.317675         484.519942
 5.583410000e-04         336.710518         431.564739         484.789941
 5.586230000e-04         336.907975         431.811318         485.058736
 5.589060000e-04         337.106982         432.058326         485.327312
 5.591890000e-04         337.306765         432.304788         485.594614
 5.594710000e-04         337.506580         432.549777         485.859634
 5.597540000e-04         337.707850         432.794985         486.124196
 5.600370000e-04         337.909835         433.039510         486.387322
 5.603200000e-04         338.112534         433.283315         486.648967
 5.606040000e-04         338.316573         433.527173         486.909981
 5.608870000e-04         338.520506         433.769311         487.168449
 5.611710000e-04         338.725811         434.011453         487.426202
 5.614550000e-04         338.931643         434.252618         487.682208
 5.617390000e-04         339.138054         434.492849         487.936513
 5.620230000e-04         339.344981         434.732042         488.189006
 5.623070000e-04         339.552367         434.970147         488.439635
 5.625910000e-04         339.760213         435.207160         488.688409
 5.628760000e-04         339.969226         435.443863         488.936134
 5.631600000e-04         340.177900         435.678545         489.181027
 5.634450000e-04         340.387666         435.912793         489.424743
 5.637300000e-04         340.597750         436.145787         489.666448
 5.640150000e-04         340.808165         436.377471         489.906056
 5.643000000e-04         341.018774         436.607766         490.143533
 5.645850000e-04         341.229670         436.836742         490.378934
 5.648710000e-04         341.441453         437.065031         490.612909
 5.651560000e-04         341.652681         437.291127         490.843937
 5.654420000e-04         341.864742         437.516470         491.073476
 5.657280000e-04         342.076946         437.740358         491.300825
 5.660140000e-04         342.289140         437.962641         491.525851
 5.663000000e-04         342.501383         438.183378         491.748609
 5.665870000e-04         342.714370         438.403292         491.969839
 5.668730000e-04         342.926494         438.620753         492.187915
 5.671600000e-04         343.139313         438.837357         492.404440
 5.674460000e-04         343.351247         439.051528         492.617867
 5.677330000e-04         343.563708         439.264700         492.829626
 5.680200000e-04         343.776017         439.476190         493.039042
 5.683070000e-04         343.988054         439.685930         493.246082
 5.685950000e-04         344.200579         439.894643         493.451441
 5.688820000e-04         344.412012         440.100848         493.653710
 5.691700000e-04         344.623839         440.305970         493.854271
 5.694580000e-04         344.835243         440.509289         494.052469
 5.697450000e-04         345.045525         440.710112         494.247609
 5.700330000e-04         345.256035         440.909787         494.441047
 5.703220000e-04         345.466771         441.108305         494.632761
 5.706100000e-04         345.676252         441.304331         494.821505
 5.708980000e-04         345.885143         441.498490         495.007892
 5.711870000e-04         346.094115         441.691479         495.192618
 5.714760000e-04         346.302431         441.882604         495.375028
 5.717650000e-04         346.510080         442.071893         495.555163
 5.720540000e-04         346.716998         442.259325         495.733028
 5.723430000e-04         346.923128         442.444913         495.908672
 5.726320000e-04         347.128481         442.628680         496.082129
 5.729220000e-04         347.333727         442.811255         496.254008
 5.732110000e-04         347.537385         442.991373         496.423157
 5.735010000e-04         347.740823         443.170290         496.590775
 5.737910000e-04         347.943393         443.347431         496.756313
 5.740810000e-04         348.144954         443.522782         496.919849
 5.743710000e-04         348.345541         443.696362         497.081369
 5.746620000e-04         348.545786         443.868806         497.241534
 5.749520000e-04         348.744246         444.038883         497.399203
 5.752430000e-04         348.942384         444.207894         497.555594
 5.755340000e-04         349.139406         444.375207         497.710171
 5.758250000e-04         349.335258         444.540827         497.862957
 5.761160000e-04         349.529998         444.704878         498.014118
 5.764070000e-04         349.723526         444.867277         498.163569
 5.766980000e-04         349.915836         445.028105         498.311438
 5.769900000e-04         350.107578         445.187944         498.458292
 5.772810000e-04         350.297488         445.345764         498.603176
 5.775730000e-04         350.486723         445.502626         498.747150
 5.778650000e-04         350.674664         445.658033         498.889746
 5.781570000e-04         350.861354         445.812071         499.031082
 5.784500000e-04         351.047375         445.965260         499.171651
 5.787420000e-04         351.231372         446.116594         499.310607
 5.790350000e-04         351.414701         446.267171         499.448926
 5.793270000e-04         351.596028         446.415979         499.585741
 5.796200000e-04         351.776620         446.564103         499.722067
 5.799130000e-04         351.955853         446.711096         499.857534
 5.802060000e-04         352.133682         446.856954         499.992155
 5.804990000e-04         352.310137         447.001736         500.125999
 5.807930000e-04         352.485852         447.146062         500.259689
 5.810860000e-04         352.659526         447.288867         500.392257
 5.813800000e-04         352.832410         447.431263         500.524767
 5.816740000e-04         353.003903         447.572783         500.656804
 5.819680000e-04         353.174000         447.713479         500.788441
 5.822620000e-04         353.342759         447.853438         500.919774
 5.825560000e-04         353.510100         447.992655         501.050835
 5.828510000e-04         353.676632         448.131662         501.182142
 5.831450000e-04         353.841235         448.269596         501.312910
 5.834400000e-04         354.005076         448.407455         501.444092
 5.837350000e-04         354.167527         448.544763         501.575259
 5.840300000e-04         354.328674         448.681635         501.706546
 5.843250000e-04         354.488486         448.818092         501.837994
 5.846210000e-04         354.647523         448.954640         501.970097
 5.849160000e-04         354.804733         449.090436         502.102070
 5.852120000e-04         354.961248         449.226463         502.234865
 5.855070000e-04         355.115936         449.361785         502.367591
 5.858030000e-04         355.269922         449.497443         502.501294
 5.860990000e-04         355.422707         449.632983         502.635510
 5.863960000e-04         355.574790         449.768910         502.770770
 5.866920000e-04         355.725246         449.904425         502.906288
 5.869890000e-04         355.875050         450.040436         503.042982
 5.872850000e-04         356.023192         450.176047         503.179953
 5.875820000e-04         356.170765         450.312274         503.318232
 5.878790000e-04         356.317319         450.448714         503.457406
 5.881760000e-04         356.462770         450.585340         503.597478
 5.884730000e-04         356.607254         450.722260         503.738531
 5.887710000e-04         356.751244         450.859987         503.881126
 5.890680000e-04         356.893836         450.997622         504.024302
 5.893660000e-04         357.035964         451.136103         504.169058
 5.896640000e-04         357.177189         451.275006         504.314934
 5.899620000e-04         357.317589         451.414445         504.462075
 5.902600000e-04         357.457187         451.554383         504.610391
 5.905580000e-04         357.596017         451.694911         504.760006
 5.908570000e-04         357.734542         451.836489         504.911406
 5.911550000e-04         357.871930         451.978243         505.063627
 5.914540000e-04         358.009045         452.121099         505.217690
 5.917530000e-04         358.145584         452.264704         505.373166
 5.920520000e-04         358.281464         452.408989         505.530007
 5.923510000e-04         358.416791         452.554059         505.688313
 5.926510000e-04         358.552073         452.700410         505.848585
 5.929500000e-04         358.686380         452.847086         506.009805
 5.932500000e-04         358.820708         452.995091         506.173017
 5.935490000e-04         358.954121         453.143443         506.337181
 5.938490000e-04         359.087618         453.293184         506.503392
 5.941500000e-04         359.221210         453.444331         506.671674
 5.944500000e-04         359.354057         453.595900         506.840908
 5.947500000e-04         359.486641         453.748446         507.011715
 5.950510000e-04         359.619370         453.902401         507.184562
 5.953510000e-04         359.751508         454.056849         507.358373
 5.956520000e-04         359.883898         454.212807         507.534319
 5.959530000e-04         360.016193         454.369794         507.711812
 5.960000000e-04         360.036807         454.394359         507.739629
 5.962540000e-04         360.148312         454.527723         507.890766
 5.965560000e-04         360.280856         454.687235         508.071853
 5.968570000e-04         360.412927         454.847236         508.253833
 5.971590000e-04         360.545447         455.008833         508.437961
 5.974600000e-04         360.677539         455.170914         508.622932
 5.977620000e-04         360.810181         455.334593         508.809987
 5.980640000e-04         360.942873         455.499295         508.998499
 5.983670000e-04         361.076176         455.665620         509.189087
 5.986690000e-04         361.209167         455.832411         509.380436
 5.989710000e-04         361.342385         456.000286         509.573224
 5.992740000e-04         361.476241         456.169741         509.768008
 5.995770000e-04         361.610384         456.340257         509.964154
 5.998800000e-04         361.744785         456.511799         510.161631
 6.001830000e-04         361.879477         456.684371         510.360422
 6.004860000e-04         362.014503         456.857961         510.560487
 6.007900000e-04         362.150328         457.033123         510.762434
 6.010930000e-04         362.286122         457.208756         510.964991
 6.013970000e-04         362.422743         457.385929         511.169371
 6.017010000e-04         362.559845         457.564134         511.374958
 6.020050000e-04         362.697344         457.743260         511.581624
 6.023090000e-04         362.835344         457.923361         511.789398
 6.026130000e-04         362.973829         458.104415         511.998258
 6.029180000e-04         363.113299         458.286996         512.208822
 6.032220000e-04         363.252869         458.469905         512.419698
 6.035270000e-04         363.393403         458.654269         512.632187
 6.038320000e-04         363.534521         458.839534         512.845621
 6.041370000e-04         363.676234         459.025652         513.059916
 6.044420000e-04         363.818544         459.212607         513.275050
 6.047480000e-04         363.961953         459.401022         513.491724
 6.050530000e-04         364.105505         459.589590         513.708419
 6.053590000e-04         364.250174         459.779555         513.926542
 6.056650000e-04         364.395491         459.970273         514.145347
 6.059710000e-04         364.541515         460.161757         514.364814
 6.062770000e-04         364.688144         460.353892         514.584841
 6.065830000e-04         364.835529         460.546775         514.805471
 6.068900000e-04         364.984010         460.740897         515.027306
 6.071960000e-04         365.132743         460.935043         515.248899
 6.075030000e-04         365.282658         461.130417         515.471626
 6.078100000e-04         365.433278         461.326385         515.694766
 6.081170000e-04         365.584657         461.522936         515.918250
 6.084240000e-04         365.736745         461.720016         516.142044
 6.087320000e-04         365.890047         461.918252         516.366839
 6.090390000e-04         366.043488         462.116246         516.591055
 6.093470000e-04         366.198191         462.315369         516.816214
 6.096550000e-04         366.353662         462.514953         517.041533
 6.099630000e-04         366.509805         462.714885         517.266895
 6.102710000e-04         366.666727         462.915250         517.492384
 6.105790000e-04         366.824292         463.115889         517.717820
 6.108880000e-04         366.983140         463.317525         517.943976
 6.111960000e-04         367.142107         463.518739         518.169294
 6.115050000e-04         367.302341         463.720911         518.395284
 6.118140000e-04         367.463212         463.923250         518.621064
 6.121230000e-04         367.624831         464.125846         518.846709
 6.124320000e-04         367.787121         464.328591         519.072104
 6.127420000e-04         367.950558         464.532098         519.297935
 6.130510000e-04         368.114181         464.735091         519.522750
 6.133610000e-04         368.278961         464.938828         519.747969
 6.136710000e-04         368.444328         465.142535         519.972711
 6.139810000e-04         368.610373         465.346356         520.197148
 6.142910000e-04         368.776981         465.550113         520.421062
 6.146010000e-04         368.944251         465.753870         520.644502
 6.149120000e-04         369.112569         465.958172         520.868108
 6.152220000e-04         369.280968         466.161780         521.090489
 6.155330000e-04         369.450406         466.365870         521.312942
 6.158440000e-04         369.620429         466.569866         521.534821
 6.161550000e-04         369.790930         466.773650         521.756007
 6.164660000e-04         369.961966         466.977261         521.976533
 6.167780000e-04         370.134031         467.181313         522.197076
 6.170890000e-04         370.305934         467.384392         522.416109
 6.174010000e-04         370.478930         467.587931         522.635150
 6.177130000e-04         370.652265         467.791087         522.853321
 6.180250000e-04         370.826032         467.993948         523.070708
 6.183370000e-04         371.000226         468.196492         523.287267
 6.186490000e-04         371.174738         468.398625         523.502933
 6.189620000e-04         371.350138         468.601007         523.718408
 6.192750000e-04         371.525849         468.802957         523.932954
 6.195870000e-04         371.701293         469.003818         524.145878
 6.199000000e-04         371.877592         469.204876         524.358553
 6.202130000e-04         372.054095         469.405419         524.570236
 6.205270000e-04         372.231386         469.606092         524.781608
 6.208400000e-04         372.408339         469.805625         524.991327
 6.211540000e-04         372.585990         470.005211         525.200658
 6.214680000e-04         372.763807         470.204235         525.408962
 6.217810000e-04         372.941163         470.402042         525.615569
 6.220950000e-04         373.119227         470.599907         525.821797
 6.224100000e-04         373.297858         470.797717         526.027553
 6.227240000e-04         373.476020         470.994309         526.231624
 6.230390000e-04         373.654734         471.190844         526.435237
 6.233530000e-04         373.832865         471.386103         526.637140
 6.236680000e-04         374.011533         471.581277         526.838545
 6.239830000e-04         374.190163         471.775785         527.038883
 6.242980000e-04         374.368688         471.969570         527.238112
 6.246140000e-04         374.547687         472.163236         527.436826
 6.249290000e-04         374.725939         472.355560         527.633839
 6.252450000e-04         374.904622         472.547758         527.830354
 6.255600000e-04         375.082510         472.738562         528.025120
 6.258760000e-04         375.260786         472.929243         528.219427
 6.261930000e-04         375.439366         473.119739         528.413231
 6.265090000e-04         375.617113         473.308861         528.605331
 6.268250000e-04         375.794548         473.497187         528.796336
 6.271420000e-04         375.972216         473.685296         528.986836
 6.274590000e-04         376.149600         473.872672         529.176316
 6.277750000e-04         376.326013         474.058607         529.364087
 6.280920000e-04         376.502593         474.244352         529.551431
 6.284100000e-04         376.679305         474.429867         529.738315
 6.287270000e-04         376.855039         474.613990         529.923565
 6.290450000e-04         377.030852         474.797863         530.108351
 6.293620000e-04         377.205597         474.980342         530.291565
 6.296800000e-04         377.380425         475.162617         530.474388
 6.299980000e-04         377.554686         475.344056         530.656215
 6.303160000e-04         377.728440         475.524734         530.837126
 6.306350000e-04         377.902141         475.705141         531.017634
 6.309530000e-04         378.074723         475.884196         531.196663
 6.312720000e-04         378.247232         476.063037         531.375386
 6.315910000e-04         378.419085         476.241040         531.553172
 6.319100000e-04         378.590295         476.418291         531.730146
 6.322290000e-04         378.760818         476.594731         531.906245
 6.325480000e-04         378.930688         476.770431         532.081559
 6.328670000e-04         379.099861         476.945371         532.256089
 6.331870000e-04         379.268847         477.120098         532.430387
 6.335070000e-04         379.437078         477.294078         532.603959
 6.338270000e-04         379.604598         477.467350         532.776832
 6.341470000e-04         379.771339         477.639883         532.949008
 6.344670000e-04         379.937308         477.811701         533.120518
 6.347870000e-04         380.102495         477.982829         533.291408
 6.351080000e-04         380.267384         478.153771         533.462181
 6.354290000e-04         380.431518         478.324097         533.632442
 6.357500000e-04         380.594808         478.493734         533.802124
 6.360710000e-04         380.757268         478.662718         533.971273
 6.363920000e-04         380.918919         478.831105         534.139974
 6.367130000e-04         381.079707         478.998832         534.308160
 6.370350000e-04         381.240185         479.166526         534.476480
 6.373560000e-04         381.399316         479.333101         534.643851
 6.376780000e-04         381.558067         479.499635         534.811398
 6.380000000e-04         381.715959         479.665598         534.978562
 6.383220000e-04         381.873042         479.831076         535.145461
 6.386450000e-04         382.029686         479.996507         535.312553
 6.389670000e-04         382.185021         480.160941         535.478873
 6.392900000e-04         382.339967         480.325424         535.645516
 6.396130000e-04         382.494015         480.489407         535.811918
 6.399360000e-04         382.647247         480.652988         535.978186
 6.402590000e-04         382.799634         480.816165         536.144338
 6.405820000e-04         382.951135         480.978906         536.310348
 6.409060000e-04         383.102261         481.141782         536.476809
 6.412290000e-04         383.252060         481.303787         536.642705
 6.415530000e-04         383.401523         481.465976         536.809107
 6.418770000e-04         383.550110         481.627812         536.975496
 6.422010000e-04         383.697856         481.789332         537.141905
 6.425250000e-04         383.844833         481.950618         537.308419
 6.428500000e-04         383.991418         482.112107         537.475508
 6.431740000e-04         384.136749         482.272847         537.642179
 6.434990000e-04         384.281744         482.433880         537.809531
 6.438240000e-04         384.425951         482.594697         537.977029
 6.441490000e-04         384.569397         482.755336         538.144723
 6.444740000e-04         384.712078         482.915820         538.312641
 6.448000000e-04         384.854425         483.076622         538.481276
 6.451250000e-04         384.995623         483.236834         538.649691
 6.454510000e-04         385.136527         483.397419         538.818880
 6.457770000e-04         385.276761         483.557949         538.988403
 6.461030000e-04         385.416248         483.718369         539.158212
 6.464290000e-04         385.555112         483.878784         539.328398
 6.467550000e-04         385.693266         484.039116         539.498896
 6.470820000e-04         385.831212         484.199944         539.670318
 6.474090000e-04         385.968511         484.360751         539.842106
 6.477360000e-04         386.105206         484.521612         540.014355
 6.480630000e-04         386.241300         484.682483         540.186982
 6.483900000e-04         386.376813         484.843429         540.360096
 6.487170000e-04         386.511774         485.004426         540.533627
 6.490450000e-04         386.646590         485.166006         540.708181
 6.493720000e-04         386.780494         485.327214         540.882693
 6.497000000e-04         386.914289         485.488992         541.058184
 6.500280000e-04         387.047579         485.650917         541.234218
 6.503560000e-04         387.180407         485.812985         541.410753
 6.506850000e-04         387.313203         485.975724         541.588376
 6.510130000e-04         387.445159         486.138121         541.765968
 6.513420000e-04         387.577089         486.301182         541.944623
 6.516710000e-04         387.708646         486.464459         542.123843
 6.520000000e-04         387.839819         486.627937         542.303613
 6.523290000e-04         387.970606         486.791596         542.483901
 6.526580000e-04         388.101110         486.955540         542.664800
 6.529880000e-04         388.231678         487.120206         542.846804
 6.533170000e-04         388.361556         487.284611         543.028794
 6.536470000e-04         388.491547         487.449778         543.211924
 6.539770000e-04         388.621264         487.615185         543.395580
 6.543070000e-04         388.750759         487.780874         543.579811
 6.546380000e-04         388.880407         487.947336         543.765161
 6.549680000e-04         389.009455         488.113581         543.950515
 6.552990000e-04         389.138745         488.280647         544.137004
 6.556300000e-04         389.267848         488.448003         544.324046
 6.559610000e-04         389.396820         488.615672         544.511650
 6.562920000e-04         389.525662         488.783638         544.699774
 6.566230000e-04         389.654388         488.951926         544.888463
 6.569550000e-04         389.783419         489.121029         545.078227
 6.572860000e-04         389.911991         489.289951         545.267961
 6.576180000e-04         390.040871         489.459696         545.458781
 6.579500000e-04         390.169704         489.629755         545.650104
 6.582820000e-04         390.298477         489.800121         545.841917
 6.586150000e-04         390.427677         489.971362         546.034820
 6.589470000e-04         390.556496         490.142424         546.227642
 6.592800000e-04         390.685703         490.314307         546.421496
 6.596120000e-04         390.814517         490.485968         546.615192
 6.599450000e-04         390.943839         490.658531         546.809976
 6.600000000e-04         390.965189         490.687041         546.842161
 6.602790000e-04         391.073549         490.831875         547.005722
 6.606120000e-04         391.203020         491.005092         547.201362
 6.609450000e-04         391.332513         491.178583         547.397387
 6.612790000e-04         391.462488         491.352894         547.594374
 6.616130000e-04         391.592582         491.527543         547.791771
 6.619470000e-04         391.722770         491.702459         547.989488
 6.622810000e-04         391.853133         491.877729         548.187613
 6.626150000e-04         391.983648         492.053297         548.386065
 6.629500000e-04         392.114665         492.229664         548.585421
 6.632840000e-04         392.245476         492.405791         548.784464
 6.636190000e-04         392.376847         492.582740         548.984424
 6.639540000e-04         392.508363         492.759933         549.184615
 6.642890000e-04         392.640113         492.937441         549.385109
 6.646250000e-04         392.772414         493.115722         549.586430
 6.649600000e-04         392.904484         493.293685         549.787331
 6.652960000e-04         393.037201         493.472484         549.989089
 6.656320000e-04         393.170113         493.651492         550.191001
 6.659670000e-04         393.302838         493.830208         550.392499
 6.663040000e-04         393.436576         494.010188         550.595312
 6.666400000e-04         393.570131         494.189876         550.797708
 6.669760000e-04         393.703924         494.369749         551.000182
 6.673130000e-04         393.838328         494.550368         551.203396
 6.676500000e-04         393.972992         494.731173         551.406663
 6.679870000e-04         394.107819         494.912112         551.609985
 6.683240000e-04         394.242953         495.093280         551.813398
 6.686610000e-04         394.378253         495.274547         552.016803
 6.689990000e-04         394.514232         495.456531         552.220838
 6.693370000e-04         394.650428         495.638628         552.424848
 6.696740000e-04         394.786399         495.820295         552.628243
 6.700120000e-04         394.923082         496.002643         552.832192
 6.703510000e-04         395.060346         496.185612         553.036692
 6.706890000e-04         395.197421         496.368122         553.240505
 6.710270000e-04         395.334765         496.550754         553.444260
 6.713660000e-04         395.472633         496.733909         553.648446
 6.717050000e-04         395.610820         496.917209         553.852580
 6.720440000e-04         395.749149         497.100502         554.056538
 6.723830000e-04         395.887719         497.283859         554.260359
 6.727230000e-04         396.026864         497.467756         554.464603
 6.730620000e-04         396.165794         497.651115         554.668042
 6.734020000e-04         396.305303         497.835009         554.871889
 6.737420000e-04         396.445003         498.018900         555.075528
 6.740820000e-04         396.584887         498.202779         555.278949
 6.744220000e-04         396.724943         498.386632         555.482140
 6.747620000e-04         396.865110         498.570397         555.685038
 6.751030000e-04         397.005866         498.754688         555.888319
 6.754440000e-04         397.146706         498.938830         556.091227
 6.757840000e-04         397.287304         499.122407         556.293312
 6.761250000e-04         397.428475         499.306466         556.495708
 6.764670000e-04         397.570126         499.490926         556.698363
 6.768080000e-04         397.711412         499.674687         556.900059
 6.771500000e-04         397.853253         499.858904         557.102040
 6.774910000e-04         397.994771         500.042465         557.303106
 6.778330000e-04         398.136779         500.226425         557.504407
 6.781750000e-04         398.278799         500.410176         557.705292
 6.785180000e-04         398.421301         500.594331         557.906428
 6.788600000e-04         398.563421         500.777769         558.106594
 6.792030000e-04         398.705973         500.961545         558.306935
 6.795450000e-04         398.848113         501.144587         558.506300
 6.798880000e-04         398.990703         501.328000         558.705883
 6.802320000e-04         399.133669         501.511705         558.905613
 6.805750000e-04         399.276191         501.694655         559.104348
 6.809180000e-04         399.418689         501.877386         559.302680
 6.812620000e-04         399.561536         502.060387         559.501131
 6.816060000e-04         399.704359         502.243178         559.699190
 6.819500000e-04         399.847036         502.425650         559.896766
 6.822940000e-04         399.989662         502.607899         560.093946
 6.826380000e-04         400.132210         502.789909         560.290724
 6.829830000e-04         400.275047         502.972131         560.487569
 6.833270000e-04         400.417361         503.153573         560.683455
 6.836720000e-04         400.559918         503.335218         560.879426
 6.840170000e-04         400.702349         503.516599         561.074993
 6.843620000e-04         400.844621         503.697674         561.270109
 6.847080000e-04         400.987140         503.878971         561.465346
 6.850530000e-04         401.129041         504.059430         561.659587
 6.853990000e-04         401.271163         504.240096         561.853947
 6.857450000e-04         401.413044         504.420408         562.047841
 6.860910000e-04         401.554754         504.600435         562.241318
 6.864370000e-04         401.696189         504.780115         562.434373
 6.867830000e-04         401.837407         504.959477         562.626999
 6.871300000e-04         401.978778         505.139022         562.819748
 6.874770000e-04         402.119854         505.318224         563.012097
 6.878240000e-04         402.260670         505.497075         563.203994
 6.881710000e-04         402.401207         505.675612         563.395523
 6.885180000e-04         402.541448         505.853806         563.586635
 6.888650000e-04         402.681341         506.031612         563.777313
 6.892130000e-04         402.821361         506.209631         563.968188
 6.895610000e-04         402.961018         506.387264         564.158639
 6.899090000e-04         403.100356         506.564572         564.348734
 6.902570000e-04         403.239350         506.741537         564.538458
 6.906050000e-04         403.377976         506.918124         564.727779
 6.909530000e-04         403.516252         507.094411         564.916803
 6.913020000e-04         403.654547         507.270833         565.105988
 6.916510000e-04         403.792463         507.446920         565.294846
 6.920000000e-04         403.929955         507.622619         565.483324
 6.923490000e-04         404.067095         507.798024         565.671529
 6.926980000e-04         404.203815         507.973070         565.859397
 6.930480000e-04         404.340515         508.148285         566.047514
 6.933980000e-04         404.476778         508.323124         566.235287
 6.937470000e-04         404.612260         508.497174         566.422281
 6.940980000e-04         404.748094         508.671886         566.610059
 6.944480000e-04         404.883095         508.845765         566.797038
 6.947980000e-04         405.017664         509.019322         566.983764
 6.951490000e-04         405.152173         509.193058         567.170780
 6.954990000e-04         405.285863         509.365989         567.357036
 6.958500000e-04         405.419482         509.539097         567.543587
 6.962010000e-04         405.552636         509.711881         567.729914
 6.965530000e-04         405.685733         509.884882         567.916595
 6.969040000e-04         405.817983         510.057075         568.102533
 6.972560000e-04         405.950143         510.229455         568.288805
 6.976080000e-04         406.081852         510.401566         568.474935
 6.979600000e-04         406.213097         510.573388         568.660887
 6.983120000e-04         406.343875         510.744939         568.846711
 6.986640000e-04         406.474184         510.916200         569.032364
 6.990170000e-04         406.604411         511.087699         569.218441
 6.993690000e-04         406.733809         511.258469         569.403893
 6.997220000e-04         406.863100         511.429452         569.589744
 7.000750000e-04         406.991934         511.600189         569.775501
 7.004280000e-04         407.120305         511.770694         569.961185
 7.007820000e-04         407.248586         511.941446         570.147314
 7.011350000e-04         407.376038         512.111483         570.332853
 7.014890000e-04         407.503401         512.281791         570.518877
 7.018430000e-04         407.630318         512.451892         570.704858
 7.021970000e-04         407.756771         512.621758         570.890771
 7.025510000e-04         407.882789         512.791457         571.076710
 7.029060000e-04         408.008722         512.961433         571.263148
 7.032600000e-04         408.133861         513.130745         571.449051
 7.036150000e-04         408.258921         513.300358         571.635488
 7.039700000e-04         408.383527         513.469782         571.821929
 7.043250000e-04         408.507726         513.639054         572.008394
 7.046810000e-04         408.631875         513.808661         572.195439
 7.050360000e-04         408.755226         513.977623         572.381981
 7.053920000e-04         408.878523         514.146908         572.569085
 7.057480000e-04         409.001421         514.316070         572.756265
 7.061040000e-04         409.123943         514.485117         572.943512
 7.064600000e-04         409.246051         514.654029         573.130823
 7.068160000e-04         409.367778         514.822829         573.318225
 7.071730000e-04         409.489495         514.992010         573.506235
 7.075300000e-04         409.610806         515.161057         573.694319
 7.078870000e-04         409.731774         515.330031         573.882517
 7.082440000e-04         409.852391         515.498929         574.070838
 7.086010000e-04         409.972659         515.667742         574.259261
 7.089580000e-04         410.092565         515.836463         574.447787
 7.093160000e-04         410.212480         516.005578         574.636947
 7.096740000e-04         410.332095         516.174671         574.826274
 7.100320000e-04         410.451364         516.343671         575.015701
 7.103900000e-04         410.570345         516.512644         575.205271
 7.107480000e-04         410.688981         516.681540         575.394964
 7.111070000e-04         410.807716         516.850908         575.585347
 7.114660000e-04         410.926083         517.020174         575.775830
 7.118250000e-04         411.044252         517.189490         575.966519
 7.121840000e-04         411.162119         517.358750         576.157336
 7.125430000e-04         411.279729         517.527998         576.348307
 7.129020000e-04         411.397082         517.697222         576.539420
 7.132620000e-04         411.514532         517.866922         576.731231
 7.136220000e-04         411.631730         518.036614         576.923206
 7.139820000e-04         411.748727         518.206314         577.115326
 7.143420000e-04         411.865460         518.375987         577.307589
 7.147020000e-04         411.982033         518.545712         577.500042
 7.150630000e-04         412.098671         518.715876         577.693164
 7.154230000e-04         412.214829         518.885611         577.885914
 7.157840000e-04         412.331108         519.055823         578.079352
 7.161450000e-04         412.447200         519.226058         578.272954
 7.165070000e-04         412.563465         519.396804         578.467249
 7.168680000e-04         412.679237         519.567106         578.661172
 7.172300000e-04         412.795170         519.737907         578.855775
 7.175910000e-04         412.910644         519.908271         579.049991
 7.179530000e-04         413.026266         520.079115         579.244871
 7.183160000e-04         413.142104         520.250503         579.440467
 7.186780000e-04         413.257523         520.421473         579.635671
 7.190400000e-04         413.372786         520.592460         579.831007
 7.194030000e-04         413.488225         520.763928         580.026986
 7.197660000e-04         413.603621         520.935493         580.223136
 7.201290000e-04         413.718888         521.107081         580.419405
 7.204920000e-04         413.834042         521.278707         580.615801
 7.208560000e-04         413.949430         521.450845         580.812844
 7.212190000e-04         414.064415         521.622557         581.009471
 7.215830000e-04         414.179672         521.794819         581.206779
 7.219470000e-04         414.294846         521.967108         581.404170
 7.223110000e-04         414.409913         522.139418         581.601657
 7.226750000e-04         414.524972         522.311808         581.799259
 7.230400000e-04         414.640260         522.484697         581.997489
 7.234050000e-04         414.755510         522.657645         582.195821
 7.237690000e-04         414.870414         522.830170         582.393691
 7.241340000e-04         414.985533         523.003168         582.592156
 7.245000000e-04         415.100967         523.176711         582.791257
 7.248650000e-04         415.216059         523.349829         582.989889
 7.252310000e-04         415.331425         523.523450         583.189117
 7.255970000e-04         415.446745         523.697096         583.388395
 7.259620000e-04         415.561768         523.870343         583.587207
 7.263290000e-04         415.677336         524.044504         583.787094
 7.266950000e-04         415.792590         524.218252         583.986505
 7.270610000e-04         415.907854         524.392051         584.185960
 7.274280000e-04         416.023406         524.566335         584.385974
 7.277950000e-04         416.138920         524.740628         584.585998
 7.281620000e-04         416.254419         524.914939         584.786030
 7.285290000e-04         416.369944         525.089297         584.986088
 7.288970000e-04         416.485734         525.264110         585.186670
 7.292640000e-04         416.601192         525.438460         585.386703
 7.296320000e-04         416.716991         525.613321         585.587284
 7.300000000e-04         416.832756         525.788169         585.787839
 7.303680000e-04         416.948533         525.963028         585.988367
 7.307370000e-04         417.064595         526.138348         586.189406
 7.311050000e-04         417.180334         526.313186         586.389861
 7.314740000e-04         417.296377         526.488495         586.590823
 7.318430000e-04         417.412435         526.663807         586.791744
 7.322120000e-04         417.528435         526.839068         586.992591
 7.325810000e-04         417.644452         527.014325         587.193378
 7.329510000e-04         417.760756         527.190033         587.394656
 7.333200000e-04         417.876750         527.365250         587.595322
 7.336900000e-04         417.992998         527.540869         587.796419
 7.340600000e-04         418.109238         527.716466         587.997451
 7.344300000e-04         418.225491         527.892053         588.198411
 7.348010000e-04         418.341991         528.068033         588.399798
 7.351710000e-04         418.458170         528.243502         588.600546
 7.355420000e-04         418.574600         528.419374         588.801728
 7.359130000e-04         418.691035         528.595210         589.002808
 7.362840000e-04         418.807441         528.771000         589.203792
 7.366550000e-04         418.923770         528.946681         589.404620
 7.370270000e-04         419.040397         529.122791         589.605882
 7.373990000e-04         419.156973         529.298825         589.807020
 7.377700000e-04         419.273172         529.474299         590.007484
 7.381430000e-04         419.389949         529.650626         590.208874
 7.385150000e-04         419.506380         529.826433         590.409624
 7.388870000e-04         419.622722         530.002111         590.610196
 7.392600000e-04         419.739321         530.178181         590.811174
 7.396330000e-04         419.855835         530.354132         591.011984
 7.400060000e-04         419.972301         530.530013         591.212667
 7.403790000e-04         420.088662         530.705756         591.413173
 7.407520000e-04         420.204964         530.881413         591.613536
 7.411260000e-04         420.321481         531.057401         591.814241
 7.414990000e-04         420.437573         531.232796         592.014259
 7.418730000e-04         420.553915         531.408574         592.214673
 7.422470000e-04         420.670147         531.584200         592.414884
 7.426220000e-04         420.786580         531.760177         592.615478
 7.429960000e-04         420.902600         531.935551         592.815359
 7.433710000e-04         421.018801         532.111241         593.015583
 7.437460000e-04         421.134893         532.286816         593.215660
 7.441210000e-04         421.250873         532.462244         593.415548
 7.444960000e-04         421.366731         532.637536         593.615262
 7.448710000e-04         421.482416         532.812642         593.814771
 7.452470000e-04         421.598285         532.988084         594.014653
 7.456230000e-04         421.714031         533.163384         594.214357
 7.459990000e-04         421.829619         533.338509         594.413865
 7.463750000e-04         421.945064         533.513496         594.613216
 7.467510000e-04         422.060356         533.688315         594.812376
 7.471280000e-04         422.175759         533.863409         595.011867
 7.475050000e-04         422.291026         534.038357         595.211193
 7.478810000e-04         422.405817         534.212677         595.409814
 7.482590000e-04         422.521047         534.387747         595.609304
 7.486360000e-04         422.635784         534.562169         595.808073
 7.490130000e-04         422.750335         534.736425         596.006683
 7.493910000e-04         422.865005         534.910967         596.205638
 7.497690000e-04         422.979505         535.085345         596.404423
 7.501470000e-04         423.093803         535.259530         596.603023
 7.505250000e-04         423.207903         535.433546         596.801464
 7.509040000e-04         423.322093         535.607826         597.000247
 7.512820000e-04         423.435785         535.781474         597.198340
 7.516610000e-04         423.549554         535.955379         597.396779
 7.520400000e-04         423.663135         536.129132         597.595081
 7.524190000e-04         423.776471         536.302663         597.793188
 7.527990000e-04         423.889918         536.476496         597.991676
 7.531780000e-04         424.002848         536.649687         598.189487
 7.535580000e-04         424.115845         536.823151         598.387671
 7.539380000e-04         424.228590         536.996395         598.585673
 7.543180000e-04         424.341121         537.169470         598.783534
 7.546980000e-04         424.453429         537.342368         598.981258
 7.550790000e-04         424.565801         537.515541         599.179367
 7.554600000e-04         424.677923         537.688508         599.377312
 7.558400000e-04         424.789515         537.860846         599.574614
 7.562220000e-04         424.901451         538.033887         599.772794
 7.566030000e-04         425.012854         538.206303         599.970336
 7.569840000e-04         425.124021         538.378543         600.167758
 7.573660000e-04         425.235228         538.551042         600.365563
 7.577480000e-04         425.346187         538.723353         600.563236
 7.581300000e-04         425.456901         538.895497         600.760811
 7.585120000e-04         425.567361         539.067448         600.958256
 7.588940000e-04         425.677572         539.239212         601.155574
 7.592770000e-04         425.787824         539.411266         601.353330
 7.596600000e-04         425.897834         539.583140         601.550963
 7.600430000e-04         426.007570         539.754818         601.748480
 7.604260000e-04         426.117079         539.926348         601.945921
 7.608090000e-04         426.226317         540.097686         602.143252
 7.611930000e-04         426.335602         540.269313         602.341012
 7.615770000e-04         426.444629         540.440760         602.538672
 7.619610000e-04         426.553409         540.612051         602.736264
 7.623450000e-04         426.661937         540.783167         602.933760
 7.627290000e-04         426.770216         540.954131         603.131194
 7.631140000e-04         426.878521         541.125364         603.329050
 7.634990000e-04         426.986598         541.296471         603.526865
 7.638830000e-04         427.094124         541.466933         603.724054
 7.642690000e-04         427.201974         541.638145         603.922223
 7.646540000e-04         427.309289         541.808754         604.119816
 7.650390000e-04         427.416370         541.979223         604.317360
 7.654250000e-04         427.523461         542.149941         604.515312
 7.658110000e-04         427.630359         542.320579         604.713276
 7.661970000e-04         427.736974         542.491028         604.911156
 7.665830000e-04         427.843380         542.661353         605.108999
 7.669700000e-04         427.949808         542.831962         605.307296
 7.673560000e-04         428.055744         543.002019         605.505065
 7.677430000e-04         428.161723         543.172372         605.703295
 7.681300000e-04         428.267460         543.342570         605.901467
 7.685170000e-04         428.372972         543.512654         606.099629
 7.689050000e-04         428.478547         543.683062         606.298279
 7.692920000e-04         428.583612         543.852882         606.496366
 7.696800000e-04         428.688723         544.023012         606.694934
 7.700680000e-04         428.793646         544.193052         606.893505
 7.704570000e-04         428.898609         544.363396         607.092559
 7.708450000e-04         429.003094         544.533181         607.291069
 7.712330000e-04         429.107357         544.702839         607.489550
 7.716220000e-04         429.211686         544.872829         607.688536
 7.720110000e-04         429.315836         545.042739         607.887534
 7.724000000e-04         429.419748         545.212489         608.086469
 7.727900000e-04         429.523759         545.382599         608.285927
 7.731790000e-04         429.627323         545.552195         608.484888
 7.735690000e-04         429.730927         545.722081         608.684311
 7.739590000e-04         429.834372         545.891902         608.883759
 7.743490000e-04         429.937615         546.061604         609.083180
 7.747400000e-04         430.040931         546.231620         609.283075
 7.751300000e-04         430.143827         546.401161         609.482513
 7.755210000e-04         430.246829         546.571042         609.682444
 7.759120000e-04         430.349612         546.740789         609.882340
 7.763030000e-04         430.452237         546.910468         610.082253
 7.766940000e-04         430.554705         547.080068         610.282164
 7.770860000e-04         430.657292         547.250030         610.482590
 7.774770000e-04         430.759447         547.419470         610.682504
 7.778690000e-04         430.861692         547.589241         610.882904
 7.782610000e-04         430.963801         547.758954         611.083322
 7.786540000e-04         431.066009         547.929012         611.284245
 7.790460000e-04         431.167838         548.098587         611.484672
 7.794390000e-04         431.269735         548.268473         611.685573
 7.798320000e-04         431.371532         548.438327         611.886501
 7.802250000e-04         431.473162         548.608081         612.087412
 7.806180000e-04         431.574672         548.777768         612.288311
 7.810120000e-04         431.676300         548.947819         612.489728
 7.814050000e-04         431.777537         549.117366         612.690628
 7.817990000e-04         431.878914         549.287278         612.892028
 7.821930000e-04         431.980188         549.457153         613.093451
 7.825880000e-04         432.081564         549.627352         613.295345
 7.829820000e-04         432.182567         549.797065         613.496729
 7.833770000e-04         432.283720         549.967145         613.698615
 7.837710000e-04         432.384509         550.136739         613.899988
 7.841670000e-04         432.485703         550.307135         614.102372
 7.845620000e-04         432.586514         550.477025         614.304230
 7.849570000e-04         432.687172         550.646786         614.506010
 7.853530000e-04         432.788062         550.817019         614.708379
 7.857490000e-04         432.888799         550.987129         614.910680
 7.861450000e-04         432.989472         551.157216         615.112994
 7.865410000e-04         433.090008         551.327204         615.315258
 7.869370000e-04         433.190445         551.497126         615.517500
 7.873340000e-04         433.291072         551.667446         615.720251
 7.877310000e-04         433.391593         551.837693         615.922969
 7.881280000e-04         433.491999         552.007852         616.125641
 7.885250000e-04         433.592336         552.177972         616.328297
 7.889230000e-04         433.692829         552.348448         616.531435
 7.893200000e-04         433.792977         552.518432         616.734027
 7.897180000e-04         433.893293         552.688790         616.937110
 7.901160000e-04         433.993513         552.859061         617.140131
 7.905140000e-04         434.093659         553.029283         617.343127
 7.909130000e-04         434.193972         553.199868         617.546592
 7.913110000e-04         434.293957         553.369965         617.749514
 7.917100000e-04         434.394083         553.540390         617.952874
 7.921090000e-04         434.494123         553.710751         618.156194
 7.925080000e-04         434.594113         553.881067         618.359480
 7.929080000e-04         434.694236         554.051707         618.563203
 7.933070000e-04         434.794052         554.221874         618.766383
 7.937070000e-04         434.894046         554.392405         618.970025
 7.941070000e-04         434.993938         554.562839         619.173591
 7.945080000e-04         435.094003         554.733629         619.377611
 7.949080000e-04         435.193761         554.903944         619.581081
 7.953090000e-04         435.293664         555.074579         619.784973
 7.957090000e-04         435.393217         555.244696         619.988286
 7.961100000e-04         435.492961         555.415180         620.192053
 7.965120000e-04         435.592898         555.586036         620.396278
 7.969130000e-04         435.692470         555.756349         620.599899
 7.973150000e-04         435.792218         555.927012         620.803963
 7.977160000e-04         435.891631         556.097165         621.007440
 7.981190000e-04         435.991457         556.268080         621.211857
 7.985210000e-04         436.090955         556.438485         621.415691
 7.989230000e-04         436.190359         556.608796         621.619440
 7.993260000e-04         436.289949         556.779459         621.823625
 7.997290000e-04         436.389424         556.950005         622.027711
 8.001320000e-04         436.488822         557.120475         622.231728
 8.005350000e-04         436.588158         557.290869         622.435665
 8.009380000e-04         436.687352         557.461109         622.639469
 8.013420000e-04         436.786741         557.631721         622.843729
 8.017460000e-04         436.886029         557.802222         623.047887
 8.021500000e-04         436.985240         557.972644         623.251974
 8.025540000e-04         437.084335         558.142933         623.455934
 8.029590000e-04         437.183593         558.313553         623.660315
 8.033630000e-04         437.282515         558.483650         623.864095
 8.037680000e-04         437.381582         558.654064         624.068286
 8.041730000e-04         437.480535         558.824356         624.272367
 8.045780000e-04         437.579409         558.994554         624.476355
 8.049840000e-04         437.678413         559.165054         624.680749
 8.053890000e-04         437.777075         559.335023         624.884528
 8.057950000e-04         437.875888         559.505300         625.088702
 8.062010000e-04         437.974581         559.675464         625.292784
 8.066080000e-04         438.073416         559.845931         625.497264
 8.070140000e-04         438.171897         560.015846         625.701112
 8.074210000e-04         438.270522         560.186091         625.905392
 8.078280000e-04         438.369019         560.356185         626.109530
 8.080000000e-04         438.410624         560.428047         626.195780
 8.082350000e-04         438.467437         560.526205         626.313605
 8.086420000e-04         438.565709         560.696056         626.517529
 8.090500000e-04         438.664127         560.866221         626.721855
 8.094570000e-04         438.762186         561.035849         626.925581
 8.098650000e-04         438.860351         561.205747         627.129682
 8.102730000e-04         438.958398         561.375506         627.333649
 8.106810000e-04         439.056341         561.545177         627.537556
 8.110900000e-04         439.154406         561.715131         627.741839
 8.114990000e-04         439.252347         561.884954         627.946014
 8.119080000e-04         439.350143         562.054616         628.150047
 8.123170000e-04         439.447830         562.224171         628.353989
 8.127260000e-04         439.545379         562.393585         628.557819
 8.131360000e-04         439.643034         562.563258         628.762013
 8.135450000e-04         439.740344         562.732415         628.965620
 8.139550000e-04         439.837746         562.901847         629.169622
 8.143650000e-04         439.935024         563.071138         629.373498
 8.147760000e-04         440.032410         563.240710         629.577770
 8.151860000e-04         440.129406         563.409717         629.781419
 8.155970000e-04         440.226524         563.579014         629.985464
 8.160080000e-04         440.323494         563.748162         630.189396
 8.164190000e-04         440.420318         563.917161         630.393209
 8.168310000e-04         440.517256         564.086449         630.597420
 8.172420000e-04         440.613816         564.255182         630.801021
 8.176540000e-04         440.710461         564.424178         631.005009
 8.180660000e-04         440.806988         564.593055         631.208903
 8.184780000e-04         440.903360         564.761778         631.412679
 8.188910000e-04         440.999824         564.930771         631.616848
 8.193030000e-04         441.095912         565.099210         631.820408
 8.197160000e-04         441.192082         565.267907         632.024352
 8.201290000e-04         441.288121         565.436476         632.228200
 8.205420000e-04         441.384008         565.604898         632.431944
 8.209560000e-04         441.479989         565.773591         632.636081
 8.213690000e-04         441.575587         565.941724         632.839608
 8.217830000e-04         441.671278         566.110138         633.043545
 8.221970000e-04         441.766806         566.278379         633.247349
 8.226120000e-04         441.862432         566.446917         633.451578
 8.230260000e-04         441.957672         566.614886         633.655195
 8.234410000e-04         442.053004         566.783130         633.859215
 8.238560000e-04         442.148190         566.951232         634.063134
 8.242710000e-04         442.243224         567.119193         634.266962
 8.246860000e-04         442.338107         567.287006         634.470684
 8.251010000e-04         442.432845         567.454683         634.674318
 8.255170000e-04         442.527670         567.622623         634.878338
 8.259330000e-04         442.622347         567.790421         635.082271
 8.263490000e-04         442.716874         567.958080         635.286111
 8.267660000e-04         442.811480         568.125996         635.490338
 8.271820000e-04         442.905727         568.293401         635.694021
 8.275990000e-04         443.000058         568.461065         635.898093
 8.280160000e-04         443.094231         568.628564         636.102046
 8.284330000e-04         443.188248         568.795923         636.305916
 8.288500000e-04         443.282140         568.963171         636.509720
 8.292680000e-04         443.376101         569.130676         636.713921
 8.296860000e-04         443.469926         569.298038         636.918026
 8.301040000e-04         443.563597         569.465256         637.122036
 8.305220000e-04         443.657138         569.632356         637.325979
 8.309400000e-04         443.750540         569.799332         637.529848
 8.313590000e-04         443.844009         569.966545         637.734099
 8.317780000e-04         443.937341         570.133627         637.938260
 8.321970000e-04         444.030550         570.300608         638.142374
 8.326160000e-04         444.123604         570.467437         638.346392
 8.330360000e-04         444.216752         570.634541         638.550818
 8.334550000e-04         444.309543         570.801113         638.754674
 8.338750000e-04         444.402421         570.967960         638.958943
 8.342950000e-04         444.495157         571.134680         639.163142
 8.347160000e-04         444.587984         571.301665         639.367742
 8.351360000e-04         444.680441         571.468103         639.571756
 8.355570000e-04         444.773014         571.634856         639.776227
 8.359780000e-04         444.865434         571.801457         639.980596
 8.363990000e-04         444.957743         571.967941         640.184889
 8.368200000e-04         445.049916         572.134302         640.389116
 8.372420000e-04         445.142177         572.300945         640.593768
 8.376640000e-04         445.234314         572.467449         640.798324
 8.380860000e-04         445.326329         572.633833         641.002805
 8.385080000e-04         445.418213         572.800099         641.207223
 8.389300000e-04         445.509970         572.966235         641.411560
 8.393530000e-04         445.601829         573.132666         641.616331
 8.397760000e-04         445.693568         573.298960         641.821003
 8.401990000e-04         445.785185         573.465142         642.025613
 8.406220000e-04         445.876691         573.631218         642.230168
 8.410460000e-04         445.968298         573.797571         642.435132
 8.414690000e-04         446.059559         573.963395         642.639524
 8.418930000e-04         446.150923         574.129490         642.844315
 8.423170000e-04         446.242179         574.295503         643.049082
 8.427420000e-04         446.333538         574.461768         643.254225
 8.431660000e-04         446.424574         574.627544         643.458833
 8.435910000e-04         446.515708         574.793594         643.663854
 8.440160000e-04         446.606738         574.959530         643.868798
 8.444410000e-04         446.697640         575.125331         644.073652
 8.448670000e-04         446.788684         575.291454         644.278956
 8.452920000e-04         446.879378         575.457051         644.483690
 8.457180000e-04         446.970198         575.622935         644.688840
 8.461440000e-04         447.060915         575.788715         644.893923
 8.465700000e-04         447.151519         575.954366         645.098916
 8.469970000e-04         447.242226         576.120290         645.304313
 8.474230000e-04         447.332633         576.285733         645.509174
 8.478500000e-04         447.423156         576.451458         645.714444
 8.482770000e-04         447.513587         576.617090         645.919658
 8.487050000e-04         447.604120         576.782982         646.125260
 8.491320000e-04         447.694347         576.948371         646.330298
 8.495600000e-04         447.784688         577.114072         646.535786
 8.499880000e-04         447.874940         577.279639         646.741165
 8.504160000e-04         447.965084         577.445096         646.946467
 8.508440000e-04         448.055149         577.610463         647.151714
 8.512730000e-04         448.145327         577.776103         647.357359
 8.517020000e-04         448.235402         577.941620         647.562909
 8.521310000e-04         448.325404         578.107051         647.768403
 8.525600000e-04         448.415317         578.272368         647.973805
 8.529890000e-04         448.505146         578.437612         648.179179
 8.534190000e-04         448.595077         578.603090         648.384899
 8.538490000e-04         448.684914         578.768463         648.590549
 8.542790000e-04         448.774682         578.933746         648.796127
 8.547090000e-04         448.864379         579.098953         649.001661
 8.551400000e-04         448.954154         579.264372         649.207529
 8.555710000e-04         449.043871         579.429733         649.413365
 8.560020000e-04         449.133496         579.594969         649.619100
 8.564330000e-04         449.223038         579.760097         649.824749
 8.568640000e-04         449.312500         579.925137         650.030337
 8.572960000e-04         449.402099         580.090445         650.236304
 8.577280000e-04         449.491593         580.255650         650.442202
 8.581600000e-04         449.581017         580.420759         650.648025
 8.585920000e-04         449.670335         580.585709         650.853701
 8.590240000e-04         449.759596         580.750604         651.059352
 8.594570000e-04         449.848962         580.915732         651.265352
 8.598900000e-04         449.938267         581.080785         651.471287
 8.603230000e-04         450.027475         581.245717         651.677139
 8.607560000e-04         450.116610         581.410548         651.882899
 8.611900000e-04         450.205873         581.575646         652.089041
 8.616240000e-04         450.295036         581.740631         652.295098
 8.620580000e-04         450.384151         581.905545         652.501096
 8.624920000e-04         450.473155         582.070293         652.706950
 8.629260000e-04         450.562099         582.234970         652.912745
 8.633610000e-04         450.651142         582.399882         653.118898
 8.637960000e-04         450.740132         582.564712         653.324978
 8.642310000e-04         450.829028         582.729411         653.530946
 8.646660000e-04         450.917834         582.894006         653.736836
 8.651020000e-04         451.006769         583.058849         653.943078
 8.655370000e-04         451.095431         583.223229         654.148778
 8.659730000e-04         451.184202         583.387861         654.354850
 8.664090000e-04         451.272911         583.552394         654.560828
 8.668460000e-04         451.361722         583.717170         654.767173
 8.672820000e-04         451.450252         583.881453         654.972937
 8.677190000e-04         451.538907         584.046017         655.179103
 8.681560000e-04         451.627481         584.210446         655.385140
 8.685930000e-04         451.715965         584.374758         655.591081
 8.690310000e-04         451.804573         584.539335         655.797402
 8.694690000e-04         451.893103         584.703802         656.003625
 8.699060000e-04         451.981353         584.867784         656.209284
 8.703450000e-04         452.069912         585.032377         656.415763
 8.707830000e-04         452.158210         585.196517         656.621709
 8.712210000e-04         452.246396         585.360491         656.827506
 8.716600000e-04         452.334731         585.524763         657.033706
 8.720990000e-04         452.422944         585.688864         657.239758
 8.725380000e-04         452.511099         585.852875         657.445732
 8.729780000e-04         452.599356         586.017128         657.652062
 8.734180000e-04         452.687539         586.181280         657.858311
 8.738570000e-04         452.775432         586.344918         658.063961
 8.742980000e-04         452.863645         586.509178         658.270436
 8.747380000e-04         452.951565         586.672957         658.476363
 8.751780000e-04         453.039411         586.836605         658.682165
 8.756190000e-04         453.127355         587.000502         658.888337
 8.760600000e-04         453.215223         587.164273         659.094391
 8.765010000e-04         453.303010         587.327935         659.300360
 8.769430000e-04         453.390886         587.491809         659.506653
 8.773840000e-04         453.478490         587.655209         659.712392
 8.778260000e-04         453.566209         587.818863         659.918501
 8.782680000e-04         453.653843         587.982388         660.124492
 8.787110000e-04         453.741584         588.146158         660.330848
 8.791530000e-04         453.829031         588.309409         660.536599
 8.795960000e-04         453.916585         588.472909         660.742722
 8.800390000e-04         454.004058         588.636293         660.948741
 8.804820000e-04         454.091452         588.799570         661.154677
 8.809250000e-04         454.178743         588.962694         661.360477
 8.813690000e-04         454.266132         589.126044         661.566615
 8.818130000e-04         454.353459         589.289300         661.772676
 8.822570000e-04         454.440665         589.452381         661.978581
 8.827010000e-04         454.527794         589.615359         662.184408
 8.831460000e-04         454.615045         589.778603         662.390616
 8.835910000e-04         454.702189         589.941685         662.596677
 8.840350000e-04         454.789049         590.104276         662.802173
 8.844810000e-04         454.876210         590.267477         663.008491
 8.849260000e-04         454.963085         590.430172         663.214226
 8.853720000e-04         455.050062         590.593111         663.420324
 8.858180000e-04         455.136950         590.755915         663.626306
 8.862640000e-04         455.223748         590.918578         663.832163
 8.867100000e-04         455.310445         591.081116         664.037920
 8.871560000e-04         455.397070         591.243554         664.243602
 8.876030000e-04         455.483788         591.406199         664.449601
 8.880500000e-04         455.570410         591.568716         664.655499
 8.884970000e-04         455.656948         591.731097         664.861277
 8.889450000e-04         455.743576         591.893707         665.067408
 8.893920000e-04         455.829929         592.055827         665.272965
 8.898400000e-04         455.916379         592.218190         665.478896
 8.902880000e-04         456.002749         592.380415         665.684699
 8.907370000e-04         456.089211         592.542878         665.890868
 8.911850000e-04         456.175386         592.704829         666.096442
 8.916340000e-04         456.261680         592.867051         666.302414
 8.920830000e-04         456.347872         593.029105         666.508229
 8.925320000e-04         456.433974         593.191037         666.713953
 8.929820000e-04         456.520177         593.353205         666.920029
 8.934310000e-04         456.606092         593.514868         667.125526
 8.938810000e-04         456.692117         593.676777         667.331392
 8.943310000e-04         456.778050         593.838554         667.537145
 8.947820000e-04         456.864074         594.000536         667.743220
 8.950000000e-04         456.905636         594.078808         667.842815
 8.952320000e-04         456.949833         594.162054         667.948760
 8.956830000e-04         457.035690         594.323795         668.154637
 8.961340000e-04         457.121456         594.485408         668.360414
 8.965850000e-04         457.207138         594.646892         668.566084
 8.970370000e-04         457.292917         594.808606         668.772103
 8.974880000e-04         457.378409         594.969820         668.977548
 8.979400000e-04         457.464018         595.131276         669.183355
 8.983920000e-04         457.549536         595.292600         669.389046
 8.988450000e-04         457.635153         595.454157         669.595099
 8.992970000e-04         457.720488         595.615205         669.800561
 8.997500000e-04         457.805928         595.776487         670.006373
 9.002030000e-04         457.891301         595.937677         670.212126
 9.006560000e-04         457.976574         596.098719         670.417749
 9.011100000e-04         458.061951         596.259977         670.623700
 9.015640000e-04         458.147245         596.421121         670.829564
 9.020180000e-04         458.232440         596.582114         671.035303
 9.024720000e-04         458.317572         596.742996         671.240940
 9.029260000e-04         458.402608         596.903767         671.446503
 9.033810000e-04         458.487750         597.064740         671.652377
 9.038360000e-04         458.572819         597.225600         671.858157
 9.042910000e-04         458.657798         597.386348         672.063859
 9.047460000e-04         458.742693         597.546941         672.269411
 9.052020000e-04         458.827708         597.707786         672.475340
 9.056570000e-04         458.912431         597.868134         672.680698
 9.061130000e-04         458.997283         598.028725         672.886410
 9.065700000e-04         459.082228         598.189537         673.092469
 9.070260000e-04         459.166906         598.349853         673.297944
 9.074830000e-04         459.251695         598.510422         673.503794
 9.079400000e-04         459.336409         598.670864         673.709537
 9.083970000e-04         459.421042         598.831168         673.915157
 9.088540000e-04         459.505599         598.991371         674.120703
 9.093120000e-04         459.590264         599.151790         674.326575
 9.097700000e-04         459.674852         599.312081         674.532338
 9.102280000e-04         459.759356         599.472233         674.737977
 9.106860000e-04         459.843795         599.632297         674.943556
 9.111440000e-04         459.928155         599.792219         675.148998
 9.116030000e-04         460.012627         599.952382         675.354804
 9.120620000e-04         460.097019         600.112400         675.560480
 9.125210000e-04         460.181347         600.272303         675.766052
 9.129810000e-04         460.265778         600.432446         675.971989
 9.134400000e-04         460.349950         600.592105         676.177355
 9.139000000e-04         460.434242         600.751994         676.383062
 9.143600000e-04         460.518460         600.911780         676.588691
 9.148210000e-04         460.602796         601.071789         676.794651
 9.152810000e-04         460.686864         601.231323         677.000055
 9.157420000e-04         460.771046         601.391071         677.205785
 9.162030000e-04         460.855161         601.550700         677.411407
 9.166640000e-04         460.939213         601.710214         677.616924
 9.171260000e-04         461.023364         601.869951         677.822789
 9.175880000e-04         461.107453         602.029567         678.028538
 9.180500000e-04         461.191476         602.189075         678.234201
 9.185120000e-04         461.275424         602.348460         678.439750
 9.189740000e-04         461.359321         602.507729         678.645189
 9.194370000e-04         461.443306         602.667193         678.850941
 9.199000000e-04         461.527249         602.826587         679.056640
 9.203630000e-04         461.611116         602.985835         679.262193
 9.208260000e-04         461.694918         603.144958         679.467638
 9.212900000e-04         461.778838         603.304314         679.673426
 9.217540000e-04         461.862678         603.463552         679.879113
 9.222180000e-04         461.946467         603.622655         680.084662
 9.226820000e-04         462.030178         603.781645         680.290119
 9.231460000e-04         462.113843         603.940527         680.495470
 9.236110000e-04         462.197613         604.099643         680.701180
 9.240760000e-04         462.281316         604.258603         680.906725
 9.245410000e-04         462.364966         604.417494         681.112225
 9.250070000e-04         462.448722         604.576576         681.318020
 9.254720000e-04         462.532234         604.735184         681.523246
 9.259380000e-04         462.615869         604.894033         681.728825
 9.264050000e-04         462.699616         605.053103         681.934731
 9.268710000e-04         462.783120         605.211712         682.140092
 9.273370000e-04         462.866567         605.370197         682.345325
 9.278040000e-04         462.950128         605.528917         682.550911
 9.282710000e-04         463.033639         605.687517         682.756379
 9.287390000e-04         463.117253         605.846325         682.962163
 9.292060000e-04         463.200631         606.004680         683.167397
 9.296740000e-04         463.284120         606.163257         683.372972
 9.301420000e-04         463.367559         606.321712         683.578417
 9.306100000e-04         463.450934         606.480057         683.783767
 9.310790000e-04         463.534429         606.638620         683.989439
 9.315470000e-04         463.617676         606.796704         684.194537
 9.320160000e-04         463.701039         606.955011         684.399963
 9.324860000e-04         463.784525         607.113550         684.605735
 9.329550000e-04         463.867783         607.271634         684.810945
 9.334250000e-04         463.951139         607.429917         685.016470
 9.338940000e-04         464.034273         607.587773         685.221470
 9.343650000e-04         464.117695         607.746155         685.427198
 9.348350000e-04         464.200881         607.904102         685.632402
 9.353060000e-04         464.284185         608.062235         685.837882
 9.357760000e-04         464.367253         608.219950         686.042869
 9.362470000e-04         464.450445         608.377866         686.248146
 9.367190000e-04         464.533741         608.535978         686.453729
 9.371900000e-04         464.616807         608.693647         686.658771
 9.376620000e-04         464.699988         608.851533         686.864138
 9.381340000e-04         464.783113         609.009305         687.069397
 9.386060000e-04         464.866177         609.166936         687.274508
 9.390790000e-04         464.949356         609.324796         687.479964
 9.395510000e-04         465.032305         609.482206         687.684868
 9.400240000e-04         465.115367         609.639814         687.890071
 9.404970000e-04         465.198367         609.797299         688.095157
 9.409710000e-04         465.281495         609.955002         688.300558
 9.414450000e-04         465.364547         610.112586         688.505859
 9.419180000e-04         465.447378         610.269711         688.710589
 9.423930000e-04         465.530504         610.427407         688.916106
 9.428670000e-04         465.613388         610.584605         689.121009
 9.433420000e-04         465.696389         610.742038         689.326268
 9.438160000e-04         465.779157         610.899010         689.530961
 9.442910000e-04         465.862047         611.056198         689.735968
 9.447670000e-04         465.945035         611.213571         689.941271
 9.452420000e-04         466.027811         611.370532         690.146065
 9.457180000e-04         466.110694         611.527681         690.351149
 9.461940000e-04         466.193510         611.684681         690.556074
 9.466700000e-04         466.276276         611.841591         690.760928
 9.471470000e-04         466.359162         611.998697         690.966068
 9.476240000e-04         466.441984         612.155688         691.171104
 9.481010000e-04         466.524739         612.312528         691.375984
 9.485780000e-04         466.607450         612.469268         691.580762
 9.490550000e-04         466.690101         612.625907         691.785460
 9.495330000e-04         466.772861         612.782716         691.990413
 9.500110000e-04         466.855571         612.939417         692.195264
 9.504890000e-04         466.938213         613.095996         692.400002
 9.509670000e-04         467.020800         613.252436         692.604594
 9.514460000e-04         467.103514         613.409113         692.809529
 9.519250000e-04         467.186157         613.565640         693.014312
 9.524040000e-04         467.268737         613.722042         693.218975
 9.528840000e-04         467.351450         613.878679         693.423980
 9.533630000e-04         467.433920         614.034819         693.628369
 9.538430000e-04         467.516504         614.191204         693.833134
 9.543230000e-04         467.599032         614.347418         694.037699
 9.548030000e-04         467.681506         614.503540         694.242187
 9.552840000e-04         467.764095         614.659862         694.446979
 9.557650000e-04         467.846621         614.816051         694.651634
 9.562460000e-04         467.929087         614.972131         694.856192
 9.567270000e-04         468.011504         615.128069         695.060595
 9.572090000e-04         468.094026         615.284212         695.265311
 9.576900000e-04         468.176336         615.439943         695.469522
 9.581720000e-04         468.258755         615.595835         695.673982
 9.586550000e-04         468.341276         615.751932         695.878764
 9.591370000e-04         468.423582         615.907590         696.082991
 9.596200000e-04         468.505990         616.063444         696.287523
 9.601030000e-04         468.588355         616.219182         696.491943
 9.605860000e-04         468.670660         616.374776         696.696204
 9.610700000e-04         468.753078         616.530595         696.900809
 9.615530000e-04         468.835272         616.685961         697.104853
 9.620370000e-04         468.917578         616.841532         697.309208
 9.625210000e-04         468.999831         616.996958         697.513402
 9.630060000e-04         469.082181         617.152572         697.717899
 9.634910000e-04         469.164500         617.308084         697.922280
 9.639750000e-04         469.246590         617.463166         698.126142
 9.644610000e-04         469.328954         617.618732         698.330683
 9.649460000e-04         469.411102         617.773890         698.534728
 9.654320000e-04         469.493355         617.929224         698.739040
 9.659170000e-04         469.575389         618.084108         698.942795
 9.664040000e-04         469.657723         618.239533         699.147289
 9.668900000e-04         469.739816         618.394514         699.351255
 9.673770000e-04         469.822014         618.549654         699.555468
 9.678630000e-04         469.904016         618.704389         699.759166
 9.683510000e-04         469.986291         618.859642         699.963600
 9.688380000e-04         470.068344         619.014454         700.167491
 9.693250000e-04         470.150338         619.169118         700.371221
 9.698130000e-04         470.232454         619.324002         700.575278
 9.703010000e-04         470.314524         619.478766         700.779207
 9.707900000e-04         470.396706         619.633709         700.983404
 9.712780000e-04         470.478654         619.788202         701.187066
 9.717670000e-04         470.560727         619.942905         701.391029
 9.722560000e-04         470.642747         620.097494         701.594880
 9.727450000e-04         470.724731         620.251971         701.798612
 9.732350000e-04         470.806807         620.406616         702.002614
 9.737250000e-04         470.888837         620.561147         702.206498
 9.742150000e-04         470.970819         620.715551         702.410249
 9.747050000e-04         471.052753         620.869842         702.613886
 9.751960000e-04         471.134814         621.024332         702.817815
 9.756860000e-04         471.216649         621.178394         703.021220
 9.761770000e-04         471.298601         621.332645         703.224910
 9.766690000e-04         471.380670         621.487083         703.428876
 9.771600000e-04         471.462527         621.641096         703.632324
 9.776520000e-04         471.544489         621.795274         703.836020
 9.781440000e-04         471.626412         621.949360         704.039629
 9.786360000e-04         471.708287         622.103329         704.243116
 9.791290000e-04         471.790269         622.257471         704.446877
 9.796210000e-04         471.872049         622.411200         704.650112
 9.801140000e-04         471.953947         622.565111         704.853624
 9.806070000e-04         472.035792         622.718915         705.057033
 9.811010000e-04         472.117763         622.872899         705.260706
 9.815950000e-04         472.199669         623.026757         705.464257
 9.820890000e-04         472.281545         623.180516         705.667706
 9.825830000e-04         472.363365         623.334142         705.871004
 9.830770000e-04         472.445145         623.487656         706.074194
 9.835720000e-04         472.527043         623.641360         706.277667
 9.840670000e-04         472.608892         623.794937         706.480998
 9.845620000e-04         472.690705         623.948412         706.684226
 9.850580000e-04         472.772629         624.102069         706.887736
 9.855530000e-04         472.854344         624.255307         707.090715
 9.860490000e-04         472.936171         624.408716         707.293957
 9.865450000e-04         473.017967         624.562049         707.497128
 9.870420000e-04         473.099872         624.715522         707.700516
 9.875390000e-04         473.181740         624.868901         707.903805
 9.880360000e-04         473.263558         625.022158         708.106970
 9.885330000e-04         473.345338         625.175296         708.310001
 9.890300000e-04         473.427070         625.328326         708.512925
 9.895280000e-04         473.508925         625.481539         708.716119
 9.900260000e-04         473.590737         625.634653         708.919216
 9.905240000e-04         473.672513         625.787650         709.122179
 9.910000000e-04         473.750622         625.933747         709.316021
 9.910220000e-04         473.754229         625.940487         709.324965
 9.915210000e-04         473.836074         626.093543         709.528072
 9.920200000e-04         473.917880         626.246492         709.731065
 9.925190000e-04         473.999642         626.399316         709.933925
 9.930190000e-04         474.081523         626.552316         710.137037
 9.935180000e-04         474.163196         626.704905         710.339647
 9.940180000e-04         474.245007         626.857697         710.542537
 9.945180000e-04         474.326763         627.010366         710.745305
 9.950190000e-04         474.408640         627.163205         710.948324
 9.955190000e-04         474.490317         627.315638         711.150830
 9.960200000e-04         474.572110         627.468245         711.353599
 9.965220000e-04         474.654041         627.621054         711.556651
 9.970230000e-04         474.735748         627.773439         711.759186
 9.975250000e-04         474.817591         627.926016         711.961992
 9.980270000e-04         474.899383         628.078477         712.164678
 9.985290000e-04         474.981142         628.230821         712.367233
 9.990310000e-04         475.062866         628.383033         712.569626
 9.995340000e-04         475.144706         628.535453         712.772342
 1.000040000e-03         475.227001         628.688673         712.976138
 1.000540000e-03         475.308281         628.839942         713.177359
 1.001040000e-03         475.389506         628.991096         713.378471
 1.001550000e-03         475.472328         629.145166         713.583478
 1.002050000e-03         475.553493         629.296099         713.784334
 1.002560000e-03         475.636234         629.449943         713.989098
 1.003060000e-03         475.717318         629.600648         714.189703
 1.003560000e-03         475.798354         629.751227         714.390174
 1.004070000e-03         475.880985         629.904711         714.594527
 1.004570000e-03         475.961954         630.055079         714.794761
 1.005080000e-03         476.044496         630.208326         714.998860
 1.005590000e-03         476.127009         630.361458         715.202820
 1.006090000e-03         476.207859         630.511474         715.402665
 1.006600000e-03         476.290289         630.664378         715.606376
 1.007100000e-03         476.371072         630.814177         715.805976
 1.007610000e-03         476.453430         630.966845         716.009420
 1.008120000e-03         476.535752         631.119405         716.212748
 1.008630000e-03         476.618028         631.271832         716.415923
 1.009130000e-03         476.698658         631.421176         716.615013
 1.009640000e-03         476.780867         631.573376         716.817932
 1.010150000e-03         476.863037         631.725474         717.020740
 1.010660000e-03         476.945180         631.877473         717.223435
 1.011170000e-03         477.027268         632.029309         717.425942
 1.011670000e-03         477.107719         632.178099         717.624413
 1.012180000e-03         477.189738         632.329733         717.826699
 1.012690000e-03         477.271727         632.481250         718.028847
 1.013200000e-03         477.353681         632.632653         718.230865
 1.013710000e-03         477.435593         632.783944         718.432763
 1.014220000e-03         477.517467         632.935115         718.634520
 1.014730000e-03         477.599313         633.086187         718.836169
 1.015240000e-03         477.681118         633.237131         719.037671
 1.015750000e-03         477.762887         633.387962         719.239041
 1.016260000e-03         477.844626         633.538692         719.440298
 1.016780000e-03         477.927924         633.692247         719.645356
 1.017290000e-03         478.009584         633.842724         719.846321
 1.017800000e-03         478.091218         633.993110         720.047185
 1.018310000e-03         478.172817         634.143385         720.247925
 1.018820000e-03         478.254366         634.293525         720.448515
 1.019340000e-03         478.337492         634.446497         720.652893
 1.019850000e-03         478.418976         634.596409         720.853216
 1.020360000e-03         478.500431         634.746211         721.053410
 1.020880000e-03         478.583452         634.898861         721.257431
 1.021390000e-03         478.664837         635.048437         721.457365
 1.021900000e-03         478.746185         635.197914         721.657195
 1.022420000e-03         478.829105         635.350193         721.860779
 1.022930000e-03         478.910377         635.499420         722.060314
 1.023450000e-03         478.993221         635.651487         722.263660
 1.023960000e-03         479.074450         635.800522         722.462970
 1.024480000e-03         479.157220         635.952353         722.666051
 1.024990000e-03         479.238365         636.101131         722.865064
 1.025510000e-03         479.321074         636.252732         723.067872
 1.026020000e-03         479.402163         636.401319         723.266667
 1.026540000e-03         479.484794         636.552671         723.469189
 1.027060000e-03         479.567400         636.703926         723.671595
 1.027570000e-03         479.648384         636.852166         723.869988
 1.028090000e-03         479.730924         637.003179         724.072103
 1.028610000e-03         479.813420         637.154092         724.274124
 1.029120000e-03         479.894317         637.302007         724.472130
 1.029640000e-03         479.976748         637.452684         724.673869
 1.030160000e-03         480.059150         637.603253         724.875481
 1.030680000e-03         480.141528         637.753707         725.076947
 1.031200000e-03         480.223874         637.904079         725.278331
 1.031710000e-03         480.304599         638.051418         725.475666
 1.032230000e-03         480.386875         638.201529         725.676738
 1.032750000e-03         480.469118         638.351542         725.877700
 1.033270000e-03         480.551323         638.501436         726.078521
 1.033790000e-03         480.633516         638.651218         726.279195
 1.034310000e-03         480.715659         638.800885         726.479751
 1.034830000e-03         480.797782         638.950448         726.680174
 1.035350000e-03         480.879869         639.099902         726.880479
 1.035870000e-03         480.961926         639.249228         727.080621
 1.036400000e-03         481.045522         639.401317         727.284490
 1.036920000e-03         481.127517         639.550443         727.484409
 1.037440000e-03         481.209482         639.699445         727.684171
 1.037960000e-03         481.291410         639.848317         727.883785
 1.038480000e-03         481.373312         639.997100         728.083292
 1.039000000e-03         481.455186         640.145772         728.282660
 1.039530000e-03         481.538593         640.297189         728.485742
 1.040050000e-03         481.620405         640.445629         728.684838
 1.040570000e-03         481.702195         640.593972         728.883818
 1.041100000e-03         481.785521         640.745056         729.086496
 1.041620000e-03         481.867238         640.893158         729.285190
 1.042140000e-03         481.948930         641.041164         729.483767
 1.042670000e-03         482.032169         641.191916         729.686049
 1.043190000e-03         482.113801         641.339694         729.884358
 1.043720000e-03         482.196971         641.490193         730.086328
 1.044240000e-03         482.278551         641.637786         730.284423
 1.044770000e-03         482.361679         641.788091         730.486163
 1.045290000e-03         482.443194         641.935423         730.683935
 1.045820000e-03         482.526255         642.085505         730.885411
 1.046350000e-03         482.609287         642.235463         731.086736
 1.046870000e-03         482.690728         642.382491         731.284139
 1.047400000e-03         482.773697         642.532213         731.485178
 1.047930000e-03         482.856633         642.681844         731.686117
 1.048450000e-03         482.937994         642.828559         731.883145
 1.048980000e-03         483.020889         642.977973         732.083807
 1.049510000e-03         483.103749         643.127262         732.284327
 1.050040000e-03         483.186589         643.276466         732.484740
 1.050560000e-03         483.267837         643.422732         732.681217
 1.051090000e-03         483.350611         643.571693         732.881339
 1.051620000e-03         483.433365         643.720559         733.081344
 1.052150000e-03         483.516099         643.869318         733.281211
 1.052680000e-03         483.598796         644.017959         733.480935
 1.053210000e-03         483.681468         644.166499         733.680545
 1.053740000e-03         483.764121         644.314926         733.880004
 1.054270000e-03         483.846743         644.463263         734.079364
 1.054800000e-03         483.929340         644.611472         734.278559
 1.055330000e-03         484.011901         644.759568         734.477622
 1.055860000e-03         484.094452         644.907559         734.676546
 1.056390000e-03         484.176966         645.055448         734.875352
 1.056920000e-03         484.259464         645.203235         735.074028
 1.057450000e-03         484.341925         645.350906         735.272572
 1.057990000e-03         484.425926         645.501264         735.474731
 1.058520000e-03         484.508349         645.648727         735.673006
 1.059050000e-03         484.590744         645.796090         735.871159
 1.059580000e-03         484.673114         645.943335         736.069163
 1.060120000e-03         484.757012         646.093250         736.270773
 1.060650000e-03         484.839337         646.240301         736.468542
 1.061180000e-03         484.921624         646.387218         736.666149
 1.061720000e-03         485.005457         646.536805         736.867338
 1.062250000e-03         485.087707         646.683526         737.064693
 1.062790000e-03         485.171483         646.832922         737.265664
 1.063320000e-03         485.253690         646.979435         737.462758
 1.063850000e-03         485.335867         647.125816         737.659679
 1.064390000e-03         485.419566         647.274875         737.860231
 1.064930000e-03         485.503255         647.423833         738.060638
 1.065460000e-03         485.585362         647.569931         738.257219
 1.066000000e-03         485.669005         647.718676         738.457361
 1.066530000e-03         485.751065         647.864551         738.653661
 1.067070000e-03         485.834658         648.013069         738.853515
 1.067610000e-03         485.918226         648.161489         739.053246
 1.068140000e-03         486.000217         648.307046         739.249148
 1.068680000e-03         486.083741         648.455257         739.448618
 1.069220000e-03         486.167246         648.603364         739.647958
 1.069760000e-03         486.250718         648.751360         739.847166
 1.070290000e-03         486.332625         648.896500         740.042525
 1.070830000e-03         486.416071         649.044307         740.241484
 1.071370000e-03         486.499485         649.191991         740.440285
 1.071910000e-03         486.582875         649.339563         740.638944
 1.072450000e-03         486.666252         649.487047         740.837490
 1.072990000e-03         486.749592         649.634401         741.035876
 1.073530000e-03         486.832924         649.781671         741.234146
 1.074070000e-03         486.916228         649.928830         741.432283
 1.074610000e-03         486.999518         650.075896         741.630295
 1.075150000e-03         487.082787         650.222852         741.828163
 1.075690000e-03         487.166017         650.369684         742.025888
 1.076230000e-03         487.249240         650.516418         742.223473
 1.076770000e-03         487.332447         650.663075         742.420965
 1.077310000e-03         487.415634         650.809612         742.618294
 1.077850000e-03         487.498793         650.956044         742.815491
 1.078400000e-03         487.583486         651.105092         743.016211
 1.078940000e-03         487.666603         651.251331         743.213171
 1.079480000e-03         487.749705         651.397454         743.409975
 1.080020000e-03         487.832790         651.543480         743.606642
 1.080570000e-03         487.917393         651.692098         743.806810
 1.081110000e-03         488.000440         651.837924         744.003226
 1.081660000e-03         488.085003         651.986338         744.203128
 1.082200000e-03         488.168003         652.131955         744.399280
 1.082740000e-03         488.251002         652.277470         744.595284
 1.083290000e-03         488.335507         652.425581         744.794790
 1.083830000e-03         488.418465         652.570902         744.990546
 1.084380000e-03         488.502921         652.718791         745.189777
 1.084920000e-03         488.585835         652.863904         745.385258
 1.085470000e-03         488.670266         653.011614         745.584251
 1.086010000e-03         488.753137         653.156509         745.779453
 1.086560000e-03         488.837533         653.303997         745.978142
 1.087110000e-03         488.921903         653.451391         746.176721
 1.087650000e-03         489.004734         653.596008         746.371552
 1.088200000e-03         489.089065         653.743180         746.569838
 1.088750000e-03         489.173383         653.890255         746.767991
 1.089300000e-03         489.257680         654.037228         746.966012
 1.089840000e-03         489.340440         654.181450         747.160323
 1.090390000e-03         489.424700         654.328216         747.358067
 1.090940000e-03         489.508949         654.474897         747.555707
 1.091490000e-03         489.593184         654.621463         747.753180
 1.092040000e-03         489.677387         654.767938         747.950554
 1.092590000e-03         489.761595         654.914321         748.147786
 1.093140000e-03         489.845784         655.060594         748.344866
 1.093690000e-03         489.929933         655.206757         748.541826
 1.094240000e-03         490.014085         655.352833         748.738653
 1.094790000e-03         490.098206         655.498799         748.935341
 1.095340000e-03         490.182315         655.644660         749.131890
 1.095890000e-03         490.266415         655.790437         749.328318
 1.096440000e-03         490.350488         655.936105         749.524612
 1.096990000e-03         490.434559         656.081689         749.720782
 1.097540000e-03         490.518601         656.227159         749.916808
 1.098090000e-03         490.602628         656.372516         750.112677
 1.098650000e-03         490.688177         656.520439         750.312001
 1.099200000e-03         490.772171         656.665610         750.507624
 1.099750000e-03         490.856149         656.810684         750.703122
 1.100000000e-03         490.894327         656.876603         750.791942
 1.100300000e-03         490.940122         656.955659         750.898473
 1.100860000e-03         491.025598         657.103175         751.097258
 1.101410000e-03         491.109531         657.247946         751.292340
 1.101970000e-03         491.194978         657.395271         751.490867
 1.102520000e-03         491.278887         657.539857         751.685697
 1.103070000e-03         491.362776         657.684337         751.880388
 1.103630000e-03         491.448174         657.831356         752.078502
 1.104180000e-03         491.532033         657.975637         752.272919
 1.104740000e-03         491.617399         658.122445         752.470748
 1.105290000e-03         491.701228         658.266544         752.664923
 1.105850000e-03         491.786560         658.413155         752.862487
 1.106410000e-03         491.871895         658.559682         753.059924
 1.106960000e-03         491.955684         658.703485         753.253692
 1.107520000e-03         492.040975         658.849802         753.450855
 1.108080000e-03         492.126252         658.996031         753.647896
 1.108630000e-03         492.210001         659.139541         753.841263
 1.109190000e-03         492.295266         659.285591         754.038051
 1.109750000e-03         492.380489         659.431500         754.234660
 1.110310000e-03         492.465713         659.577322         754.431140
 1.110860000e-03         492.549410         659.720464         754.624001
 1.111420000e-03         492.634604         659.866104         754.820238
 1.111980000e-03         492.719784         660.011636         755.016324
 1.112540000e-03         492.804960         660.157090         755.212297
 1.113100000e-03         492.890113         660.302418         755.408099
 1.113660000e-03         492.975255         660.447677         755.603806
 1.114220000e-03         493.060389         660.592823         755.799349
 1.114780000e-03         493.145506         660.737891         755.994800
 1.115340000e-03         493.230615         660.882857         756.190098
 1.115900000e-03         493.315697         661.027709         756.385246
 1.116460000e-03         493.400780         661.172484         756.580283
 1.117020000e-03         493.485844         661.317158         756.775181
 1.117590000e-03         493.572417         661.464314         756.973415
 1.118150000e-03         493.657459         661.608800         757.168053
 1.118710000e-03         493.742494         661.753191         757.362553
 1.119270000e-03         493.827503         661.897487         757.556931
 1.119840000e-03         493.914034         662.044261         757.754627
 1.120400000e-03         493.999022         662.188359         757.948730
 1.120960000e-03         494.084000         662.332374         758.142709
 1.121530000e-03         494.170492         662.478854         758.339997
 1.122090000e-03         494.255446         662.622666         758.533699
 1.122650000e-03         494.340388         662.766386         758.727265
 1.123220000e-03         494.426842         662.912600         758.924187
 1.123780000e-03         494.511765         663.056137         759.117493
 1.124350000e-03         494.598199         663.202143         759.314121
 1.124910000e-03         494.683099         663.345500         759.507177
 1.125480000e-03         494.769508         663.491312         759.703528
 1.126050000e-03         494.855902         663.637036         759.899762
 1.126610000e-03         494.940772         663.780110         760.092419
 1.127180000e-03         495.027143         663.925653         760.288398
 1.127740000e-03         495.111994         664.068543         760.480790
 1.128310000e-03         495.198347         664.213886         760.676480
 1.128880000e-03         495.284694         664.359142         760.872042
 1.129450000e-03         495.371026         664.504320         761.067506
 1.130010000e-03         495.455834         664.646830         761.259356
 1.130580000e-03         495.542144         664.791809         761.454533
 1.131150000e-03         495.628440         664.936684         761.649563
 1.131720000e-03         495.714734         665.081473         761.844467
 1.132290000e-03         495.801016         665.226184         762.039262
 1.132860000e-03         495.887293         665.370780         762.233880
 1.133430000e-03         495.973545         665.515276         762.428369
 1.134000000e-03         496.059799         665.659697         762.622747
 1.134570000e-03         496.146047         665.804024         762.816988
 1.135140000e-03         496.232296         665.948275         763.011108
 1.135710000e-03         496.318514         666.092416         763.205087
 1.136280000e-03         496.404735         666.236468         763.398933
 1.136850000e-03         496.490939         666.380426         763.592647
 1.137420000e-03         496.577128         666.524294         763.786236
 1.137990000e-03         496.663330         666.668079         763.979684
 1.138570000e-03         496.751017         666.814292         764.176407
 1.139140000e-03         496.837189         666.957880         764.369590
 1.139710000e-03         496.923354         667.101397         764.562662
 1.140290000e-03         497.011024         667.247334         764.758976
 1.140860000e-03         497.097176         667.390662         764.951773
 1.141430000e-03         497.183312         667.533892         765.144428
 1.142010000e-03         497.270948         667.679549         765.340345
 1.142580000e-03         497.357090         667.822615         765.532752
 1.143150000e-03         497.443203         667.965590         765.725038
 1.143730000e-03         497.530823         668.110975         765.920552
 1.144300000e-03         497.616930         668.253769         766.112569
 1.144880000e-03         497.704529         668.398981         766.307837
 1.145460000e-03         497.792122         668.544095         766.502956
 1.146030000e-03         497.878216         668.686624         766.694571
 1.146610000e-03         497.965788         668.831546         766.889423
 1.147180000e-03         498.051856         668.973893         767.080778
 1.147760000e-03         498.139433         669.118667         767.275388
 1.148340000e-03         498.226988         669.263330         767.469850
 1.148920000e-03         498.314545         669.407914         767.664190
 1.149490000e-03         498.400582         669.549899         767.855014
 1.150070000e-03         498.488120         669.694298         768.049079
 1.150650000e-03         498.575660         669.838628         768.243043
 1.151230000e-03         498.663185         669.982843         768.436834
 1.151810000e-03         498.750709         670.126974         768.630497
 1.152390000e-03         498.838214         670.271013         768.824041
 1.152960000e-03         498.924233         670.412513         769.014130
 1.153540000e-03         499.011728         670.556383         769.207419
 1.154120000e-03         499.099230         670.700155         769.400548
 1.154700000e-03         499.186713         670.843849         769.593572
 1.155280000e-03         499.274206         670.987466         769.786465
 1.155870000e-03         499.363189         671.133463         769.982554
 1.156450000e-03         499.450668         671.276903         770.175188
 1.157030000e-03         499.538127         671.420237         770.367673
 1.157610000e-03         499.625606         671.563507         770.560043
 1.158190000e-03         499.713058         671.706690         770.752300
 1.158770000e-03         499.800510         671.849769         770.944398
 1.159360000e-03         499.889466         671.995241         771.139693
 1.159940000e-03         499.976908         672.138156         771.331545
 1.160520000e-03         500.064352         672.280988         771.523257
 1.161110000e-03         500.153292         672.426207         771.718175
 1.161690000e-03         500.240722         672.568859         771.909628
 1.162270000e-03         500.328137         672.711420         772.100946
 1.162860000e-03         500.417058         672.856365         772.295451
 1.163440000e-03         500.504483         672.998790         772.486547
 1.164030000e-03         500.593393         673.143556         772.680784
 1.164610000e-03         500.680801         673.285782         772.871585
 1.165200000e-03         500.769704         673.430385         773.065570
 1.165780000e-03         500.857109         673.572463         773.256142
 1.166370000e-03         500.946009         673.716889         773.449859
 1.166960000e-03         501.034908         673.861241         773.643449
 1.167540000e-03         501.122276         674.003044         773.833627
 1.168130000e-03         501.211173         674.147218         774.026941
 1.168720000e-03         501.300064         674.291326         774.220162
 1.169300000e-03         501.387440         674.432891         774.409958
 1.169890000e-03         501.476308         674.576809         774.602901
 1.170480000e-03         501.565179         674.720632         774.795691
 1.171070000e-03         501.654053         674.864385         774.988369
 1.171660000e-03         501.742915         675.008063         775.180938
 1.172250000e-03         501.831780         675.151627         775.373324
 1.172840000e-03         501.920642         675.295135         775.565626
 1.173430000e-03         502.009507         675.438563         775.757796
 1.174020000e-03         502.098353         675.581884         775.949820
 1.174610000e-03         502.187205         675.725129         776.141717
 1.175200000e-03         502.276047         675.868294         776.333494
 1.175790000e-03         502.364902         676.011395         776.525157
 1.176380000e-03         502.453746         676.154391         776.716668
 1.176970000e-03         502.542580         676.297302         776.908051
 1.177560000e-03         502.631418         676.440130         777.099297
 1.178150000e-03         502.720251         676.582890         777.290445
 1.178750000e-03         502.810588         676.727980         777.484687
 1.179340000e-03         502.899412         676.870564         777.675565
 1.179930000e-03         502.988245         677.013077         777.866319
 1.180520000e-03         503.077066         677.155506         778.056953
 1.181120000e-03         503.167403         677.300275         778.250686
 1.181710000e-03         503.256228         677.442527         778.441031
 1.182300000e-03         503.345049         677.584710         778.631272
 1.182900000e-03         503.435366         677.729213         778.824604
 1.183490000e-03         503.524195         677.871254         779.014610
 1.184090000e-03         503.614502         678.015582         779.207670
 1.184680000e-03         503.703317         678.157447         779.397413
 1.185280000e-03         503.793632         678.301631         779.590239
 1.185880000e-03         503.883954         678.445740         779.782936
 1.186470000e-03         503.972763         678.587347         779.972268
 1.187070000e-03         504.063078         678.731295         780.164717
 1.187660000e-03         504.151889         678.872759         780.353818
 1.188260000e-03         504.242203         679.016549         780.546017
 1.188860000e-03         504.332510         679.160243         780.738066
 1.189460000e-03         504.422815         679.303848         780.929976
 1.190050000e-03         504.511623         679.445001         781.118584
 1.190650000e-03         504.601925         679.588458         781.310261
 1.191250000e-03         504.692235         679.731824         781.501783
 1.191850000e-03         504.782543         679.875136         781.693218
 1.192450000e-03         504.872852         680.018340         781.884478
 1.193050000e-03         504.963158         680.161498         782.075671
 1.193650000e-03         505.053466         680.304550         782.266691
 1.194250000e-03         505.143761         680.447511         782.457570
 1.194850000e-03         505.234088         680.590439         782.648375
 1.195450000e-03         505.324384         680.733256         782.839030
 1.196050000e-03         505.414681         680.875992         783.029549
 1.196650000e-03         505.504993         681.018659         783.219944
 1.197250000e-03         505.595294         681.161239         783.410212
 1.197850000e-03         505.685603         681.303753         783.600365
 1.198460000e-03         505.777408         681.448551         783.793547
 1.199060000e-03         505.867718         681.590913         783.983456
 1.199660000e-03         505.958026         681.733195         784.173233
 1.200260000e-03         506.048336         681.875393         784.362874
 1.200870000e-03         506.140151         682.019892         784.555570
 1.201470000e-03         506.230469         682.161940         784.744959
 1.202080000e-03         506.322271         682.306257         784.937365
 1.202680000e-03         506.412585         682.448156         785.126520
 1.203280000e-03         506.502898         682.589968         785.315533
 1.203890000e-03         506.594718         682.734083         785.507598
 1.204490000e-03         506.685034         682.875748         785.696372
 1.205100000e-03         506.776855         683.019694         785.888164
 1.205700000e-03         506.867169         683.161201         786.076677
 1.206310000e-03         506.958993         683.304987         786.268208
 1.206920000e-03         507.050818         683.448720         786.459648
 1.207520000e-03         507.141137         683.589993         786.647786
 1.208130000e-03         507.232961         683.733547         786.838931
 1.208740000e-03         507.324797         683.877055         787.029995
 1.209350000e-03         507.416626         684.020461         787.220903
 1.209950000e-03         507.506960         684.161452         787.408560
 1.210000000e-03         507.514482         684.173192         787.424191
 1.210560000e-03         507.598796         684.304718         787.599227
 1.211170000e-03         507.690621         684.447887         787.789751
 1.211780000e-03         507.782465         684.590997         787.980159
 1.212390000e-03         507.874300         684.734023         788.170439
 1.213000000e-03         507.966152         684.876995         788.360615
 1.213610000e-03         508.058000         685.019888         788.550663
 1.214220000e-03         508.149845         685.162685         788.740558
 1.214830000e-03         508.241704         685.305431         788.930356
 1.215440000e-03         508.333556         685.448089         789.120019
 1.216050000e-03         508.425391         685.590658         789.309548
 1.216660000e-03         508.517275         685.733193         789.498976
 1.217270000e-03         508.609126         685.875628         789.688276
 1.217880000e-03         508.700989         686.017987         789.877436
 1.218500000e-03         508.794369         686.162616         790.069583
 1.219110000e-03         508.886238         686.304836         790.258508
 1.219720000e-03         508.978113         686.446989         790.447315
 1.220330000e-03         509.069991         686.589059         790.635995
 1.220950000e-03         509.163367         686.733385         790.827644
 1.221560000e-03         509.255250         686.875306         791.016064
 1.222170000e-03         509.347141         687.017165         791.204378
 1.222790000e-03         509.440528         687.161260         791.395639
 1.223400000e-03         509.532417         687.302968         791.583703
 1.224020000e-03         509.625817         687.446928         791.774724
 1.224630000e-03         509.717730         687.588515         791.962568
 1.225250000e-03         509.811140         687.732325         792.153337
 1.225860000e-03         509.903051         687.873752         792.340919
 1.226480000e-03         509.996466         688.017414         792.531435
 1.227100000e-03         510.089886         688.161019         792.721859
 1.227710000e-03         510.181811         688.302230         792.909066
 1.228330000e-03         510.275241         688.445698         793.099256
 1.228950000e-03         510.368663         688.589062         793.289268
 1.229570000e-03         510.462113         688.732377         793.479183
 1.230180000e-03         510.554036         688.873289         793.665898
 1.230800000e-03         510.647500         689.016483         793.855593
 1.231420000e-03         510.740942         689.159566         794.045132
 1.232040000e-03         510.834403         689.302600         794.234567
 1.232660000e-03         510.927854         689.445540         794.423855
 1.233280000e-03         511.021338         689.588455         794.613069
 1.233900000e-03         511.114797         689.731247         794.802101
 1.234520000e-03         511.208256         689.873975         794.991031
 1.235140000e-03         511.301753         690.016673         795.179865
 1.235760000e-03         511.395239         690.159275         795.368559
 1.236380000e-03         511.488737         690.301823         795.557151
 1.237000000e-03         511.582213         690.444258         795.745571
 1.237620000e-03         511.675715         690.586660         795.933912
 1.238250000e-03         511.770730         690.731283         796.125161
 1.238870000e-03         511.864237         690.873535         796.313250
 1.239490000e-03         511.957758         691.015731         796.501229
 1.240110000e-03         512.051270         691.157839         796.689069
 1.240740000e-03         512.146302         691.302177         796.879825
 1.241360000e-03         512.239836         691.444157         797.067432
 1.241980000e-03         512.333385         691.586092         797.254949
 1.242610000e-03         512.428437         691.730230         797.445349
 1.243230000e-03         512.521984         691.871999         797.632591
 1.243860000e-03         512.617042         692.015996         797.822743
 1.244480000e-03         512.710610         692.157649         798.009776
 1.245110000e-03         512.805681         692.301498         798.199667
 1.245730000e-03         512.899255         692.443007         798.386446
 1.246360000e-03         512.994340         692.586736         798.576124
 1.246990000e-03         513.089428         692.730366         798.765636
 1.247610000e-03         513.183029         692.871695         798.952084
 1.248240000e-03         513.278139         693.015215         799.141394
 1.248870000e-03         513.373244         693.158671         799.330596
 1.249490000e-03         513.466854         693.299769         799.516644
 1.250120000e-03         513.561974         693.443073         799.705572
 1.250750000e-03         513.657103         693.586323         799.894399
 1.251380000e-03         513.752250         693.729526         800.083141
 1.252010000e-03         513.847396         693.872637         800.271717
 1.252640000e-03         513.942548         694.015687         800.460189
 1.253270000e-03         514.037703         694.158663         800.648532
 1.253900000e-03         514.132870         694.301597         800.836793
 1.254530000e-03         514.228032         694.444424         801.024873
 1.255160000e-03         514.323229         694.587233         801.212892
 1.255790000e-03         514.418402         694.729931         801.400747
 1.256420000e-03         514.513608         694.872600         801.588520
 1.257050000e-03         514.608798         695.015176         801.776148
 1.257680000e-03         514.704014         695.157710         801.963683
 1.258310000e-03         514.799219         695.300156         802.151072
 1.258950000e-03         514.895955         695.444807         802.341326
 1.259580000e-03         514.991182         695.587141         802.528513
 1.260210000e-03         515.086416         695.729398         802.715550
 1.260840000e-03         515.181666         695.871599         802.902485
 1.261480000e-03         515.278431         696.015989         803.092266
 1.262110000e-03         515.373687         696.158058         803.278969
 1.262750000e-03         515.470467         696.302327         803.468527
 1.263380000e-03         515.565757         696.444289         803.655014
 1.264020000e-03         515.662553         696.588423         803.844329
 1.264650000e-03         515.757833         696.730227         804.030550
 1.265290000e-03         515.854646         696.874228         804.219618
 1.265920000e-03         515.949955         697.015927         804.405639
 1.266560000e-03         516.046791         697.159805         804.594471
 1.267190000e-03         516.142120         697.301391         804.780279
 1.267830000e-03         516.238959         697.445130         804.968871
 1.268470000e-03         516.335809         697.588808         805.157348
 1.269110000e-03         516.432670         697.732440         805.345740
 1.269740000e-03         516.528020         697.873735         805.531019
 1.270380000e-03         516.624902         698.017230         805.719154
 1.271020000e-03         516.721779         698.160659         805.907177
 1.271660000e-03         516.818680         698.304032         806.095078
 1.272300000e-03         516.915590         698.447349         806.282877
 1.272940000e-03         517.012510         698.590608         806.470567
 1.273580000e-03         517.109417         698.733768         806.658099
 1.274220000e-03         517.206366         698.876927         806.845588
 1.274860000e-03         517.303292         699.019963         807.032885
 1.275500000e-03         517.400245         699.162967         807.220102
 1.276140000e-03         517.497202         699.305905         807.407197
 1.276780000e-03         517.594158         699.448757         807.594146
 1.277420000e-03         517.691145         699.591588         807.781029
 1.278060000e-03         517.788139         699.734355         807.967796
 1.278710000e-03         517.886628         699.879258         808.157332
 1.279350000e-03         517.983624         700.021873         808.343831
 1.279990000e-03         518.080653         700.164466         808.530259
 1.280630000e-03         518.177686         700.306988         808.716565
 1.281280000e-03         518.276225         700.451658         808.905649
 1.281920000e-03         518.373266         700.594045         809.091714
 1.282570000e-03         518.471818         700.738593         809.280569
 1.283210000e-03         518.568889         700.880864         809.466394
 1.283850000e-03         518.665960         701.023091         809.652149
 1.284500000e-03         518.764570         701.167486         809.840686
 1.285150000e-03         518.863151         701.311752         810.029023
 1.285790000e-03         518.960262         701.453814         810.214451
 1.286440000e-03         519.058882         701.597995         810.402606
 1.287080000e-03         519.156007         701.739920         810.587776
 1.287730000e-03         519.254659         701.883998         810.775720
 1.288380000e-03         519.353311         702.028010         810.963543
 1.289020000e-03         519.450456         702.169743         811.148359
 1.289670000e-03         519.549148         702.313662         811.335981
 1.290320000e-03         519.647823         702.457498         811.523482
 1.290970000e-03         519.746514         702.601259         811.710823
 1.291620000e-03         519.845234         702.744996         811.898106
 1.292270000e-03         519.943943         702.888636         812.085221
 1.292920000e-03         520.042673         703.032247         812.272268
 1.293560000e-03         520.139897         703.173584         812.456306
 1.294210000e-03         520.238640         703.317068         812.643116
 1.294870000e-03         520.338931         703.462725         812.832712
 1.295520000e-03         520.437706         703.606097         813.019298
 1.296170000e-03         520.536485         703.749409         813.205766
 1.296820000e-03         520.635286         703.892681         813.392142
 1.297470000e-03         520.734079         704.035859         813.578362
 1.298120000e-03         520.832904         704.179028         813.764542
 1.298770000e-03         520.931726         704.322110         813.950556
 1.299430000e-03         521.032093         704.467346         814.139336
 1.300080000e-03         521.130937         704.610323         814.325147
 1.300730000e-03         521.229802         704.753252         814.510858
 1.301390000e-03         521.330181         704.898279         814.699250
 1.302040000e-03         521.429073         705.041108         814.884761
 1.302690000e-03         521.527949         705.183825         815.070075
 1.303350000e-03         521.628404         705.328764         815.258243
 1.304000000e-03         521.727312         705.471393         815.443374
 1.304660000e-03         521.827766         705.616168         815.631246
 1.305310000e-03         521.926701         705.758701         815.816189
 1.305970000e-03         522.027170         705.903366         816.003846
 1.306630000e-03         522.127672         706.048000         816.191420
 1.307280000e-03         522.226637         706.190346         816.375995
 1.307940000e-03         522.327136         706.334839         816.563318
 1.308600000e-03         522.427663         706.479291         816.750540
 1.309250000e-03         522.526676         706.621502         816.934829
 1.309910000e-03         522.627209         706.765816         817.121798
 1.310570000e-03         522.727774         706.910109         817.308705
 1.311230000e-03         522.828345         707.054329         817.495462
 1.311890000e-03         522.928925         707.198499         817.682130
 1.312550000e-03         523.029510         707.342605         817.868681
 1.313210000e-03         523.130131         707.486696         818.055165
 1.313870000e-03         523.230741         707.630691         818.241487
 1.314530000e-03         523.331381         707.774656         818.427726
 1.315190000e-03         523.432014         707.918541         818.613827
 1.315850000e-03         523.532666         708.062390         818.799850
 1.316510000e-03         523.633339         708.206187         818.985754
 1.317170000e-03         523.734018         708.349922         819.171543
 1.317830000e-03         523.834708         708.493621         819.357253
 1.318490000e-03         523.935399         708.637234         819.542808
 1.319160000e-03         524.037666         708.783020         819.731117
 1.319820000e-03         524.138400         708.926561         819.916505
 1.320480000e-03         524.239121         709.070002         820.101714
 1.321140000e-03         524.339873         709.213415         820.286850
 1.321810000e-03         524.442184         709.358989         820.474725
 1.322470000e-03         524.542964         709.502309         820.659675
 1.323140000e-03         524.645294         709.647769         820.847329
 1.323800000e-03         524.746102         709.790990         821.032053
 1.324470000e-03         524.848442         709.936304         821.219440
 1.325130000e-03         524.949267         710.079409         821.403945
 1.325800000e-03         525.051648         710.224652         821.591162
 1.326460000e-03         525.152516         710.367672         821.775466
 1.327130000e-03         525.254923         710.512815         821.962469
 1.327800000e-03         525.357323         710.657866         822.149318
 1.328460000e-03         525.458215         710.800720         822.333294
 1.329130000e-03         525.560675         710.945725         822.519997
 1.329800000e-03         525.663117         711.090619         822.706517
 1.330470000e-03         525.765588         711.235500         822.892977
 1.331140000e-03         525.868080         711.380336         823.079339
 1.331800000e-03         525.969033         711.522929         823.262781
 1.332470000e-03         526.071549         711.667663         823.448930
 1.333140000e-03         526.174080         711.812346         823.634976
 1.333810000e-03         526.276604         711.956933         823.820853
 1.334480000e-03         526.379165         712.101528         824.006698
 1.335150000e-03         526.481727         712.246041         824.192402
 1.335820000e-03         526.584307         712.390519         824.378023
 1.336490000e-03         526.686895         712.534932         824.563512
 1.337170000e-03         526.791052         712.681487         824.751708
 1.337840000e-03         526.893655         712.825793         824.936984
 1.338510000e-03         526.996295         712.970066         825.122170
 1.339180000e-03         527.098946         713.114295         825.307256
 1.339860000e-03         527.203150         713.260632         825.495002
 1.340000000e-03         527.224601         713.290756         825.533650
 1.340530000e-03         527.305825         713.404756         825.679880
 1.341200000e-03         527.408522         713.548837         825.864645
 1.341880000e-03         527.512755         713.695016         826.052072
 1.342550000e-03         527.615479         713.839007         826.236652
 1.343220000e-03         527.718202         713.982923         826.421095
 1.343900000e-03         527.822496         714.128970         826.608212
 1.344570000e-03         527.925263         714.272827         826.792494
 1.345250000e-03         528.029564         714.418736         826.979356
 1.345930000e-03         528.133896         714.564638         827.166172
 1.346600000e-03         528.236694         714.708319         827.350097
 1.347280000e-03         528.341055         714.854120         827.536693
 1.347950000e-03         528.443895         714.997741         827.720472
 1.348630000e-03         528.548275         715.143426         827.906832
 1.349310000e-03         528.652680         715.289082         828.093111
 1.349990000e-03         528.757096         715.434689         828.279294
 1.350670000e-03         528.861515         715.580230         828.465357
 1.351340000e-03         528.964430         715.723607         828.648594
 1.352020000e-03         529.068895         715.869080         828.834482
 1.352700000e-03         529.173372         716.014492         829.020237
 1.353380000e-03         529.277860         716.159870         829.205919
 1.354060000e-03         529.382379         716.305213         829.391505
 1.354740000e-03         529.486902         716.450492         829.576963
 1.355420000e-03         529.591421         716.595706         829.762305
 1.356100000e-03         529.695985         716.740909         829.947581
 1.356780000e-03         529.800537         716.886020         830.132701
 1.357470000e-03         529.906654         717.033246         830.320476
 1.358150000e-03         530.011260         717.178311         830.505456
 1.358830000e-03         530.115870         717.323307         830.690294
 1.359510000e-03         530.220517         717.468290         830.875067
 1.360200000e-03         530.326692         717.615327         831.062433
 1.360880000e-03         530.431356         717.760195         831.246979
 1.361560000e-03         530.536023         717.905019         831.431441
 1.362250000e-03         530.642260         718.051938         831.618515
 1.362930000e-03         530.746967         718.196681         831.802780
 1.363610000e-03         530.851693         718.341373         831.986931
 1.364300000e-03         530.957971         718.488148         832.173696
 1.364990000e-03         531.064255         718.634857         832.360322
 1.365670000e-03         531.169042         718.779460         832.544243
 1.366360000e-03         531.275354         718.926067         832.730657
 1.367040000e-03         531.380170         719.070568         832.914351
 1.367730000e-03         531.486515         719.217097         833.100579
 1.368420000e-03         531.592894         719.363623         833.286766
 1.369100000e-03         531.697740         719.507952         833.470106
 1.369790000e-03         531.804150         719.654389         833.656091
 1.370480000e-03         531.910572         719.800756         833.841931
 1.371170000e-03         532.017006         719.947091         834.027697
 1.371860000e-03         532.123481         720.093414         834.213399
 1.372550000e-03         532.229921         720.239614         834.398908
 1.373240000e-03         532.336424         720.385840         834.584394
 1.373930000e-03         532.442938         720.532018         834.769782
 1.374620000e-03         532.549447         720.678121         834.955029
 1.375310000e-03         532.656002         720.824234         835.140244
 1.376000000e-03         532.762556         720.970253         835.325288
 1.376690000e-03         532.869113         721.116236         835.510261
 1.377380000e-03         532.975705         721.262194         835.695143
 1.378070000e-03         533.082320         721.408125         835.879949
 1.378760000e-03         533.188943         721.554004         836.064652
 1.379460000e-03         533.297115         721.701925         836.251887
 1.380150000e-03         533.403779         721.847719         836.436383
 1.380840000e-03         533.510444         721.993471         836.620799
 1.381540000e-03         533.618673         722.141272         836.807741
 1.382230000e-03         533.725386         722.286948         836.991965
 1.382920000e-03         533.832117         722.432590         837.176098
 1.383620000e-03         533.940387         722.580264         837.362754
 1.384310000e-03         534.047159         722.725828         837.546689
 1.385010000e-03         534.155452         722.873394         837.733123
 1.385700000e-03         534.262264         723.018892         837.916892
 1.386400000e-03         534.370613         723.166422         838.103192
 1.387100000e-03         534.478985         723.313908         838.289382
 1.387790000e-03         534.585825         723.459249         838.472819
 1.388490000e-03         534.694237         723.606663         838.658826
 1.389190000e-03         534.802651         723.754020         838.844720
 1.389890000e-03         534.911094         723.901349         839.030535
 1.390580000e-03         535.018005         724.046539         839.213603
 1.391280000e-03         535.126474         724.193782         839.399221
 1.391980000e-03         535.234975         724.340991         839.584745
 1.392680000e-03         535.343481         724.488165         839.770188
 1.393380000e-03         535.452010         724.635292         839.955514
 1.394080000e-03         535.560579         724.782419         840.140799
 1.394780000e-03         535.669106         724.929423         840.325892
 1.395480000e-03         535.777701         725.076456         840.510969
 1.396180000e-03         535.886307         725.223435         840.695924
 1.396880000e-03         535.994913         725.370361         840.880781
 1.397580000e-03         536.103565         725.517281         841.065573
 1.398290000e-03         536.213758         725.666227         841.252883
 1.398990000e-03         536.322444         725.813073         841.437493
 1.399690000e-03         536.431110         725.959816         841.621934
 1.400390000e-03         536.539817         726.106568         841.806339
 1.401100000e-03         536.650105         726.255394         841.993306
 1.401800000e-03         536.758839         726.402050         842.177502
 1.402510000e-03         536.869160         726.550800         842.364282
 1.403210000e-03         536.977943         726.697403         842.548327
 1.403910000e-03         537.086729         726.843957         842.732252
 1.404620000e-03         537.197085         726.992551         842.918697
 1.405330000e-03         537.307481         727.141134         843.105074
 1.406030000e-03         537.416329         727.287585         843.288738
 1.406740000e-03         537.526750         727.436080         843.474918
 1.407440000e-03         537.635639         727.582466         843.658412
 1.408150000e-03         537.746087         727.730891         843.844422
 1.408860000e-03         537.856586         727.879298         844.030344
 1.409570000e-03         537.967070         728.027643         844.216157
 1.410270000e-03         538.076026         728.173875         844.399270
 1.410980000e-03         538.186568         728.322171         844.584924
 1.411690000e-03         538.297118         728.470419         844.770474
 1.412400000e-03         538.407679         728.618608         844.955901
 1.413110000e-03         538.518275         728.766806         845.141297
 1.413820000e-03         538.628882         728.914938         845.326560
 1.414530000e-03         538.739496         729.063030         845.511730
 1.415240000e-03         538.850138         729.211094         845.696820
 1.415950000e-03         538.960815         729.359157         845.881860
 1.416660000e-03         539.071491         729.507146         846.066765
 1.417370000e-03         539.182187         729.655089         846.251556
 1.418080000e-03         539.292913         729.803038         846.436320
 1.418800000e-03         539.405214         729.953013         846.623556
 1.419510000e-03         539.515980         730.100893         846.808143
 1.420220000e-03         539.626741         730.248690         846.992568
 1.420940000e-03         539.739094         730.398558         847.179536
 1.421650000e-03         539.849902         730.546310         847.363819
 1.422360000e-03         539.960751         730.694058         847.548045
 1.423080000e-03         540.073162         730.843831         847.734759
 1.423790000e-03         540.184031         730.991479         847.918773
 1.424510000e-03         540.296479         731.141173         848.105291
 1.425220000e-03         540.407384         731.288760         848.289134
 1.425940000e-03         540.519866         731.438375         848.475455
 1.426650000e-03         540.630828         731.585916         848.659143
 1.427370000e-03         540.743353         731.735480         848.845321
 1.428090000e-03         540.855907         731.885022         849.031409
 1.428810000e-03         540.968462         732.034496         849.217366
 1.429520000e-03         541.079491         732.181893         849.400697
 1.430240000e-03         541.192101         732.331329         849.586516
 1.430960000e-03         541.304717         732.480714         849.772224
 1.431680000e-03         541.417371         732.630096         849.957882
 1.432400000e-03         541.530030         732.779425         850.143430
 1.433120000e-03         541.642708         732.928707         850.328868
 1.433840000e-03         541.755409         733.077983         850.514257
 1.434560000e-03         541.868135         733.227219         850.699545
 1.435280000e-03         541.980878         733.376424         850.884747
 1.436000000e-03         542.093635         733.525577         851.069838
 1.436720000e-03         542.206429         733.674741         851.254902
 1.437440000e-03         542.319225         733.823840         851.439834
 1.438160000e-03         542.432046         733.972922         851.624699
 1.438880000e-03         542.544882         734.121956         851.809452
 1.439610000e-03         542.659318         734.273047         851.996712
 1.440330000e-03         542.772195         734.422029         852.181313
 1.441050000e-03         542.885088         734.570970         852.365815
 1.441780000e-03         542.999584         734.721958         852.552802
 1.442500000e-03         543.112519         734.870844         852.737141
 1.443220000e-03         543.225488         735.019724         852.921430
 1.443950000e-03         543.340027         735.170601         853.108136
 1.444670000e-03         543.453027         735.319394         853.292219
 1.445400000e-03         543.567619         735.470241         853.478803
 1.446130000e-03         543.682225         735.621039         853.665272
 1.446850000e-03         543.795290         735.769756         853.849120
 1.447580000e-03         543.909939         735.920493         854.035419
 1.448310000e-03         544.024592         736.071179         854.221606
 1.449030000e-03         544.137720         736.219818         854.405221
 1.449760000e-03         544.252439         736.370482         854.591290
 1.450490000e-03         544.367160         736.521080         854.777223
 1.451220000e-03         544.481909         736.671671         854.963105
 1.451950000e-03         544.596685         736.822246         855.148922
 1.452680000e-03         544.711476         736.972769         855.334620
 1.453400000e-03         544.824710         737.121204         855.517705
 1.454130000e-03         544.939544         737.271684         855.703260
 1.454860000e-03         545.054388         737.422120         855.888719
 1.455600000e-03         545.170852         737.574624         856.076669
 1.456330000e-03         545.285730         737.724975         856.261916
 1.457060000e-03         545.400636         737.875326         856.447127
 1.457790000e-03         545.515582         738.025673         856.632278
 1.458520000e-03         545.630540         738.175980         856.817340
 1.459250000e-03         545.745515         738.326255         857.002311
 1.459990000e-03         545.862078         738.478544         857.189716
 1.460720000e-03         545.977094         738.628759         857.374516
 1.461450000e-03         546.092128         738.778951         857.559246
 1.462190000e-03         546.208759         738.931164         857.746412
 1.462920000e-03         546.323850         739.081315         857.930994
 1.463660000e-03         546.440512         739.233454         858.117970
 1.464390000e-03         546.555639         739.383542         858.302382
 1.465130000e-03         546.672360         739.535656         858.489235
 1.465860000e-03         546.787514         739.685667         858.673454
 1.466600000e-03         546.904281         739.837736         858.860157
 1.467330000e-03         547.019483         739.987700         859.044227
 1.468070000e-03         547.136279         740.139683         859.230721
 1.468810000e-03         547.253100         740.291658         859.417171
 1.469550000e-03         547.369956         740.443613         859.603535
 1.470280000e-03         547.485239         740.593476         859.787297
 1.471020000e-03         547.602112         740.745342         859.973457
 1.471760000e-03         547.719023         740.897221         860.159599
 1.472500000e-03         547.835945         741.049042         860.345610
 1.473240000e-03         547.952906         741.200869         860.531577
 1.473980000e-03         548.069879         741.352661         860.717465
 1.474720000e-03         548.186869         741.504418         860.903265
 1.475460000e-03         548.303882         741.656148         861.088975
 1.476200000e-03         548.420919         741.807854         861.274606
 1.476940000e-03         548.537971         741.959537         861.460170
 1.477680000e-03         548.655044         742.111177         861.645625
 1.478430000e-03         548.773705         742.264828         861.833502
 1.479170000e-03         548.890841         742.416466         862.018867
 1.479910000e-03         549.007984         742.568047         862.204107
 1.480650000e-03         549.125153         742.719615         862.389293
 1.481400000e-03         549.243911         742.873168         862.576850
 1.482140000e-03         549.361108         743.024659         862.761838
 1.482890000e-03         549.479921         743.178193         862.949277
 1.483630000e-03         549.597159         743.329643         863.134133
 1.484380000e-03         549.716028         743.483138         863.321422
 1.485120000e-03         549.833309         743.634532         863.506105
 1.485870000e-03         549.952206         743.787962         863.693229
 1.486610000e-03         550.069554         743.939332         863.877784
 1.487360000e-03         550.188479         744.092700         864.064736
 1.488110000e-03         550.307426         744.246019         864.251577
 1.488850000e-03         550.424837         744.397326         864.435916
 1.489600000e-03         550.543827         744.550612         864.622624
 1.490000000e-03         550.607321         744.632397         864.722222
 1.490350000e-03         550.662858         744.703911         864.809304
 1.491100000e-03         550.781912         744.857176         864.995887
 1.491850000e-03         550.900979         745.010400         865.182367
 1.492600000e-03         551.020072         745.163615         865.368797
 1.493340000e-03         551.137605         745.314758         865.552643
 1.494090000e-03         551.256733         745.467923         865.738923
 1.494840000e-03         551.375901         745.621082         865.925144
 1.495600000e-03         551.496661         745.776222         866.113712
 1.496350000e-03         551.615872         745.929334         866.299777
 1.497100000e-03         551.735098         746.082413         866.485755
 1.497850000e-03         551.854331         746.235445         866.671626
 1.498600000e-03         551.973615         746.388498         866.857471
 1.499350000e-03         552.092885         746.541476         867.043186
 1.500110000e-03         552.213806         746.696526         867.231359
 1.500860000e-03         552.333121         746.849457         867.416914
 1.501610000e-03         552.452492         747.002411         867.602451
 1.502370000e-03         552.573459         747.157377         867.790391
 1.503120000e-03         552.692843         747.310236         867.975712
 1.503880000e-03         552.813871         747.465177         868.163515
 1.504630000e-03         552.933307         747.618014         868.348724
 1.505390000e-03         553.054357         747.772871         868.536327
 1.506140000e-03         553.173845         747.925684         868.721412
 1.506900000e-03         553.294952         748.080519         868.908894
 1.507660000e-03         553.416082         748.235321         869.096291
 1.508410000e-03         553.535641         748.388078         869.281164
 1.509170000e-03         553.656811         748.542840         869.468419
 1.509930000e-03         553.777998         748.697573         869.655581
 1.510690000e-03         553.899207         748.852279         869.842669
 1.511440000e-03         554.018849         749.004942         870.027239
 1.512200000e-03         554.140103         749.159620         870.214203
 1.512960000e-03         554.261390         749.314272         870.401076
 1.513720000e-03         554.382701         749.468920         870.587907
 1.514480000e-03         554.504018         749.623519         870.774622
 1.515240000e-03         554.625383         749.778136         870.961317
 1.516000000e-03         554.746743         749.932692         871.147892
 1.516760000e-03         554.868130         750.087241         871.334409
 1.517530000e-03         554.991153         750.243814         871.523313
 1.518290000e-03         555.112596         750.398338         871.709708
 1.519050000e-03         555.234058         750.552837         871.896021
 1.519810000e-03         555.355542         750.707313         872.082262
 1.520580000e-03         555.478649         750.863796         872.270868
 1.521340000e-03         555.600170         751.018218         872.456947
 1.522100000e-03         555.721740         751.172670         872.643018
 1.522870000e-03         555.844901         751.329079         872.831388
 1.523630000e-03         555.966508         751.483476         873.017300
 1.524400000e-03         556.089712         751.639840         873.205525
 1.525160000e-03         556.211358         751.794177         873.391259
 1.525930000e-03         556.334624         751.950539         873.579391
 1.526690000e-03         556.456313         752.104844         873.764994
 1.527460000e-03         556.579627         752.261163         873.952973
 1.528230000e-03         556.702967         752.417463         874.140884
 1.529000000e-03         556.826332         752.573758         874.328740
 1.529760000e-03         556.948100         752.727976         874.514056
 1.530530000e-03         557.071513         752.884226         874.701760
 1.531300000e-03         557.194923         753.040423         874.889353
 1.532070000e-03         557.318392         753.196659         875.076950
 1.532840000e-03         557.441858         753.352840         875.264434
 1.533610000e-03         557.565355         753.509013         875.451860
 1.534380000e-03         557.688881         753.665183         875.639232
 1.535150000e-03         557.812422         753.821311         875.826501
 1.535920000e-03         557.935976         753.977406         876.013688
 1.536690000e-03         558.059586         754.133541         876.200882
 1.537460000e-03         558.183191         754.289619         876.387952
 1.538230000e-03         558.306813         754.445659         876.574929
 1.539000000e-03         558.430483         754.601737         876.761916
 1.539780000e-03         558.555772         754.759791         876.951206
 1.540550000e-03         558.679473         754.915806         877.138017
 1.541320000e-03         558.803202         755.071810         877.324768
 1.542100000e-03         558.928549         755.229793         877.513834
 1.542870000e-03         559.052331         755.385779         877.700468
 1.543650000e-03         559.177741         755.543759         877.889431
 1.544420000e-03         559.301567         755.699704         878.075924
 1.545200000e-03         559.427008         755.857631         878.264736
 1.545970000e-03         559.550861         756.013504         878.451040
 1.546750000e-03         559.676368         756.171441         878.639773
 1.547530000e-03         559.801888         756.329330         878.828398
 1.548300000e-03         559.925812         756.485155         879.014499
 1.549080000e-03         560.051386         756.643031         879.203017
 1.549860000e-03         560.176990         756.800893         879.391465
 1.550640000e-03         560.302603         756.958721         879.579828
 1.551410000e-03         560.426617         757.114487         879.765675
 1.552190000e-03         560.552287         757.272300         879.953920
 1.552970000e-03         560.677977         757.430093         880.142105
 1.553750000e-03         560.803686         757.587862         880.330205
 1.554530000e-03         560.929415         757.745609         880.518232
 1.555310000e-03         561.055172         757.903348         880.706206
 1.556090000e-03         561.180955         758.061079         880.894121
 1.556870000e-03         561.306751         758.218768         881.081933
 1.557660000e-03         561.434190         758.378481         881.272110
 1.558440000e-03         561.560046         758.536176         881.459844
 1.559220000e-03         561.685935         758.693863         881.647518
 1.560000000e-03         561.811817         758.851481         881.835058
 1.560790000e-03         561.939360         759.011158         882.025013
 1.561570000e-03         562.065296         759.168765         882.212445
 1.562350000e-03         562.191257         759.326360         882.399823
 1.563140000e-03         562.318884         759.486001         882.589587
 1.563920000e-03         562.444903         759.643590         882.776864
 1.564710000e-03         562.572556         759.803168         882.966451
 1.565490000e-03         562.698605         759.960711         883.153587
 1.566280000e-03         562.826318         760.120280         883.343070
 1.567070000e-03         562.954051         760.279836         883.532496
 1.567850000e-03         563.080176         760.437338         883.719435
 1.568640000e-03         563.207953         760.596854         883.908718
 1.569430000e-03         563.335755         760.756364         884.097944
 1.570210000e-03         563.461946         760.913816         884.284685
 1.571000000e-03         563.589793         761.073297         884.473787
 1.571790000e-03         563.717667         761.232768         884.662828
 1.572580000e-03         563.845575         761.392241         884.851830
 1.573370000e-03         563.973484         761.551675         885.040735
 1.574160000e-03         564.101433         761.711111         885.229598
 1.574950000e-03         564.229383         761.870492         885.418340
 1.575740000e-03         564.357384         762.029918         885.607100
 1.576530000e-03         564.485400         762.189312         885.795769
 1.577320000e-03         564.613438         762.348685         885.984366
 1.578120000e-03         564.743119         762.510068         886.175300
 1.578910000e-03         564.871207         762.669418         886.363776
 1.579700000e-03         564.999324         762.828774         886.552213
 1.580490000e-03         565.127449         762.988084         886.740550
 1.581290000e-03         565.257237         763.149433         886.931253
 1.582080000e-03         565.385423         763.308758         887.119523
 1.582870000e-03         565.513631         763.468049         887.307695
 1.583670000e-03         565.643467         763.629319         887.498161
 1.584460000e-03         565.771734         763.788608         887.686246
 1.585260000e-03         565.901624         763.949864         887.876598
 1.586060000e-03         566.031552         764.111143         888.066944
 1.586850000e-03         566.159881         764.270376         888.254818
 1.587650000e-03         566.289869         764.431639         888.445048
 1.588450000e-03         566.419861         764.592865         888.635184
 1.589240000e-03         566.548262         764.752073         888.822888
 1.590040000e-03         566.678313         764.913289         889.012926
 1.590840000e-03         566.808386         765.074485         889.202886
 1.591640000e-03         566.938492         765.235689         889.392811
 1.592440000e-03         567.068614         765.396872         889.582667
 1.593240000e-03         567.198745         765.558020         889.772429
 1.594040000e-03         567.328921         765.719173         889.962151
 1.594840000e-03         567.459118         765.880336         890.151851
 1.595640000e-03         567.589321         766.041450         890.341426
 1.596440000e-03         567.719571         766.202597         890.531014
 1.597240000e-03         567.849855         766.363734         890.720534
 1.598040000e-03         567.980127         766.524807         890.909932
 1.598840000e-03         568.110452         766.685920         891.099338
 1.599650000e-03         568.242429         766.849023         891.291030
 1.600450000e-03         568.372784         767.010098         891.480298
 1.601250000e-03         568.503175         767.171162         891.669502
 1.602060000e-03         568.635212         767.334226         891.861009
 1.602860000e-03         568.765648         767.495275         892.050107
 1.603660000e-03         568.896124         767.656336         892.239175
 1.604470000e-03         569.028238         767.819374         892.430514
 1.605270000e-03         569.158748         767.980393         892.619439
 1.606080000e-03         569.290914         768.143424         892.810680
 1.606890000e-03         569.423119         768.306461         893.001882
 1.607690000e-03         569.553689         768.467438         893.190622
 1.608500000e-03         569.685941         768.630454         893.381705
 1.609310000e-03         569.818197         768.793433         893.572701
 1.610120000e-03         569.950496         768.956422         893.763661
 1.610920000e-03         570.081173         769.117380         893.952203
 1.611730000e-03         570.213504         769.280330         894.143019
 1.612540000e-03         570.345884         769.443322         894.333854
 1.613350000e-03         570.478263         769.606255         894.524560
 1.614160000e-03         570.610691         769.769215         894.715264
 1.614970000e-03         570.743125         769.932140         894.905870
 1.615780000e-03         570.875593         770.095083         895.096467
 1.616590000e-03         571.008066         770.257965         895.286931
 1.617400000e-03         571.140589         770.420899         895.477424
 1.618220000e-03         571.274758         770.585804         895.670165
 1.619030000e-03         571.407331         770.748716         895.860536
 1.619840000e-03         571.539915         770.911605         896.050835
 1.620650000e-03         571.672521         771.074478         896.241070
 1.621470000e-03         571.806806         771.239374         896.433620
 1.622280000e-03         571.939449         771.402218         896.623727
 1.623100000e-03         572.073786         771.567110         896.816184
 1.623910000e-03         572.206497         771.729961         897.006211
 1.624730000e-03         572.340864         771.894805         897.198517
 1.625540000e-03         572.473632         772.057661         897.388467
 1.626360000e-03         572.608053         772.222491         897.580662
 1.627170000e-03         572.740855         772.385310         897.770471
 1.627990000e-03         572.875330         772.550141         897.962586
 1.628810000e-03         573.009831         772.714969         898.154651
 1.629620000e-03         573.142720         772.877788         898.344332
 1.630440000e-03         573.277263         773.042588         898.536268
 1.631260000e-03         573.411836         773.207397         898.728175
 1.632080000e-03         573.546425         773.372175         898.919995
 1.632900000e-03         573.681052         773.536968         899.111791
 1.633720000e-03         573.815702         773.701761         899.303544
 1.634540000e-03         573.950392         773.866561         899.495261
 1.635360000e-03         574.085085         774.031330         899.686896
 1.636180000e-03         574.219809         774.196098         899.878485
 1.637000000e-03         574.354574         774.360893         900.070063
 1.637820000e-03         574.489335         774.525629         900.261524
 1.638640000e-03         574.624124         774.690362         900.452932
 1.639470000e-03         574.760583         774.857102         900.646633
 1.640290000e-03         574.895450         775.021873         900.838000
 1.641110000e-03         575.030306         775.186588         901.029264
 1.641940000e-03         575.166859         775.353335         901.222833
 1.642760000e-03         575.301783         775.518070         901.414030
 1.643590000e-03         575.438377         775.684813         901.607513
 1.644410000e-03         575.573354         775.849520         901.798583
 1.645240000e-03         575.710012         776.016265         901.991976
 1.646060000e-03         575.845013         776.180939         902.182919
 1.646890000e-03         575.981726         776.347676         902.376219
 1.647720000e-03         576.118440         776.514374         902.569418
 1.648540000e-03         576.253546         776.679079         902.760270
 1.649370000e-03         576.390319         776.845779         902.953389
 1.650000000e-03         576.494156         776.972324         903.099964
 1.650200000e-03         576.527103         777.012461         903.146443
 1.651030000e-03         576.663940         777.179175         903.339488
 1.651850000e-03         576.799125         777.343824         903.530091
 1.652680000e-03         576.935997         777.510515         903.723028
 1.653510000e-03         577.072904         777.677206         903.915912
 1.654340000e-03         577.209825         777.843876         904.108729
 1.655170000e-03         577.346773         778.010550         904.301511
 1.656000000e-03         577.483745         778.177209         904.494220
 1.656840000e-03         577.622395         778.345893         904.689241
 1.657670000e-03         577.759409         778.512535         904.881852
 1.658500000e-03         577.896464         778.679199         905.074439
 1.659330000e-03         578.033536         778.845851         905.266972
 1.660160000e-03         578.170638         779.012510         905.459474
 1.661000000e-03         578.309411         779.181154         905.654215
 1.661830000e-03         578.446568         779.347810         905.846626
 1.662660000e-03         578.583742         779.514447         906.038966
 1.663500000e-03         578.722589         779.683088         906.233578
 1.664330000e-03         578.859818         779.849732         906.425842
 1.665170000e-03         578.998711         780.018350         906.620334
 1.666010000e-03         579.137645         780.186992         906.814814
 1.666840000e-03         579.274953         780.353637         907.006952
 1.667680000e-03         579.413934         780.522265         907.201323
 1.668520000e-03         579.552938         780.690894         907.395663
 1.669350000e-03         579.690312         780.857513         907.587636
 1.670190000e-03         579.829365         781.026134         907.781871
 1.671030000e-03         579.968447         781.194755         907.976067
 1.671870000e-03         580.107563         781.363387         908.170230
 1.672710000e-03         580.246717         781.532039         908.364376
 1.673550000e-03         580.385843         781.700606         908.558373
 1.674390000e-03         580.525044         781.869253         908.752433
 1.675230000e-03         580.664233         782.037829         908.946353
 1.676070000e-03         580.803493         782.206478         909.140320
 1.676910000e-03         580.942742         782.375071         909.334178
 1.677750000e-03         581.082036         782.543694         909.528030
 1.678590000e-03         581.221358         782.712321         909.721847
 1.679430000e-03         581.360676         782.880893         909.915550
 1.680280000e-03         581.501717         783.051538         910.111602
 1.681120000e-03         581.641090         783.220118         910.305226
 1.681960000e-03         581.780519         783.388750         910.498878
 1.682810000e-03         581.921609         783.559348         910.694739
 1.683650000e-03         582.061067         783.727931         910.888241
 1.684500000e-03         582.202228         783.898555         911.084047
 1.685340000e-03         582.341738         784.067149         911.277482
 1.686190000e-03         582.482945         784.237766         911.473195
 1.687040000e-03         582.624165         784.408359         911.668835
 1.687880000e-03         582.763761         784.576961         911.862152
 1.688730000e-03         582.905037         784.747562         912.057711
 1.689580000e-03         583.046332         784.918152         912.253219
 1.690420000e-03         583.186012         785.086763         912.446419
 1.691270000e-03         583.327363         785.257370         912.641867
 1.692120000e-03         583.468741         785.427961         912.837245
 1.692970000e-03         583.610142         785.598549         913.032575
 1.693820000e-03         583.751578         785.769167         913.227917
 1.694670000e-03         583.893041         785.939771         913.423180
 1.695520000e-03         584.034524         786.110373         913.618405
 1.696370000e-03         584.176033         786.280977         913.813593
 1.697220000e-03         584.317565         786.451578         914.008740
 1.698080000e-03         584.460794         786.624193         914.206136
 1.698930000e-03         584.602383         786.794797         914.401196
 1.699780000e-03         584.743992         786.965399         914.596210
 1.700630000e-03         584.885631         787.136011         914.791198
 1.701490000e-03         585.028964         787.308630         914.988435
 1.702340000e-03         585.170648         787.479232         915.183328
 1.703200000e-03         585.314021         787.651819         915.380430
 1.704050000e-03         585.455762         787.822437         915.575258
 1.704910000e-03         585.599198         787.995066         915.772341
 1.705760000e-03         585.740987         788.165677         915.967079
 1.706620000e-03         585.884473         788.338295         916.164060
 1.707470000e-03         586.026323         788.508923         916.358735
 1.708330000e-03         586.169848         788.681526         916.555612
 1.709190000e-03         586.313403         788.854132         916.752452
 1.710050000e-03         586.456998         789.026770         916.949291
 1.710900000e-03         586.598953         789.197402         917.143803
 1.711760000e-03         586.742578         789.370014         917.340525
 1.712620000e-03         586.886243         789.542640         917.537224
 1.713480000e-03         587.029943         789.715279         917.733897
 1.714340000e-03         587.173655         789.887906         917.930519
 1.715200000e-03         587.317407         790.060562         918.127133
 1.716060000e-03         587.461177         790.233199         918.323678
 1.716920000e-03         587.604963         790.405823         918.520168
 1.717780000e-03         587.748777         790.578450         918.716616
 1.718650000e-03         587.894310         790.753128         918.915368
 1.719510000e-03         588.038170         790.925756         919.111739
 1.720370000e-03         588.182065         791.098397         919.308079
 1.721240000e-03         588.327667         791.273069         919.506700
 1.722100000e-03         588.471620         791.445719         919.702968
 1.722960000e-03         588.615590         791.618375         919.899212
 1.723830000e-03         588.761268         791.793047         920.097706
 1.724690000e-03         588.905278         791.965675         920.293825
 1.725560000e-03         589.051012         792.140362         920.492258
 1.726420000e-03         589.195096         792.313040         920.688358
 1.727290000e-03         589.340867         792.487705         920.886675
 1.728160000e-03         589.486677         792.662395         921.084985
 1.729020000e-03         589.630825         792.835059         921.280947
 1.729890000e-03         589.776680         793.009747         921.479169
 1.730760000e-03         589.922561         793.184424         921.677335
 1.731630000e-03         590.068470         793.359129         921.875501
 1.732500000e-03         590.214407         793.533817         922.073598
 1.733370000e-03         590.360367         793.708527         922.271685
 1.734240000e-03         590.506343         793.883208         922.469690
 1.735110000e-03         590.652363         794.057919         922.667694
 1.735980000e-03         590.798407         794.232644         922.865681
 1.736850000e-03         590.944457         794.407340         923.063586
 1.737720000e-03         591.090552         794.582067         923.261489
 1.738590000e-03         591.236672         794.756798         923.459361
 1.739470000e-03         591.384482         794.933520         923.659439
 1.740340000e-03         591.530659         795.108261         923.857238
 1.741210000e-03         591.676853         795.282998         924.054992
 1.742090000e-03         591.824738         795.459723         924.254951
 1.742960000e-03         591.970989         795.634478         924.452646
 1.743830000e-03         592.117268         795.809228         924.650295
 1.744710000e-03         592.265230         795.985965         924.850151
 1.745590000e-03         592.413232         796.162724         925.049989
 1.746460000e-03         592.559587         796.337502         925.247554
 1.747340000e-03         592.707643         796.514272         925.447327
 1.748210000e-03         592.854030         796.689026         925.644780
 1.749090000e-03         593.002135         796.865800         925.844477
 1.749970000e-03         593.150276         797.042595         926.044160
 1.750850000e-03         593.298433         797.219387         926.243801
 1.751730000e-03         593.446618         797.396183         926.443405
 1.752610000e-03         593.594824         797.572975         926.642966
 1.753480000e-03         593.741393         797.747792         926.840256
 1.754360000e-03         593.889646         797.924593         927.039749
 1.755240000e-03         594.037952         798.101432         927.239247
 1.756130000e-03         594.187946         798.280253         927.440935
 1.757010000e-03         594.336285         798.457076         927.640333
 1.757890000e-03         594.484660         798.633922         927.839718
 1.758770000e-03         594.633047         798.810748         928.039041
 1.759650000e-03         594.781460         798.987584         928.238339
 1.760540000e-03         594.931594         799.166446         928.439879
 1.761420000e-03         595.080064         799.343304         928.639119
 1.762300000e-03         595.228566         799.520176         928.838344
 1.763190000e-03         595.378776         799.699045         929.039772
 1.764070000e-03         595.527323         799.875915         929.238906
 1.764960000e-03         595.677582         800.054796         929.440275
 1.765840000e-03         595.826178         800.231678         929.639350
 1.766730000e-03         595.976493         800.410582         929.840666
 1.767620000e-03         596.126826         800.589466         930.041906
 1.768500000e-03         596.275514         800.766392         930.240926
 1.769390000e-03         596.425908         800.945305         930.442127
 1.770280000e-03         596.576322         801.124228         930.643305
 1.771170000e-03         596.726769         801.303165         930.844464
 1.772060000e-03         596.877246         801.482114         931.045598
 1.772940000e-03         597.026059         801.659056         931.244439
 1.773830000e-03         597.176562         801.837968         931.445441
 1.774720000e-03         597.327115         802.016937         931.646482
 1.775610000e-03         597.477698         802.195914         931.847498
 1.776510000e-03         597.629985         802.376887         932.050706
 1.777400000e-03         597.780620         802.555880         932.251659
 1.778290000e-03         597.931269         802.734858         932.452552
 1.779180000e-03         598.081952         802.913851         932.653424
 1.780070000e-03         598.232652         803.092848         932.854267
 1.780970000e-03         598.385073         803.273861         933.057335
 1.781860000e-03         598.535842         803.452886         933.258127
 1.782760000e-03         598.688317         803.633923         933.461146
 1.783650000e-03         598.839118         803.812936         933.661850
 1.784540000e-03         598.989956         803.991974         933.862545
 1.785440000e-03         599.142507         804.173027         934.065468
 1.786340000e-03         599.295094         804.354097         934.268368
 1.787230000e-03         599.446004         804.533153         934.468974
 1.788130000e-03         599.598646         804.714239         934.671815
 1.789030000e-03         599.751297         804.895310         934.874601
 1.789920000e-03         599.902290         805.074401         935.075137
 1.790820000e-03         600.055009         805.255509         935.277892
 1.791720000e-03         600.207748         805.436615         935.480601
 1.792620000e-03         600.360500         805.617720         935.683280
 1.793520000e-03         600.513304         805.798864         935.885964
 1.794420000e-03         600.666106         805.979973         936.088563
 1.795320000e-03         600.818960         806.161136         936.291199
 1.796220000e-03         600.971826         806.342280         936.493766
 1.797120000e-03         601.124726         806.523444         936.696320
 1.798020000e-03         601.277648         806.704614         936.898850
 1.798930000e-03         601.432283         806.887783         937.103563
 1.799830000e-03         601.585260         807.068977         937.306046
 1.800730000e-03         601.738262         807.250166         937.508479
 1.801630000e-03         601.891287         807.431370         937.710892
 1.802540000e-03         602.046031         807.614578         937.915510
 1.803440000e-03         602.199114         807.795812         938.117890
 1.804350000e-03         602.353916         807.979046         938.322456
 1.805250000e-03         602.507039         808.160281         938.524764
 1.806160000e-03         602.661901         808.343540         938.729286
 1.807070000e-03         602.816788         808.526823         938.933809
 1.807970000e-03         602.969986         808.708059         939.135993
 1.808880000e-03         603.124926         808.891369         939.340476
 1.809790000e-03         603.279888         809.074660         939.544888
 1.810690000e-03         603.433159         809.255931         939.747008
 1.811600000e-03         603.588181         809.439261         939.951397
 1.812510000e-03         603.743225         809.622585         940.155737
 1.813420000e-03         603.898290         809.805916         940.360050
 1.814330000e-03         604.053378         809.989257         940.564339
 1.815240000e-03         604.208492         810.172608         940.768603
 1.816150000e-03         604.363637         810.355968         940.972841
 1.817060000e-03         604.518810         810.539347         941.177064
 1.817980000e-03         604.675705         810.724731         941.383482
 1.818890000e-03         604.830931         810.908132         941.587657
 1.819800000e-03         604.986175         811.091518         941.791777
 1.820000000e-03         605.020298         811.131827         941.836637
 1.820710000e-03         605.141452         811.274941         941.995904
 1.821630000e-03         605.298454         811.460370         942.202228
 1.822540000e-03         605.453785         811.643799         942.406289
 1.823460000e-03         605.610844         811.829261         942.612580
 1.824370000e-03         605.766223         812.012713         942.816597
 1.825290000e-03         605.923335         812.198198         943.022842
 1.826200000e-03         606.078755         812.381657         943.226796
 1.827120000e-03         606.235925         812.567161         943.432984
 1.828030000e-03         606.391403         812.750654         943.636906
 1.828950000e-03         606.548618         812.936160         943.843025
 1.829870000e-03         606.705854         813.121697         944.049154
 1.830790000e-03         606.863124         813.307240         944.255246
 1.831710000e-03         607.020418         813.492789         944.461309
 1.832630000e-03         607.177740         813.678347         944.667349
 1.833540000e-03         607.333379         813.861901         944.871124
 1.834460000e-03         607.490746         814.047492         945.077137
 1.835380000e-03         607.648144         814.233074         945.283091
 1.836310000e-03         607.807286         814.420708         945.491292
 1.837230000e-03         607.964731         814.606320         945.697218
 1.838150000e-03         608.122203         814.791943         945.903121
 1.839070000e-03         608.279708         814.977580         946.109000
 1.839990000e-03         608.437233         815.163231         946.314860
 1.840920000e-03         608.596504         815.350914         946.522938
 1.841840000e-03         608.754082         815.536578         946.728748
 1.842760000e-03         608.911691         815.722260         946.934541
 1.843690000e-03         609.071032         815.909979         947.142559
 1.844610000e-03         609.228687         816.095684         947.348308
 1.845540000e-03         609.388091         816.283421         947.556274
 1.846470000e-03         609.547511         816.471168         947.764215
 1.847390000e-03         609.705244         816.656907         947.969898
 1.848320000e-03         609.864727         816.844679         948.177792
 1.849250000e-03         610.024222         817.032460         948.385676
 1.850170000e-03         610.182044         817.218239         948.591296
 1.851100000e-03         610.341589         817.406045         948.799136
 1.852030000e-03         610.501172         817.593858         949.006939
 1.852960000e-03         610.660770         817.781675         949.214715
 1.853890000e-03         610.820417         817.969537         949.422508
 1.854820000e-03         610.980070         818.157393         949.630268
 1.855750000e-03         611.139752         818.345247         949.837980
 1.856680000e-03         611.299459         818.533131         950.045703
 1.857610000e-03         611.459202         818.721028         950.253396
 1.858550000e-03         611.620678         818.910945         950.463291
 1.859480000e-03         611.780471         819.098868         950.670953
 1.860410000e-03         611.940280         819.286785         950.878565
 1.861340000e-03         612.100120         819.474740         951.086192
 1.862280000e-03         612.261704         819.664705         951.296005
 1.863210000e-03         612.421596         819.852670         951.503575
 1.864150000e-03         612.583233         820.042671         951.713363
 1.865080000e-03         612.743176         820.230668         951.920900
 1.866020000e-03         612.904870         820.420687         952.130633
 1.866950000e-03         613.064863         820.608714         952.338145
 1.867890000e-03         613.226603         820.798760         952.547841
 1.868830000e-03         613.388370         820.988819         952.757517
 1.869770000e-03         613.550162         821.178895         952.967188
 1.870700000e-03         613.710264         821.366966         953.174607
 1.871640000e-03         613.872110         821.557074         953.384246
 1.872580000e-03         614.033980         821.747187         953.593848
 1.873520000e-03         614.195875         821.937313         953.803440
 1.874460000e-03         614.357803         822.127465         954.013026
 1.875400000e-03         614.519755         822.317621         954.222577
 1.876340000e-03         614.681727         822.507784         954.432107
 1.877280000e-03         614.843719         822.697955         954.641611
 1.878220000e-03         615.005752         822.888162         954.851129
 1.879170000e-03         615.169526         823.080393         955.062838
 1.880110000e-03         615.331612         823.270630         955.272323
 1.881050000e-03         615.493721         823.460872         955.481772
 1.882000000e-03         615.657573         823.653139         955.693422
 1.882940000e-03         615.819729         823.843400         955.902831
 1.883890000e-03         615.983630         824.035694         956.114447
 1.884830000e-03         616.145842         824.225993         956.323835
 1.885780000e-03         616.309799         824.418322         956.535425
 1.886720000e-03         616.472063         824.608649         956.744776
 1.887670000e-03         616.636070         824.801003         956.956329
 1.888620000e-03         616.800116         824.993378         957.167867
 1.889560000e-03         616.962452         825.183745         957.377171
 1.890510000e-03         617.126538         825.376140         957.588669
 1.891460000e-03         617.290654         825.568560         957.800164
 1.892410000e-03         617.454801         825.760991         958.011635
 1.893360000e-03         617.618963         825.953436         958.223100
 1.894310000e-03         617.783155         826.145882         958.434517
 1.895260000e-03         617.947374         826.338362         958.645954
 1.896210000e-03         618.111621         826.530850         958.857365
 1.897160000e-03         618.275892         826.723357         959.068767
 1.898110000e-03         618.440186         826.915866         959.280131
 1.899060000e-03         618.604509         827.108404         959.491505
 1.900020000e-03         618.770595         827.302974         959.705064
 1.900970000e-03         618.934961         827.495529         959.916393
 1.901920000e-03         619.099365         827.688113         960.127719
 1.902880000e-03         619.265522         827.882728         960.341239
 1.903830000e-03         619.429972         828.075330         960.552519
 1.904790000e-03         619.596178         828.269979         960.766020
 1.905740000e-03         619.760686         828.462618         960.977280
 1.906700000e-03         619.926939         828.657281         961.190724
 1.907660000e-03         620.093234         828.851991         961.404195
 1.908610000e-03         620.257814         829.044667         961.615401
 1.909570000e-03         620.424151         829.239391         961.828826
 1.910530000e-03         620.590512         829.434126         962.042225
 1.911490000e-03         620.756905         829.628884         962.255625
 1.912450000e-03         620.923318         829.823645         962.468988
 1.913400000e-03         621.088025         830.016399         962.680131
 1.914360000e-03         621.254497         830.211205         962.893483
 1.915320000e-03         621.420991         830.406020         963.106819
 1.916290000e-03         621.589245         830.602883         963.322367
 1.917250000e-03         621.755787         830.797731         963.535683
 1.918210000e-03         621.922359         830.992586         963.748963
 1.919170000e-03         622.088955         831.187469         963.962253
 1.920130000e-03         622.255579         831.382365         964.175522
 1.921100000e-03         622.423960         831.579301         964.390997
 1.922060000e-03         622.590631         831.774222         964.604235
 1.923020000e-03         622.757334         831.969174         964.817476
 1.923990000e-03         622.925793         832.166154         965.032902
 1.924950000e-03         623.092541         832.361122         965.246100
 1.925920000e-03         623.261051         832.558142         965.461514
 1.926890000e-03         623.429595         832.755183         965.676915
 1.927850000e-03         623.596423         832.950204         965.890085
 1.928820000e-03         623.765003         833.147268         966.105456
 1.929790000e-03         623.933632         833.344358         966.320823
 1.930760000e-03         624.102272         833.541460         966.536169
 1.931720000e-03         624.269200         833.736544         966.749289
 1.932690000e-03         624.437891         833.933679         966.964615
 1.933660000e-03         624.606610         834.130827         967.179925
 1.934630000e-03         624.775356         834.327990         967.395221
 1.935600000e-03         624.944127         834.525176         967.610516
 1.936570000e-03         625.112929         834.722378         967.825793
 1.937550000e-03         625.283489         834.921635         968.043292
 1.938520000e-03         625.452338         835.118866         968.258545
 1.939490000e-03         625.621206         835.316101         968.473770
 1.940460000e-03         625.790111         835.513382         968.689021
 1.941440000e-03         625.960770         835.712688         968.906448
 1.942410000e-03         626.129722         835.909986         969.121657
 1.943380000e-03         626.298702         836.107316         969.336874
 1.944360000e-03         626.469444         836.306676         969.554273
 1.945330000e-03         626.638470         836.504027         969.769451
 1.946310000e-03         626.809265         836.703435         969.986846
 1.947290000e-03         626.980083         836.902852         970.204220
 1.948260000e-03         627.149188         837.100249         970.419359
 1.949240000e-03         627.320062         837.299703         970.636718
 1.950220000e-03         627.490956         837.499176         970.854062
 1.951200000e-03         627.661875         837.698659         971.071396
 1.952180000e-03         627.832829         837.898167         971.288721
 1.953160000e-03         628.003803         838.097686         971.506030
 1.954130000e-03         628.173058         838.295195         971.721125
 1.955120000e-03         628.345835         838.496798         971.940647
 1.956100000e-03         628.516886         838.696371         972.157929
 1.957080000e-03         628.687953         838.895955         972.375197
 1.958060000e-03         628.859058         839.095561         972.592456
 1.959040000e-03         629.030192         839.295200         972.809730
 1.960020000e-03         629.201344         839.494846         973.026975
 1.961010000e-03         629.374268         839.696541         973.246424
 1.961990000e-03         629.545473         839.896233         973.463670
 1.962970000e-03         629.716706         840.095929         973.680886
 1.963960000e-03         629.889704         840.297677         973.900310
 1.964940000e-03         630.060984         840.497410         974.117512
 1.965930000e-03         630.234041         840.699204         974.336928
 1.966920000e-03         630.407115         840.901009         974.556322
 1.967900000e-03         630.578477         841.100797         974.773504
 1.968890000e-03         630.751604         841.302645         974.992897
 1.969880000e-03         630.924759         841.504505         975.212271
 1.970870000e-03         631.097944         841.706390         975.431647
 1.971850000e-03         631.269408         841.906251         975.648791
 1.972840000e-03         631.442636         842.108166         975.868141
 1.973830000e-03         631.615891         842.310094         976.087480
 1.974820000e-03         631.789175         842.512052         976.306823
 1.975810000e-03         631.962481         842.714017         976.526145
 1.976800000e-03         632.135821         842.916020         976.745484
 1.977800000e-03         632.310928         843.120064         976.967008
 1.978790000e-03         632.484315         843.322089         977.186315
 1.979780000e-03         632.657726         843.524140         977.405617
 1.980770000e-03         632.831167         843.726206         977.624912
 1.981770000e-03         633.006378         843.930330         977.846414
 1.982760000e-03         633.179867         844.132434         978.065695
 1.983760000e-03         633.355121         844.336587         978.287176
 1.984750000e-03         633.528664         844.538734         978.506452
 1.985750000e-03         633.703984         844.742935         978.727923
 1.986740000e-03         633.877569         844.945113         978.947182
 1.987740000e-03         634.052938         845.149348         979.168633
 1.988740000e-03         634.228331         845.353608         979.390093
 1.989730000e-03         634.401994         845.555844         979.609334
 1.990730000e-03         634.577436         845.760137         979.830774
 1.991730000e-03         634.752897         845.964437         980.052189
 1.992730000e-03         634.928390         846.168775         980.273628
 1.993730000e-03         635.103911         846.373127         980.495051
 1.994730000e-03         635.279460         846.577501         980.716472
 1.995730000e-03         635.455024         846.781888         980.937879
 1.996730000e-03         635.630625         846.986309         981.159301
 1.997730000e-03         635.806246         847.190740         981.380704
 1.998730000e-03         635.981887         847.395173         981.602075
 1.999740000e-03         636.159315         847.601683         981.825680
 2.000740000e-03         636.335013         847.806181         982.047078
 2.001740000e-03         636.510728         848.010675         982.268442
 2.002750000e-03         636.688230         848.217250         982.492037
 2.003750000e-03         636.864004         848.421795         982.713403
 2.004760000e-03         637.041561         848.628413         982.936992
 2.005760000e-03         637.217382         848.832996         983.158349
 2.006770000e-03         637.394979         849.039635         983.381909
 2.007780000e-03         637.572617         849.246317         983.605484
 2.008780000e-03         637.748512         849.450958         983.826829
 2.009790000e-03         637.926194         849.657663         984.050375
 2.010800000e-03         638.103897         849.864392         984.273927
 2.011810000e-03         638.281628         850.071140         984.497474
 2.012820000e-03         638.459385         850.277906         984.721011
 2.013820000e-03         638.635409         850.482650         984.942337
 2.014840000e-03         638.814977         850.691513         985.168094
 2.015850000e-03         638.992808         850.898337         985.391619
 2.016860000e-03         639.170665         851.105190         985.615152
 2.017870000e-03         639.348547         851.312053         985.838661
 2.018880000e-03         639.526452         851.518941         986.062180
 2.019890000e-03         639.704381         851.725848         986.285698
 2.020000000e-03         639.723766         851.748393         986.310049
 2.020910000e-03         639.884108         851.934828         986.511417
 2.021920000e-03         640.062083         852.141776         986.734929
 2.022930000e-03         640.240093         852.348750         986.958439
 2.023950000e-03         640.419890         852.557791         987.184153
 2.024960000e-03         640.597948         852.764797         987.407649
 2.025980000e-03         640.777788         852.973869         987.633345
 2.027000000e-03         640.957661         853.182972         987.859054
 2.028010000e-03         641.135798         853.390054         988.082557
 2.029030000e-03         641.315713         853.599189         988.308250
 2.030050000e-03         641.495658         853.808353         988.533950
 2.031070000e-03         641.675635         854.017539         988.759645
 2.032080000e-03         641.853862         854.224690         988.983127
 2.033100000e-03         642.033881         854.433912         989.208814
 2.034120000e-03         642.213929         854.643158         989.434500
 2.035140000e-03         642.394000         854.852419         989.660176
 2.036160000e-03         642.574098         855.061712         989.885871
 2.037190000e-03         642.755983         855.273067         990.113759
 2.038210000e-03         642.936128         855.482393         990.339437
 2.039230000e-03         643.116297         855.691735         990.565102
 2.040250000e-03         643.296492         855.901110         990.790785
 2.041280000e-03         643.478489         856.112561         991.018675
 2.042300000e-03         643.658731         856.321971         991.244350
 2.043320000e-03         643.838998         856.531398         991.470016
 2.044350000e-03         644.021059         856.742908         991.697904
 2.045370000e-03         644.201381         856.952377         991.923561
 2.046400000e-03         644.383491         857.163927         992.151443
 2.047430000e-03         644.565631         857.375501         992.379325
 2.048450000e-03         644.746023         857.585034         992.604983
 2.049480000e-03         644.928212         857.796648         992.832860
 2.050510000e-03         645.110424         858.008284         993.060737
 2.051540000e-03         645.292662         858.219939         993.288610
 2.052570000e-03         645.474929         858.431622         993.516488
 2.053590000e-03         645.655439         858.641261         993.742147
 2.054620000e-03         645.837750         858.852977         993.970014
 2.055660000e-03         646.021860         859.066773         994.200093
 2.056690000e-03         646.204217         859.278539         994.427974
 2.057720000e-03         646.386603         859.490323         994.655841
 2.058750000e-03         646.569017         859.702127         994.883707
 2.059780000e-03         646.751452         859.913952         995.111572
 2.060820000e-03         646.935684         860.127851         995.341647
 2.061850000e-03         647.118168         860.339733         995.569536
 2.062880000e-03         647.300679         860.551630         995.797413
 2.063920000e-03         647.484990         860.765599         996.027487
 2.064950000e-03         647.667542         860.977530         996.255353
 2.065990000e-03         647.851907         861.191546         996.485439
 2.067020000e-03         648.034510         861.403524         996.713311
 2.068060000e-03         648.218918         861.617588         996.943404
 2.069100000e-03         648.403345         861.831662         997.173478
 2.070140000e-03         648.587794         862.045758         997.403561
 2.071170000e-03         648.770503         862.257828         997.631439
 2.072210000e-03         648.955007         862.471976         997.861530
 2.073250000e-03         649.139543         862.686145         998.091615
 2.074290000e-03         649.324092         862.900339         998.321713
 2.075330000e-03         649.508670         863.114539         998.551788
 2.076370000e-03         649.693273         863.328781         998.781886
 2.077410000e-03         649.877904         863.543039         999.011982
 2.078460000e-03         650.064329         863.759374         999.244281
 2.079500000e-03         650.249007         863.973683         999.474388
 2.080540000e-03         650.433707         864.188001         999.704478
 2.081590000e-03         650.620207         864.404407         999.936789
 2.082630000e-03         650.804960         864.618781         1000.166903
 2.083670000e-03         650.989729         864.833167         1000.397002
 2.084720000e-03         651.176309         865.049645         1000.629321
 2.085760000e-03         651.361132         865.264072         1000.859414
 2.086810000e-03         651.547761         865.480596         1001.091738
 2.087860000e-03         651.734407         865.697134         1001.324058
 2.088900000e-03         651.919309         865.911648         1001.554186
 2.089950000e-03         652.106004         866.128228         1001.786511
 2.091000000e-03         652.292730         866.344841         1002.018841
 2.092050000e-03         652.479472         866.561471         1002.251173
 2.093100000e-03         652.666254         866.778126         1002.483503
 2.094150000e-03         652.853046         866.994806         1002.715848
 2.095200000e-03         653.039869         867.211503         1002.948183
 2.096250000e-03         653.226712         867.428229         1003.180532
 2.097300000e-03         653.413580         867.644975         1003.412878
 2.098350000e-03         653.600476         867.861743         1003.645227
 2.099400000e-03         653.787396         868.078531         1003.877572
 2.100460000e-03         653.976125         868.297417         1004.112150
 2.101510000e-03         654.163089         868.514248         1004.344503
 2.102560000e-03         654.350079         868.731118         1004.576879
 2.103620000e-03         654.538876         868.950056         1004.811442
 2.104670000e-03         654.725923         869.166966         1005.043811
 2.105730000e-03         654.914764         869.385956         1005.278392
 2.106780000e-03         655.101849         869.602903         1005.510763
 2.107840000e-03         655.290752         869.821955         1005.745368
 2.108900000e-03         655.479665         870.041009         1005.979953
 2.109960000e-03         655.668615         870.260103         1006.214554
 2.111010000e-03         655.855795         870.477141         1006.446944
 2.112070000e-03         656.044790         870.696280         1006.681557
 2.113130000e-03         656.233807         870.915437         1006.916169
 2.114190000e-03         656.422848         871.134617         1007.150784
 2.115250000e-03         656.611911         871.353823         1007.385408
 2.116310000e-03         656.801004         871.573047         1007.620027
 2.117370000e-03         656.990119         871.792307         1007.854672
 2.118440000e-03         657.181035         872.013640         1008.091507
 2.119500000e-03         657.370200         872.232936         1008.326142
 2.120560000e-03         657.559387         872.452263         1008.560795
 2.121620000e-03         657.748597         872.671603         1008.795439
 2.122690000e-03         657.939610         872.893030         1009.032294
 2.123750000e-03         658.128873         873.112432         1009.266963
 2.124820000e-03         658.319943         873.333915         1009.503837
 2.125880000e-03         658.509244         873.553354         1009.738506
 2.126950000e-03         658.700359         873.774877         1009.975383
 2.128020000e-03         658.891500         873.996430         1010.212272
 2.129080000e-03         659.080879         874.215945         1010.446964
 2.130150000e-03         659.272067         874.437544         1010.683860
 2.131220000e-03         659.463282         874.659172         1010.920765
 2.132290000e-03         659.654519         874.880826         1011.157684
 2.133360000e-03         659.845783         875.102504         1011.394605
 2.134430000e-03         660.037068         875.324202         1011.631533
 2.135500000e-03         660.228377         875.545919         1011.868450
 2.136570000e-03         660.419703         875.767659         1012.105384
 2.137640000e-03         660.611064         875.989433         1012.342329
 2.138710000e-03         660.802447         876.211225         1012.579274
 2.139780000e-03         660.993853         876.433042         1012.816225
 2.140860000e-03         661.187069         876.656961         1013.055408
 2.141930000e-03         661.378525         876.878831         1013.292379
 2.143010000e-03         661.571786         877.102782         1013.531549
 2.144080000e-03         661.763292         877.324696         1013.768525
 2.145160000e-03         661.956601         877.548709         1014.007732
 2.146230000e-03         662.148150         877.770673         1014.244727
 2.147310000e-03         662.341512         877.994728         1014.483929
 2.148380000e-03         662.533111         878.216745         1014.720947
 2.149460000e-03         662.726519         878.440846         1014.960160
 2.150540000e-03         662.919954         878.664979         1015.199393
 2.151620000e-03         663.113411         878.889135         1015.438627
 2.152700000e-03         663.306893         879.113322         1015.677890
 2.153780000e-03         663.500396         879.337524         1015.917136
 2.154860000e-03         663.693926         879.561759         1016.156403
 2.155940000e-03         663.887483         879.786008         1016.395659
 2.157020000e-03         664.081059         880.010292         1016.634943
 2.158100000e-03         664.274656         880.234584         1016.874210
 2.159180000e-03         664.468283         880.458918         1017.113508
 2.160270000e-03         664.663729         880.685353         1017.355026
 2.161350000e-03         664.857398         880.909727         1017.594329
 2.162430000e-03         665.051093         881.134119         1017.833629
 2.163520000e-03         665.246606         881.360625         1018.075172
 2.164600000e-03         665.440350         881.585074         1018.314497
 2.165690000e-03         665.635917         881.811634         1018.556055
 2.166770000e-03         665.829697         882.036124         1018.795392
 2.167860000e-03         666.025307         882.262732         1019.036965
 2.168950000e-03         666.220946         882.489357         1019.278532
 2.170030000e-03         666.414801         882.713929         1019.517903
 2.171120000e-03         666.610481         882.940600         1019.759481
 2.172210000e-03         666.806183         883.167300         1020.001083
 2.173300000e-03         667.001910         883.394035         1020.242706
 2.174390000e-03         667.197661         883.620775         1020.484301
 2.175480000e-03         667.393439         883.847560         1020.725940
 2.176570000e-03         667.589235         884.074356         1020.967565
 2.177660000e-03         667.785054         884.301189         1021.209225
 2.178760000e-03         667.982692         884.530106         1021.453073
 2.179850000e-03         668.178567         884.756993         1021.694742
 2.180940000e-03         668.374453         884.983888         1021.936408
 2.182030000e-03         668.570373         885.210811         1022.178081
 2.183130000e-03         668.768104         885.439839         1022.421980
 2.184220000e-03         668.964068         885.666822         1022.663687
 2.185320000e-03         669.161857         885.895909         1022.907611
 2.186410000e-03         669.357856         886.122912         1023.149297
 2.187510000e-03         669.555691         886.352055         1023.393249
 2.188610000e-03         669.753547         886.581220         1023.637209
 2.189710000e-03         669.951424         886.810399         1023.881162
 2.190800000e-03         670.147525         887.037526         1024.122917
 2.191900000e-03         670.345452         887.266755         1024.366885
 2.193000000e-03         670.543395         887.496017         1024.610884
 2.194100000e-03         670.741366         887.725300         1024.854881
 2.195200000e-03         670.939360         887.954604         1025.098877
 2.196300000e-03         671.137375         888.183940         1025.342899
 2.197400000e-03         671.335413         888.413291         1025.586914
 2.198500000e-03         671.533480         888.642681         1025.830955
 2.199610000e-03         671.733372         888.874177         1026.077220
 2.200710000e-03         671.931484         889.103615         1026.321281
 2.201810000e-03         672.129612         889.333071         1026.565343
 2.202920000e-03         672.329575         889.564649         1026.811645
 2.204020000e-03         672.527752         889.794157         1027.055731
 2.205130000e-03         672.727762         890.025779         1027.302039
 2.206230000e-03         672.925984         890.255342         1027.546152
 2.207340000e-03         673.126040         890.487020         1027.792494
 2.208450000e-03         673.326113         890.718716         1028.038835
 2.209550000e-03         673.524411         890.948361         1028.282986
 2.210660000e-03         673.724529         891.180105         1028.529341
 2.211770000e-03         673.924670         891.411881         1028.775727
 2.212880000e-03         674.124844         891.643683         1029.022108
 2.213990000e-03         674.325035         891.875515         1029.268522
 2.215100000e-03         674.525252         892.107372         1029.514937
 2.216210000e-03         674.725498         892.339260         1029.761366
 2.217320000e-03         674.925754         892.571154         1030.007789
 2.218430000e-03         675.126035         892.803087         1030.254238
 2.219550000e-03         675.328141         893.037130         1030.502916
 2.220660000e-03         675.528472         893.269109         1030.749374
 2.221770000e-03         675.728826         893.501123         1030.995869
 2.222890000e-03         675.931002         893.735239         1031.244565
 2.224000000e-03         676.131405         893.967306         1031.491080
 2.225120000e-03         676.333635         894.201485         1031.739818
 2.226230000e-03         676.534076         894.433595         1031.986343
 2.227350000e-03         676.736353         894.667821         1032.235095
 2.228460000e-03         676.936846         894.899988         1032.481657
 2.229580000e-03         677.139165         895.134270         1032.730436
 2.230700000e-03         677.341503         895.368570         1032.979221
 2.231820000e-03         677.543874         895.602906         1033.228031
 2.232940000e-03         677.746257         895.837263         1033.476858
 2.234060000e-03         677.948674         896.071647         1033.725678
 2.235180000e-03         678.151106         896.306059         1033.974529
 2.236300000e-03         678.353560         896.540489         1034.223375
 2.237420000e-03         678.556044         896.774960         1034.472252
 2.238540000e-03         678.758540         897.009437         1034.721120
 2.239660000e-03         678.961066         897.243956         1034.970020
 2.240000000e-03         679.022555         897.315158         1035.045582
 2.240790000e-03         679.165425         897.480589         1035.221141
 2.241910000e-03         679.368000         897.715163         1035.470070
 2.243030000e-03         679.570596         897.949758         1035.719001
 2.244160000e-03         679.775020         898.186476         1035.970170
 2.245280000e-03         679.977650         898.421114         1036.219122
 2.246410000e-03         680.182126         898.657880         1036.470309
 2.247540000e-03         680.386623         898.894677         1036.721522
 2.248660000e-03         680.589327         899.129393         1036.970502
 2.249790000e-03         680.793870         899.366246         1037.221742
 2.250920000e-03         680.998425         899.603110         1037.472980
 2.252050000e-03         681.203022         899.840015         1037.724234
 2.253180000e-03         681.407628         900.076941         1037.975512
 2.254310000e-03         681.612260         900.313896         1038.226799
 2.255440000e-03         681.816907         900.550870         1038.478094
 2.256570000e-03         682.021586         900.787872         1038.729398
 2.257700000e-03         682.226286         901.024908         1038.980728
 2.258830000e-03         682.431007         901.261965         1039.232068
 2.259960000e-03         682.635748         901.499046         1039.483413
 2.261100000e-03         682.842327         901.738252         1039.736998
 2.262230000e-03         683.047111         901.975384         1039.988375
 2.263360000e-03         683.251931         902.212561         1040.239783
 2.264500000e-03         683.458570         902.451833         1040.493390
 2.265630000e-03         683.663432         902.689059         1040.744824
 2.266770000e-03         683.870119         902.928390         1040.998467
 2.267910000e-03         684.076835         903.167763         1041.252144
 2.269040000e-03         684.281753         903.405053         1041.503603
 2.270180000e-03         684.488517         903.644483         1041.757316
 2.271320000e-03         684.695300         903.883930         1042.011028
 2.272460000e-03         684.902100         904.123393         1042.264740
 2.273600000e-03         685.108930         904.362899         1042.518486
 2.274740000e-03         685.315777         904.602428         1042.772250
 2.275880000e-03         685.522649         904.841988         1043.026031
 2.277020000e-03         685.729542         905.081568         1043.279813
 2.278160000e-03         685.936462         905.321185         1043.533625
 2.279300000e-03         686.143398         905.560817         1043.787437
 2.280450000e-03         686.352172         905.802577         1044.043487
 2.281590000e-03         686.559158         906.042265         1044.297336
 2.282730000e-03         686.766164         906.281977         1044.551190
 2.283880000e-03         686.975009         906.523827         1044.807296
 2.285020000e-03         687.182054         906.763598         1045.061190
 2.286170000e-03         687.390939         907.005486         1045.317310
 2.287320000e-03         687.599854         907.247417         1045.573465
 2.288460000e-03         687.806968         907.487266         1045.827399
 2.289610000e-03         688.015924         907.729247         1046.083580
 2.290760000e-03         688.224903         907.971258         1046.339776
 2.291910000e-03         688.433902         908.213288         1046.595977
 2.293060000e-03         688.642920         908.455349         1046.852206
 2.294210000e-03         688.851966         908.697438         1047.108446
 2.295360000e-03         689.061040         908.939566         1047.364717
 2.296510000e-03         689.270121         909.181696         1047.620972
 2.297660000e-03         689.479235         909.423871         1047.877263
 2.298810000e-03         689.688367         909.666062         1048.133558
 2.299960000e-03         689.897521         909.908289         1048.389880
 2.301120000e-03         690.108509         910.152634         1048.648435
 2.302270000e-03         690.317709         910.394912         1048.904781
 2.303420000e-03         690.526932         910.637226         1049.161158
 2.304580000e-03         690.737996         910.881666         1049.419765
 2.305730000e-03         690.947260         911.124024         1049.676167
 2.306890000e-03         691.158361         911.368509         1049.934800
 2.308050000e-03         691.369490         911.613031         1050.193460
 2.309200000e-03         691.578820         911.855464         1050.449892
 2.310360000e-03         691.789998         912.100051         1050.708598
 2.311520000e-03         692.001184         912.344640         1050.967293
 2.312680000e-03         692.212404         912.589279         1051.226030
 2.313840000e-03         692.423640         912.833932         1051.484767
 2.315000000e-03         692.634902         913.078621         1051.743528
 2.316160000e-03         692.846184         913.323327         1052.002295
 2.317320000e-03         693.057488         913.568066         1052.261085
 2.318480000e-03         693.268815         913.812835         1052.519896
 2.319640000e-03         693.480163         914.057628         1052.778716
 2.320810000e-03         693.693352         914.304558         1053.039787
 2.321970000e-03         693.904746         914.549409         1053.298652
 2.323140000e-03         694.117981         914.796397         1053.559757
 2.324300000e-03         694.329417         915.041297         1053.818645
 2.325470000e-03         694.542682         915.288328         1054.079780
 2.326630000e-03         694.754165         915.533285         1054.338699
 2.327800000e-03         694.967495         915.780390         1054.599882
 2.328970000e-03         695.180840         916.027515         1054.861073
 2.330130000e-03         695.392378         916.272549         1055.120050
 2.331300000e-03         695.605764         916.519729         1055.381273
 2.332470000e-03         695.819178         916.766939         1055.642520
 2.333640000e-03         696.032609         917.014175         1055.903783
 2.334810000e-03         696.246057         917.261425         1056.165046
 2.335980000e-03         696.459536         917.508716         1056.426343
 2.337150000e-03         696.673028         917.756030         1056.687655
 2.338320000e-03         696.886551         918.003381         1056.948995
 2.339490000e-03         697.100093         918.250755         1057.210344
 2.340670000e-03         697.315471         918.500260         1057.473939
 2.341840000e-03         697.529059         918.747696         1057.735333
 2.343020000e-03         697.744482         918.997258         1057.998958
 2.344190000e-03         697.958106         919.244743         1058.260388
 2.345370000e-03         698.173583         919.494366         1058.524051
 2.346540000e-03         698.387247         919.741905         1058.785515
 2.347720000e-03         698.602764         919.991578         1059.049211
 2.348890000e-03         698.816478         920.239178         1059.310713
 2.350070000e-03         699.032032         920.488907         1059.574454
 2.351250000e-03         699.247615         920.738668         1059.838210
 2.352430000e-03         699.463217         920.988460         1060.101988
 2.353610000e-03         699.678835         921.238278         1060.365793
 2.354790000e-03         699.894485         921.488124         1060.629602
 2.355970000e-03         700.110148         921.737998         1060.893444
 2.357150000e-03         700.325837         921.987901         1061.157297
 2.358330000e-03         700.541547         922.237833         1061.421172
 2.359510000e-03         700.757277         922.487788         1061.685061
 2.360700000e-03         700.974858         922.739889         1061.951201
 2.361880000e-03         701.190624         922.989899         1062.215128
 2.363060000e-03         701.406424         923.239949         1062.479085
 2.364250000e-03         701.624066         923.492137         1062.745293
 2.365430000e-03         701.839902         923.742238         1063.009287
 2.366620000e-03         702.057587         923.994473         1063.275514
 2.367810000e-03         702.275294         924.246744         1063.541775
 2.368990000e-03         702.491194         924.496930         1063.805825
 2.370180000e-03         702.708947         924.749255         1064.072121
 2.371370000e-03         702.926715         925.001610         1064.338439
 2.372560000e-03         703.144508         925.253988         1064.604764
 2.373750000e-03         703.362321         925.506401         1064.871120
 2.374940000e-03         703.580157         925.758843         1065.137504
 2.376130000e-03         703.798008         926.011303         1065.403891
 2.377320000e-03         704.015891         926.263801         1065.670305
 2.378510000e-03         704.233782         926.516322         1065.936740
 2.379700000e-03         704.451704         926.768877         1066.203196
 2.380900000e-03         704.671476         927.023578         1066.471905
 2.382090000e-03         704.889435         927.276182         1066.738394
 2.383290000e-03         705.109249         927.530938         1067.007142
 2.384480000e-03         705.327255         927.783613         1067.273689
 2.385680000e-03         705.547107         928.038418         1067.542470
 2.386870000e-03         705.765154         928.291137         1067.809036
 2.388070000e-03         705.985047         928.546000         1068.077862
 2.389270000e-03         706.204970         928.800907         1068.346722
 2.390460000e-03         706.423077         929.053707         1068.613346
 2.391660000e-03         706.643033         929.308663         1068.882246
 2.392860000e-03         706.863020         929.563641         1069.151141
 2.394060000e-03         707.083024         929.818657         1069.420078
 2.395260000e-03         707.303042         930.073692         1069.689028
 2.396460000e-03         707.523086         930.328761         1069.958000
 2.397660000e-03         707.743155         930.583859         1070.226993
 2.398860000e-03         707.963236         930.838979         1070.496002
 2.400070000e-03         708.185181         931.096264         1070.767284
 2.401270000e-03         708.405306         931.351442         1071.036334
 2.402470000e-03         708.625455         931.606652         1071.305409
 2.403680000e-03         708.847457         931.864012         1071.576735
 2.404880000e-03         709.067650         932.119276         1071.845848
 2.406090000e-03         709.289686         932.376688         1072.117224
 2.407300000e-03         709.511749         932.634137         1072.388624
 2.408500000e-03         709.732004         932.889484         1072.657791
 2.409710000e-03         709.954111         933.146993         1072.929240
 2.410920000e-03         710.176247         933.404533         1073.200704
 2.412130000e-03         710.398385         933.662080         1073.472165
 2.413340000e-03         710.620557         933.919672         1073.743671
 2.414550000e-03         710.842746         934.177297         1074.015206
 2.415760000e-03         711.064956         934.434936         1074.286739
 2.416970000e-03         711.287185         934.692613         1074.558307
 2.418180000e-03         711.509438         934.950314         1074.829890
 2.419390000e-03         711.731708         935.208047         1075.101499
 2.420600000e-03         711.954004         935.465808         1075.373127
 2.421820000e-03         712.178149         935.725720         1075.647012
 2.423030000e-03         712.400485         935.983537         1075.918683
 2.424250000e-03         712.624675         936.243507         1076.192613
 2.425460000e-03         712.847049         936.501385         1076.464334
 2.426680000e-03         713.071283         936.761423         1076.738324
 2.427890000e-03         713.293692         937.019341         1077.010066
 2.429110000e-03         713.517969         937.279433         1077.284090
 2.430330000e-03         713.742262         937.539547         1077.558131
 2.431550000e-03         713.966575         937.799688         1077.832188
 2.432770000e-03         714.190907         938.059866         1078.106287
 2.433990000e-03         714.415264         938.320074         1078.380397
 2.435210000e-03         714.639637         938.580304         1078.654526
 2.436430000e-03         714.864027         938.840551         1078.928665
 2.437650000e-03         715.088450         939.100849         1079.202847
 2.438870000e-03         715.312886         939.361166         1079.477044
 2.440090000e-03         715.537343         939.621504         1079.751255
 2.441320000e-03         715.763659         939.884017         1080.027751
 2.442540000e-03         715.988156         940.144418         1080.302011
 2.443760000e-03         716.212670         940.404845         1080.576294
 2.444990000e-03         716.439044         940.667431         1080.852837
 2.446210000e-03         716.663601         940.927924         1081.127173
 2.447440000e-03         716.890020         941.190577         1081.403779
 2.448670000e-03         717.116457         941.453250         1081.680391
 2.449900000e-03         717.342902         941.715951         1081.957033
 2.451120000e-03         717.567551         941.976557         1082.231447
 2.452350000e-03         717.794041         942.239314         1082.508132
 2.453580000e-03         718.020562         942.502111         1082.784844
 2.454810000e-03         718.247102         942.764937         1083.061588
 2.456040000e-03         718.473655         943.027782         1083.338333
 2.457270000e-03         718.700235         943.290662         1083.615112
 2.458500000e-03         718.926834         943.553567         1083.891905
 2.459740000e-03         719.155291         943.818641         1084.170983
 2.460970000e-03         719.381927         944.081603         1084.447830
 2.462200000e-03         719.608592         944.344597         1084.724694
 2.463440000e-03         719.837105         944.609749         1085.003831
 2.464670000e-03         720.063806         944.872804         1085.280747
 2.465910000e-03         720.292358         945.138013         1085.559929
 2.467140000e-03         720.519099         945.401117         1085.836883
 2.468380000e-03         720.747702         945.666397         1086.116125
 2.469620000e-03         720.976309         945.931693         1086.395378
 2.470000000e-03         721.046384         946.013008         1086.480965
 2.470860000e-03         721.204956         946.197024         1086.674652
 2.472100000e-03         721.433619         946.462386         1086.953956
 2.473330000e-03         721.660453         946.725641         1087.231041
 2.474570000e-03         721.889150         946.991053         1087.510377
 2.475810000e-03         722.117870         947.256500         1087.789755
 2.477060000e-03         722.348453         947.524113         1088.071399
 2.478300000e-03         722.577210         947.789612         1088.350811
 2.479540000e-03         722.805993         948.055158         1088.630272
 2.480780000e-03         723.034786         948.320712         1088.909732
 2.482030000e-03         723.265448         948.588438         1089.191463
 2.483270000e-03         723.494285         948.854055         1089.470973
 2.484520000e-03         723.724983         949.121843         1089.752767
 2.485760000e-03         723.953863         949.387521         1090.032332
 2.487010000e-03         724.184608         949.655365         1090.314161
 2.488250000e-03         724.413516         949.921092         1090.593759
 2.489500000e-03         724.644294         950.188994         1090.875645
 2.490750000e-03         724.875094         950.456928         1091.157554
 2.492000000e-03         725.105915         950.724888         1091.439484
 2.493250000e-03         725.336755         950.992874         1091.721434
 2.494500000e-03         725.567615         951.260904         1092.003428
 2.495750000e-03         725.798491         951.528944         1092.285419
 2.497000000e-03         726.029390         951.797022         1092.567451
 2.498250000e-03         726.260308         952.065128         1092.849504
 2.499500000e-03         726.491247         952.333259         1093.131571
 2.500750000e-03         726.722191         952.601408         1093.413660
 2.502010000e-03         726.955020         952.871757         1093.698055
 2.503260000e-03         727.186014         953.139970         1093.980190
 2.504520000e-03         727.418877         953.410368         1094.264619
 2.505770000e-03         727.649910         953.678641         1094.546811
 2.507030000e-03         727.882807         953.949090         1094.831282
 2.508290000e-03         728.115730         954.219570         1095.115787
 2.509540000e-03         728.346826         954.487940         1095.398062
 2.510800000e-03         728.579781         954.758471         1095.682599
 2.512060000e-03         728.812752         955.029031         1095.967166
 2.513320000e-03         729.045755         955.299636         1096.251772
 2.514580000e-03         729.278762         955.570244         1096.536375
 2.515840000e-03         729.511805         955.840915         1096.821047
 2.517100000e-03         729.744852         956.111586         1097.105707
 2.518360000e-03         729.977926         956.382304         1097.390414
 2.519620000e-03         730.211028         956.653048         1097.675134
 2.520890000e-03         730.445986         956.925955         1097.962128
 2.522150000e-03         730.679112         957.196752         1098.246901
 2.523410000e-03         730.912266         957.467584         1098.531701
 2.524680000e-03         731.147286         957.740587         1098.818775
 2.525950000e-03         731.382321         958.013611         1099.105871
 2.527210000e-03         731.615524         958.284525         1099.390749
 2.528480000e-03         731.850602         958.557612         1099.677895
 2.529750000e-03         732.085701         958.830734         1099.965077
 2.531010000e-03         732.318963         959.101728         1100.250012
 2.532280000e-03         732.554098         959.374907         1100.537241
 2.533550000e-03         732.789243         959.648107         1100.824495
 2.534820000e-03         733.024422         959.921347         1101.111773
 2.536090000e-03         733.259610         960.194613         1101.399083
 2.537360000e-03         733.494815         960.467903         1101.686413
 2.538630000e-03         733.730048         960.741226         1101.973766
 2.539910000e-03         733.967147         961.016729         1102.263408
 2.541180000e-03         734.202409         961.290104         1102.550811
 2.542450000e-03         734.437691         961.563507         1102.838236
 2.543730000e-03         734.674856         961.839108         1103.127963
 2.545000000e-03         734.910170         962.112557         1103.415423
 2.740000000e-03         771.242235         1004.424351         1147.858048
 3.030000000e-03         825.845268         1068.386273         1215.043113
 3.360000000e-03         888.497655         1142.334385         1292.917631
 3.720000000e-03         957.156055         1223.996357         1379.270181
 4.120000000e-03         1033.536254         1315.504851         1476.493584
 4.560000000e-03         1117.421655         1416.676777         1584.503684
 5.040000000e-03         1208.573778         1527.267708         1703.111990
 5.580000000e-03         1310.508431         1651.597303         1837.023880
 6.180000000e-03         1422.886701         1789.314351         1985.934420
 6.840000000e-03         1545.351459         1940.017091         2149.454346
 7.580000000e-03         1681.192898         2107.795352         2332.067107
 8.390000000e-03         1828.120580         2289.854438         2530.767147
 9.290000000e-03         1989.275858         2490.113607         2749.858740
 1.030000000e-02         2167.616857         2712.296433         2993.459583
 1.140000000e-02         2358.998493         2951.271063         3255.971072
 1.260000000e-02         2564.606478         3208.531344         3539.043516
 1.400000000e-02         2800.598871         3504.364867         3865.059868
 1.540000000e-02         3032.723702         3795.839706         4186.708735
 1.710000000e-02         3309.809302         4144.311434         4571.730222
 1.890000000e-02         3597.952237         4507.225832         4973.175153
 2.100000000e-02         3927.905342         4923.380214         5434.009747
 2.320000000e-02         4267.032796         5351.669732         5908.759225
 2.570000000e-02         4645.028791         5829.639933         6439.073640
 2.840000000e-02         5045.259518         6336.331589         7001.754624
 3.150000000e-02         5495.499091         6907.000967         7636.026179
 3.480000000e-02         5964.912633         7502.650976         8298.609198
 3.860000000e-02         6494.056870         8174.847604         9046.941288
 4.270000000e-02         7052.623665         8885.212256         9838.390083
 4.730000000e-02         7665.548469         9665.566368         10708.490650
 5.230000000e-02         8316.886591         10495.737671         11634.846216
 5.790000000e-02         9029.798763         11405.388367         12650.661651
 6.420000000e-02         9812.966306         12405.806258         13768.700076
 7.100000000e-02         10638.126767         13461.059525         14948.931473
 7.860000000e-02         11538.083576         14613.280996         16238.613173
 8.700000000e-02         12508.155206         15856.724864         17631.497497
 9.640000000e-02         13566.166112         17214.522861         19153.706101
 1.070000000e-01         14727.911409         18707.318631         20828.657551
 1.180000000e-01         15901.935621         20217.796110         22524.866033
 1.310000000e-01         17252.203970         21957.299207         24479.947525
 1.450000000e-01         18665.819539         23780.923976         26531.433046
 1.600000000e-01         20138.506306         25683.401303         28673.572604
 1.770000000e-01         21760.411342         27781.685557         31038.415024
 1.960000000e-01         23519.818564         30061.376733         33610.279539
 2.170000000e-01         25405.605253         32508.803252         36374.275794
 2.410000000e-01         27492.929534         35222.519568         39442.433640
 2.670000000e-01         29680.899271         38072.356332         42668.297038
 2.950000000e-01         31960.593949         41047.366317         46039.949109
 3.270000000e-01         34478.529357         44340.031370         49776.440472
 3.620000000e-01         37136.457394         47823.476298         53734.926072
 4.000000000e-01         39919.926344         51480.022336         57896.198826
 4.430000000e-01         42953.963349         55475.865730         62450.760064
 4.910000000e-01         46210.102417         59776.230449         67360.861128
 5.430000000e-01         49597.353099         64263.321763         72493.645466
 6.010000000e-01         53220.215253         69078.378588         78012.604442
 6.660000000e-01         57104.693511         74260.114689         83964.955429
 7.370000000e-01         61156.122950         79686.509045         90213.431407
 8.160000000e-01         65451.525656         85465.528096         96885.619154
 9.030000000e-01         69947.668915         91544.867320         103925.113535
 1.000000000e+00         74698.997080         98005.031943         111429.839538


==> anc/S4_cross_sections_minus.txt <==
    Energy                Q2                 Q4                 Q6        
 1.000000000e-11         0.192298         0.230757         0.247240
 1.110000000e-11         0.207409         0.248890         0.266668
 1.230000000e-11         0.222941         0.267529         0.286638
 1.360000000e-11         0.238747         0.286497         0.306961
 1.500000000e-11         0.254698         0.305638         0.327469
 1.660000000e-11         0.271693         0.326032         0.349320
 1.840000000e-11         0.289391         0.347270         0.372075
 2.040000000e-11         0.307509         0.369011         0.395369
 2.260000000e-11         0.325764         0.390916         0.418839
 2.500000000e-11         0.343935         0.412721         0.442202
 2.770000000e-11         0.362486         0.434983         0.466053
 3.060000000e-11         0.380491         0.456589         0.489203
 3.390000000e-11         0.398899         0.478679         0.512871
 3.750000000e-11         0.416850         0.500220         0.535950
 4.150000000e-11         0.434578         0.521493         0.558743
 4.600000000e-11         0.452207         0.542649         0.581409
 5.090000000e-11         0.469074         0.562888         0.603095
 5.640000000e-11         0.485640         0.582768         0.624394
 6.240000000e-11         0.501364         0.601636         0.644611
 6.910000000e-11         0.516579         0.619895         0.664173
 7.650000000e-11         0.531062         0.637274         0.682794
 8.470000000e-11         0.544820         0.653784         0.700483
 9.370000000e-11         0.557724         0.669269         0.717074
 1.040000000e-10         0.570251         0.684301         0.733180
 1.150000000e-10         0.581545         0.697854         0.747701
 1.270000000e-10         0.591947         0.710337         0.761075
 1.410000000e-10         0.602100         0.722520         0.774128
 1.560000000e-10         0.611148         0.733376         0.785759
 1.730000000e-10         0.619618         0.743541         0.796650
 1.910000000e-10         0.627009         0.752410         0.806153
 2.110000000e-10         0.633748         0.760496         0.814817
 2.340000000e-10         0.640032         0.768038         0.822897
 2.590000000e-10         0.645507         0.774607         0.829936
 2.870000000e-10         0.650368         0.780440         0.836185
 3.180000000e-10         0.654561         0.785472         0.841577
 3.520000000e-10         0.658079         0.789693         0.846100
 3.890000000e-10         0.660939         0.793126         0.849777
 4.310000000e-10         0.663264         0.795915         0.852766
 4.770000000e-10         0.664966         0.797959         0.854955
 5.280000000e-10         0.666085         0.799301         0.856394
 5.850000000e-10         0.666620         0.799943         0.857082
 6.480000000e-10         0.666559         0.799871         0.857005
 7.170000000e-10         0.665910         0.799094         0.856173
 7.940000000e-10         0.664656         0.797590         0.854563
 8.790000000e-10         0.662793         0.795358         0.852172
 9.730000000e-10         0.660307         0.792377         0.848980
 1.080000000e-09         0.657081         0.788510         0.844840
 1.190000000e-09         0.653447         0.784155         0.840176
 1.320000000e-09         0.648858         0.778655         0.834289
 1.460000000e-09         0.643663         0.772431         0.827626
 1.620000000e-09         0.637509         0.765060         0.819736
 1.790000000e-09         0.630802         0.757028         0.811141
 1.980000000e-09         0.623178         0.747902         0.801376
 2.190000000e-09         0.614663         0.737713         0.790477
 2.430000000e-09         0.604884         0.726016         0.777967
 2.690000000e-09         0.594287         0.713348         0.764424
 2.980000000e-09         0.582515         0.699284         0.749393
 3.166810000e-09         0.574975         0.690281         0.739774
 3.300000000e-09         0.569624         0.683894         0.732951
 3.650000000e-09         0.555678         0.667258         0.715187
 4.040000000e-09         0.540355         0.648996         0.695697
 4.470000000e-09         0.523747         0.629223         0.674606
 4.950000000e-09         0.505576         0.607615         0.651575
 5.480000000e-09         0.485971         0.584334         0.626779
 6.070000000e-09         0.464715         0.559131         0.599960
 6.335210000e-09         0.455354         0.548045         0.588171
 6.720000000e-09         0.441984         0.532224         0.571357
 7.440000000e-09         0.417632         0.503453         0.540806
 8.230000000e-09         0.391891         0.473104         0.508619
 9.120000000e-09         0.364091         0.440401         0.473983
 9.505190000e-09         0.352445         0.426725         0.459514
 1.010000000e-08         0.334913         0.406161         0.437775
 1.120000000e-08         0.303910         0.369875         0.399466
 1.240000000e-08         0.272149         0.332803         0.360396
 1.267670000e-08         0.265127         0.324619         0.351781
 1.370000000e-08         0.240122         0.295518         0.321175
 1.520000000e-08         0.206189         0.256119         0.279807
 1.584990000e-08         0.192481         0.240230         0.263147
 1.680000000e-08         0.173513         0.218267         0.240140
 1.860000000e-08         0.141041         0.180715         0.200859
 1.902460000e-08         0.134038         0.172621         0.192401
 2.060000000e-08         0.110230         0.145103         0.163667
 2.220100000e-08         0.089520         0.121136         0.138662
 2.280000000e-08         0.082668         0.113190         0.130374
 2.520000000e-08         0.060040         0.086822         0.102867
 2.537890000e-08         0.058660         0.085202         0.101175
 2.790000000e-08         0.043638         0.067336         0.082484
 2.855840000e-08         0.041054         0.064166         0.079150
 3.090000000e-08         0.036214         0.057731         0.072284
 3.173950000e-08         0.036086         0.057208         0.071660
 3.420000000e-08         0.040367         0.060827         0.075132
 3.492210000e-08         0.042888         0.063287         0.077589
 3.790000000e-08         0.058911         0.079656         0.094116
 3.810640000e-08         0.060339         0.081142         0.095623
 4.129230000e-08         0.087107         0.109313         0.124271
 4.190000000e-08         0.093148         0.115726         0.130806
 4.447970000e-08         0.121702         0.146201         0.161913
 4.640000000e-08         0.145656         0.171922         0.188218
 4.766880000e-08         0.162554         0.190135         0.206869
 5.085940000e-08         0.208080         0.239439         0.257454
 5.140000000e-08         0.216144         0.248206         0.266463
 5.405170000e-08         0.256764         0.292510         0.312058
 5.690000000e-08         0.301699         0.341803         0.362925
 5.724550000e-08         0.307199         0.347857         0.369182
 6.044100000e-08         0.358140         0.404153         0.427489
 6.300000000e-08         0.398555         0.449123         0.474225
 6.363800000e-08         0.408516         0.460251         0.485815
 6.683660000e-08         0.457445         0.515196         0.543187
 6.970000000e-08         0.499425         0.562753         0.593066
 7.003680000e-08         0.504230         0.568223         0.598818
 7.323870000e-08         0.548346         0.618740         0.652091
 7.644210000e-08         0.589416         0.666310         0.702545
 7.720000000e-08         0.598657         0.677096         0.714028
 7.964710000e-08         0.627203         0.710641         0.749857
 8.285380000e-08         0.661578         0.751553         0.793821
 8.550000000e-08         0.687334         0.782662         0.827483
 8.606200000e-08         0.692501         0.788959         0.834325
 8.927190000e-08         0.720007         0.822853         0.871334
 9.248330000e-08         0.744185         0.853286         0.904876
 9.460000000e-08         0.758357         0.871490         0.925113
 9.569640000e-08         0.765165         0.880355         0.935023
 9.891100000e-08         0.783104         0.904188         0.961884
 1.021270000e-07         0.798181         0.924938         0.985592
 1.050000000e-07         0.809380         0.941000         1.004219
 1.053450000e-07         0.810588         0.942778         1.006300
 1.085650000e-07         0.820520         0.957881         1.024169
 1.117860000e-07         0.828170         0.970426         1.039361
 1.150080000e-07         0.833733         0.980595         1.052047
 1.160000000e-07         0.835055         0.983275         1.055474
 1.182330000e-07         0.837402         0.988572         1.062403
 1.214590000e-07         0.839356         0.994526         1.070588
 1.246860000e-07         0.839770         0.998627         1.076764
 1.279150000e-07         0.838810         1.001039         1.081092
 1.280000000e-07         0.838767         1.001081         1.081182
 1.311460000e-07         0.836632         1.001915         1.083719
 1.343790000e-07         0.833383         1.001403         1.084791
 1.376130000e-07         0.829202         0.999642         1.084446
 1.408480000e-07         0.824218         0.996765         1.082814
 1.420000000e-07         0.822273         0.995495         1.081947
 1.440850000e-07         0.818551         0.992894         1.080020
 1.473240000e-07         0.812310         0.988147         1.076182
 1.505650000e-07         0.805599         0.982633         1.071411
 1.538070000e-07         0.798515         0.976456         1.065814
 1.570000000e-07         0.791261         0.969820         1.059593
 1.570510000e-07         0.791144         0.969710         1.059488
 1.602960000e-07         0.783568         0.962488         1.052531
 1.635430000e-07         0.775861         0.954871         1.045028
 1.667910000e-07         0.768091         0.946941         1.037064
 1.700420000e-07         0.760315         0.938764         1.028714
 1.732930000e-07         0.752598         0.930417         1.020058
 1.740000000e-07         0.750932         0.928585         1.018142
 1.765470000e-07         0.744982         0.921954         1.011158
 1.798020000e-07         0.737518         0.913440         1.002083
 1.830590000e-07         0.730246         0.904924         0.992891
 1.863170000e-07         0.723205         0.896461         0.983643
 1.895770000e-07         0.716425         0.888093         0.974387
 1.928390000e-07         0.709935         0.879863         0.965175
 1.930000000e-07         0.709623         0.879461         0.964722
 1.961020000e-07         0.703764         0.871811         0.956054
 1.993670000e-07         0.697931         0.863972         0.947064
 2.026330000e-07         0.692458         0.856381         0.938249
 2.059010000e-07         0.687359         0.849064         0.929643
 2.091710000e-07         0.682648         0.842048         0.921280
 2.124420000e-07         0.678339         0.835361         0.913194
 2.130000000e-07         0.677644         0.834254         0.911844
 2.157160000e-07         0.674436         0.829019         0.905409
 2.189900000e-07         0.670952         0.823049         0.897961
 2.222660000e-07         0.667889         0.817465         0.890869
 2.255440000e-07         0.665251         0.812282         0.884155
 2.288240000e-07         0.663039         0.807514         0.877841
 2.321050000e-07         0.661254         0.803175         0.871948
 2.353880000e-07         0.659896         0.799273         0.866491
 2.360000000e-07         0.659690         0.798596         0.865524
 2.386730000e-07         0.658963         0.795819         0.861486
 2.419590000e-07         0.658451         0.792821         0.856949
 2.452470000e-07         0.658356         0.790285         0.852891
 2.485360000e-07         0.658675         0.788216         0.849324
 2.518270000e-07         0.659400         0.786618         0.846258
 2.551200000e-07         0.660528         0.785495         0.843702
 2.584140000e-07         0.662050         0.784850         0.841666
 2.617100000e-07         0.663960         0.784683         0.840155
 2.620000000e-07         0.664147         0.784692         0.840048
 2.650080000e-07         0.666252         0.784997         0.839176
 2.683070000e-07         0.668916         0.785792         0.838735
 2.716080000e-07         0.671947         0.787068         0.838836
 2.749110000e-07         0.675336         0.788824         0.839485
 2.782150000e-07         0.679075         0.791058         0.840683
 2.815210000e-07         0.683156         0.793770         0.842434
 2.848290000e-07         0.687573         0.796960         0.844741
 2.881380000e-07         0.692316         0.800623         0.847606
 2.900000000e-07         0.695125         0.802891         0.849464
 2.914490000e-07         0.697379         0.804758         0.851031
 2.947610000e-07         0.702754         0.809364         0.855016
 2.980750000e-07         0.708434         0.814437         0.859564
 3.013910000e-07         0.714414         0.819977         0.864675
 3.047090000e-07         0.720686         0.825980         0.870351
 3.080280000e-07         0.727244         0.832445         0.876591
 3.113490000e-07         0.734082         0.839368         0.883397
 3.146710000e-07         0.741193         0.846748         0.890768
 3.179950000e-07         0.748576         0.854584         0.898706
 3.210000000e-07         0.755476         0.862054         0.906367
 3.213210000e-07         0.756225         0.862874         0.907212
 3.246490000e-07         0.764136         0.871617         0.916287
 3.279780000e-07         0.772304         0.880809         0.925929
 3.313090000e-07         0.780727         0.890452         0.936141
 3.346410000e-07         0.789402         0.900543         0.946921
 3.379750000e-07         0.798327         0.911083         0.958275
 3.413110000e-07         0.807502         0.922073         0.970202
 3.446480000e-07         0.816923         0.933510         0.982702
 3.479880000e-07         0.826595         0.945402         0.995784
 3.513280000e-07         0.836511         0.957739         1.009438
 3.546710000e-07         0.846679         0.970534         1.023679
 3.550000000e-07         0.847693         0.971817         1.025112
 3.580150000e-07         0.857095         0.983781         1.038502
 3.613610000e-07         0.867765         0.997486         1.053913
 3.647080000e-07         0.878687         1.011650         1.069914
 3.680570000e-07         0.889868         1.026278         1.086511
 3.714080000e-07         0.901313         1.041376         1.103710
 3.747610000e-07         0.913026         1.056947         1.121515
 3.781150000e-07         0.925008         1.072994         1.139928
 3.814710000e-07         0.937270         1.089525         1.158959
 3.848280000e-07         0.949815         1.106544         1.178609
 3.881880000e-07         0.962657         1.124066         1.198898
 3.915490000e-07         0.975797         1.142090         1.219821
 3.930000000e-07         0.981563         1.150027         1.229050
 3.949110000e-07         0.989245         1.160624         1.241386
 3.982750000e-07         1.003013         1.179682         1.263609
 4.016410000e-07         1.017113         1.199274         1.286500
 4.050090000e-07         1.031557         1.219413         1.310069
 4.083780000e-07         1.046351         1.240102         1.334321
 4.117490000e-07         1.061514         1.261360         1.359274
 4.151220000e-07         1.077060         1.283202         1.384944
 4.184960000e-07         1.093000         1.305635         1.411334
 4.218720000e-07         1.109353         1.328680         1.438468
 4.252500000e-07         1.126138         1.352355         1.466361
 4.286300000e-07         1.143372         1.376676         1.495032
 4.320110000e-07         1.161070         1.401654         1.524488
 4.350000000e-07         1.177114         1.424293         1.551190
 4.353940000e-07         1.179257         1.427317         1.554757
 4.387780000e-07         1.197950         1.453678         1.585852
 4.421640000e-07         1.217176         1.480765         1.617801
 4.455520000e-07         1.236959         1.508603         1.650628
 4.489420000e-07         1.257325         1.537216         1.684357
 4.523330000e-07         1.278295         1.566622         1.719002
 4.557260000e-07         1.299902         1.596856         1.754601
 4.591210000e-07         1.322177         1.627949         1.791183
 4.625170000e-07         1.345145         1.659921         1.828766
 4.659150000e-07         1.368844         1.692813         1.867393
 4.693150000e-07         1.393310         1.726661         1.907097
 4.727160000e-07         1.418570         1.761488         1.947901
 4.761200000e-07         1.444680         1.797355         1.989866
 4.795240000e-07         1.471655         1.834269         2.032995
 4.820000000e-07         1.491843         1.861800         2.065119
 4.829310000e-07         1.499561         1.872304         2.077365
 4.863390000e-07         1.528426         1.911481         2.122995
 4.897490000e-07         1.558306         1.951859         2.169942
 4.931610000e-07         1.589248         1.993485         2.218254
 4.965740000e-07         1.621294         2.036398         2.267967
 4.999890000e-07         1.654508         2.080665         2.319147
 5.034060000e-07         1.688945         2.126340         2.371850
 5.068250000e-07         1.724665         2.173482         2.426133
 5.102450000e-07         1.761718         2.222140         2.482041
 5.136670000e-07         1.800177         2.272390         2.539652
 5.170910000e-07         1.840112         2.324299         2.599032
 5.205160000e-07         1.881580         2.377923         2.660233
 5.239430000e-07         1.924664         2.433349         2.723342
 5.273720000e-07         1.969443         2.490653         2.788435
 5.308020000e-07         2.015981         2.549897         2.855571
 5.330000000e-07         2.046758         2.588909         2.899692
 5.342340000e-07         2.064374         2.611180         2.924848
 5.376680000e-07         2.114706         2.674585         2.996348
 5.411040000e-07         2.167067         2.740203         3.070160
 5.445410000e-07         2.221533         2.808103         3.146349
 5.479800000e-07         2.278213         2.878398         3.225029
 5.514210000e-07         2.337204         2.951184         3.306291
 5.548640000e-07         2.398607         3.026560         3.390234
 5.583080000e-07         2.462504         3.104602         3.476927
 5.617540000e-07         2.529017         3.185435         3.566495
 5.652020000e-07         2.598253         3.269161         3.659037
 5.686510000e-07         2.670297         3.355860         3.754624
 5.721020000e-07         2.745276         3.445657         3.853383
 5.755550000e-07         2.823297         3.538657         3.955410
 5.790100000e-07         2.904467         3.634959         4.060803
 5.824660000e-07         2.988866         3.734634         4.169621
 5.859240000e-07         3.076617         3.837802         4.281983
 5.893840000e-07         3.167816         3.944552         4.397968
 5.900000000e-07         3.184416         3.963932         4.418996
 5.928450000e-07         3.262529         4.054933         4.517616
 5.963090000e-07         3.360890         4.169080         4.641060
 5.997740000e-07         3.462920         4.286991         4.768282
 6.032400000e-07         3.568675         4.408710         4.899315
 6.067090000e-07         3.678266         4.534340         5.034257
 6.101790000e-07         3.791662         4.663825         5.173035
 6.136510000e-07         3.908900         4.797188         5.315660
 6.171240000e-07         4.029943         4.934364         5.462051
 6.206000000e-07         4.154817         5.075367         5.612212
 6.240770000e-07         4.283391         5.220030         5.765955
 6.275560000e-07         4.415599         5.368264         5.923174
 6.310360000e-07         4.551268         5.519862         6.083644
 6.345190000e-07         4.690301         5.674704         6.247228
 6.380030000e-07         4.832406         5.832454         6.413566
 6.414880000e-07         4.977314         5.992805         6.582330
 6.449760000e-07         5.124797         6.155501         6.753246
 6.484650000e-07         5.274408         6.320045         6.925791
 6.519560000e-07         5.425768         6.486020         7.099528
 6.540000000e-07         5.514979         6.583620         7.201550
 6.554490000e-07         5.578412         6.652918         7.273926
 6.589440000e-07         5.731814         6.820171         7.448394
 6.624400000e-07         5.885351         6.987106         7.622239
 6.659380000e-07         6.038443         7.153106         7.794821
 6.694380000e-07         6.190419         7.317457         7.965410
 6.729390000e-07         6.340525         7.479361         8.133190
 6.764430000e-07         6.488098         7.638125         8.297455
 6.799480000e-07         6.632294         7.792867         8.457306
 6.834540000e-07         6.772331         7.942772         8.611922
 6.869630000e-07         6.907511         8.087124         8.760583
 6.904730000e-07         7.036983         8.225049         8.902410
 6.939850000e-07         7.160036         8.355826         9.036685
 6.974990000e-07         7.275963         8.478743         9.162701
 7.010150000e-07         7.384096         8.593133         9.279801
 7.045320000e-07         7.483811         8.698379         9.387383
 7.080510000e-07         7.574619         8.794009         9.484993
 7.115720000e-07         7.656079         8.879608         9.572236
 7.150950000e-07         7.727837         8.954850         9.648812
 7.186190000e-07         7.789625         9.019505         9.714518
 7.221450000e-07         7.841315         9.073488         9.769299
 7.230000000e-07         7.852317         9.084964         9.780935
 7.256730000e-07         7.882855         9.116795         9.813185
 7.292030000e-07         7.914297         9.149528         9.846309
 7.327340000e-07         7.935782         9.171883         9.868902
 7.362670000e-07         7.947553         9.184160         9.881298
 7.398020000e-07         7.949927         9.186735         9.883905
 7.433390000e-07         7.943296         9.180055         9.877206
 7.468770000e-07         7.928115         9.164635         9.861746
 7.504180000e-07         7.904881         9.141026         9.838105
 7.539600000e-07         7.874148         9.109837         9.806921
 7.575030000e-07         7.836498         9.071698         9.768850
 7.610490000e-07         7.792502         9.027229         9.724532
 7.645960000e-07         7.742785         8.977098         9.674658
 7.681450000e-07         7.687940         8.921938         9.619877
 7.716960000e-07         7.628561         8.862377         9.560834
 7.752490000e-07         7.565224         8.799024         9.498150
 7.788030000e-07         7.498513         8.732490         9.432445
 7.823600000e-07         7.428921         8.663291         9.364245
 7.859180000e-07         7.356994         8.591993         9.294120
 7.894770000e-07         7.283213         8.519092         9.222572
 7.930390000e-07         7.207977         8.445001         9.150014
 7.966020000e-07         7.131736         8.370179         9.076906
 8.001670000e-07         7.054847         8.294990         9.003612
 8.010000000e-07         7.036833         8.277414         8.986505
 8.037340000e-07         6.977653         8.219781         8.930477
 8.073030000e-07         6.900460         8.144859         8.857805
 8.108730000e-07         6.823569         8.070527         8.785893
 8.144460000e-07         6.747190         7.996992         8.714947
 8.180200000e-07         6.671579         7.924507         8.645211
 8.215950000e-07         6.596929         7.853260         8.576868
 8.251730000e-07         6.523372         7.783378         8.510043
 8.287520000e-07         6.451080         7.715027         8.444889
 8.323340000e-07         6.380155         7.648302         8.381501
 8.359170000e-07         6.310728         7.583324         8.319989
 8.395010000e-07         6.242886         7.520173         8.260427
 8.430880000e-07         6.176664         7.458878         8.202839
 8.466760000e-07         6.112156         7.399521         8.147298
 8.502660000e-07         6.049389         7.342121         8.093819
 8.538580000e-07         5.988393         7.286700         8.042417
 8.574520000e-07         5.929186         7.233268         7.993095
 8.610480000e-07         5.871793         7.181841         7.945864
 8.646450000e-07         5.816222         7.132415         7.900713
 8.682440000e-07         5.762463         7.084975         7.857623
 8.718450000e-07         5.710509         7.039505         7.816571
 8.754480000e-07         5.660343         6.995979         7.777528
 8.790520000e-07         5.611968         6.954392         7.740480
 8.826590000e-07         5.565332         6.914688         7.705371
 8.862670000e-07         5.520438         6.876858         7.672185
 8.870000000e-07         5.511530         6.869399         7.665675
 8.898770000e-07         5.477248         6.840858         7.640875
 8.934880000e-07         5.435745         6.806663         7.611409
 8.971020000e-07         5.395877         6.774220         7.583734
 9.007170000e-07         5.357632         6.743504         7.557819
 9.043350000e-07         5.320959         6.714465         7.533611
 9.079540000e-07         5.285844         6.687075         7.511080
 9.115740000e-07         5.252253         6.661298         7.490183
 9.151970000e-07         5.220131         6.637077         7.470864
 9.188210000e-07         5.189464         6.614388         7.453095
 9.224480000e-07         5.160202         6.593179         7.436823
 9.260760000e-07         5.132326         6.573425         7.422017
 9.297050000e-07         5.105800         6.555083         7.408632
 9.333370000e-07         5.080579         6.538110         7.396626
 9.369710000e-07         5.056636         6.522471         7.385961
 9.406060000e-07         5.033942         6.508133         7.376599
 9.442430000e-07         5.012466         6.495060         7.368505
 9.478820000e-07         4.992171         6.483215         7.361641
 9.515230000e-07         4.973028         6.472564         7.355969
 9.551650000e-07         4.955014         6.463079         7.351459
 9.588100000e-07         4.938088         6.454720         7.348074
 9.624560000e-07         4.922232         6.447460         7.345781
 9.661040000e-07         4.907414         6.441269         7.344551
 9.697540000e-07         4.893607         6.436116         7.344350
 9.734050000e-07         4.880788         6.431973         7.345150
 9.770590000e-07         4.868926         6.428812         7.346924
 9.807140000e-07         4.858003         6.426607         7.349641
 9.820000000e-07         4.854378         6.426052         7.350814
 9.843720000e-07         4.847988         6.425330         7.353275
 9.880310000e-07         4.838864         6.424956         7.357800
 9.916910000e-07         4.830607         6.425459         7.363187
 9.953540000e-07         4.823195         6.426822         7.369420
 9.990180000e-07         4.816606         6.429014         7.376467
 1.002680000e-06         4.810825         6.432011         7.384299
 1.006350000e-06         4.805818         6.435802         7.392916
 1.010020000e-06         4.801579         6.440359         7.402280
 1.013690000e-06         4.798085         6.445658         7.412367
 1.017370000e-06         4.795315         6.451701         7.423190
 1.021040000e-06         4.793262         6.458431         7.434667
 1.024720000e-06         4.791900         6.465867         7.446841
 1.028400000e-06         4.791214         6.473970         7.459662
 1.032080000e-06         4.791191         6.482726         7.473113
 1.035760000e-06         4.791814         6.492115         7.487175
 1.039450000e-06         4.793071         6.502149         7.501873
 1.043140000e-06         4.794945         6.512785         7.517150
 1.046820000e-06         4.797416         6.523978         7.532950
 1.050510000e-06         4.800480         6.535770         7.549338
 1.054210000e-06         4.804132         6.548156         7.566307
 1.057900000e-06         4.808336         6.561050         7.583751
 1.061600000e-06         4.813102         6.574508         7.601747
 1.065290000e-06         4.818392         6.588445         7.620186
 1.068990000e-06         4.824222         6.602923         7.639154
 1.072690000e-06         4.830569         6.617893         7.658590
 1.076400000e-06         4.837438         6.633383         7.678535
 1.080100000e-06         4.844782         6.649299         7.698870
 1.083810000e-06         4.852629         6.665714         7.719691
 1.087520000e-06         4.860950         6.682573         7.740932
 1.090000000e-06         4.866772         6.694086         7.755362
 1.091230000e-06         4.869736         6.699869         7.762587
 1.094940000e-06         4.878974         6.717586         7.784638
 1.098660000e-06         4.888683         6.735766         7.807140
 1.102370000e-06         4.898802         6.754301         7.829960
 1.106090000e-06         4.909376         6.773279         7.853212
 1.109810000e-06         4.920368         6.792643         7.876825
 1.113530000e-06         4.931771         6.812382         7.900789
 1.117250000e-06         4.943576         6.832488         7.925096
 1.120980000e-06         4.955809         6.853006         7.949802
 1.124710000e-06         4.968430         6.873875         7.974835
 1.128440000e-06         4.981431         6.895085         8.000186
 1.132170000e-06         4.994805         6.916628         8.025846
 1.135900000e-06         5.008543         6.938496         8.051807
 1.139640000e-06         5.022679         6.960741         8.078133
 1.143370000e-06         5.037128         6.983237         8.104674
 1.147110000e-06         5.051961         7.006095         8.131566
 1.150850000e-06         5.067134         7.029249         8.158730
 1.154590000e-06         5.082639         7.052691         8.186158
 1.158340000e-06         5.098514         7.076478         8.213919
 1.162080000e-06         5.114666         7.100475         8.241857
 1.165830000e-06         5.131176         7.124804         8.270115
 1.169580000e-06         5.147995         7.149394         8.298610
 1.173330000e-06         5.165118         7.174239         8.327338
 1.177090000e-06         5.182584         7.199399         8.356369
 1.180840000e-06         5.200296         7.224734         8.385542
 1.184600000e-06         5.218343         7.250372         8.415007
 1.188360000e-06         5.236671         7.276240         8.444679
 1.192120000e-06         5.255276         7.302331         8.474552
 1.195880000e-06         5.274151         7.328640         8.504621
 1.199650000e-06         5.293343         7.355231         8.534961
 1.200000000e-06         5.295138         7.357710         8.537787
 1.203410000e-06         5.312745         7.381957         8.565404
 1.207180000e-06         5.332453         7.408954         8.596107
 1.210950000e-06         5.352413         7.436146         8.626984
 1.214720000e-06         5.372620         7.463526         8.658028
 1.218500000e-06         5.393121         7.491163         8.689317
 1.222270000e-06         5.413805         7.518903         8.720680
 1.226050000e-06         5.434777         7.546891         8.752279
 1.229830000e-06         5.455974         7.575044         8.784023
 1.233610000e-06         5.477395         7.603359         8.815909
 1.237400000e-06         5.499091         7.631906         8.848016
 1.241180000e-06         5.520942         7.660527         8.880168
 1.244970000e-06         5.543059         7.689369         8.912531
 1.248760000e-06         5.565382         7.718352         8.945015
 1.252550000e-06         5.587903         7.747469         8.977615
 1.256340000e-06         5.610619         7.776715         9.010324
 1.260140000e-06         5.633587         7.806163         9.043225
 1.263940000e-06         5.656741         7.835732         9.076227
 1.267730000e-06         5.680014         7.865335         9.109238
 1.271530000e-06         5.703527         7.895125         9.142425
 1.275340000e-06         5.727274         7.925097         9.175786
 1.279140000e-06         5.751126         7.955089         9.209139
 1.282950000e-06         5.775203         7.985252         9.242655
 1.286760000e-06         5.799441         8.015505         9.276242
 1.290570000e-06         5.823833         8.045839         9.309894
 1.294380000e-06         5.848374         8.076251         9.343607
 1.298190000e-06         5.873060         8.106735         9.377374
 1.302010000e-06         5.897952         8.137368         9.411282
 1.305830000e-06         5.922979         8.168060         9.445233
 1.309650000e-06         5.948137         8.198810         9.479225
 1.313470000e-06         5.973424         8.229613         9.513254
 1.317290000e-06         5.998831         8.260462         9.547313
 1.321120000e-06         6.024423         8.291433         9.581487
 1.324940000e-06         6.050060         8.322358         9.615592
 1.328770000e-06         6.075870         8.353394         9.649799
 1.330000000e-06         6.084181         8.363368         9.660788
 1.332600000e-06         6.101784         8.384457         9.684019
 1.336440000e-06         6.127865         8.415621         9.718333
 1.340270000e-06         6.153970         8.446718         9.752558
 1.344110000e-06         6.180231         8.477905         9.786866
 1.347950000e-06         6.206577         8.509098         9.821166
 1.351790000e-06         6.232999         8.540289         9.855450
 1.355630000e-06         6.259496         8.571473         9.889713
 1.359480000e-06         6.286129         8.602726         9.924040
 1.363320000e-06         6.312757         8.633881         9.958248
 1.367170000e-06         6.339512         8.665095         9.992508
 1.371020000e-06         6.366320         8.696280         10.026728
 1.374870000e-06         6.393176         8.727432         10.060901
 1.378730000e-06         6.420142         8.758624         10.095111
 1.382590000e-06         6.447146         8.789773         10.129265
 1.386440000e-06         6.474113         8.820791         10.163269
 1.390300000e-06         6.501175         8.851835         10.197293
 1.394170000e-06         6.528329         8.882897         10.231334
 1.398030000e-06         6.555428         8.913813         10.265208
 1.401890000e-06         6.582535         8.944656         10.298999
 1.405760000e-06         6.609717         8.975501         10.332789
 1.409630000e-06         6.636898         9.006263         10.366486
 1.413500000e-06         6.664073         9.036937         10.400084
 1.417380000e-06         6.691304         9.067594         10.433663
 1.421250000e-06         6.718447         9.098073         10.467047
 1.425130000e-06         6.745635         9.128525         10.500402
 1.429010000e-06         6.772793         9.158865         10.533636
 1.432890000e-06         6.799914         9.189089         10.566744
 1.436770000e-06         6.826996         9.219191         10.599722
 1.440660000e-06         6.854097         9.249240         10.632646
 1.444550000e-06         6.881146         9.279157         10.665431
 1.448440000e-06         6.908136         9.308936         10.698068
 1.452330000e-06         6.935058         9.338568         10.730552
 1.456220000e-06         6.961909         9.368050         10.762878
 1.460110000e-06         6.988683         9.397377         10.795043
 1.464010000e-06         7.015440         9.426617         10.827120
 1.467910000e-06         7.042108         9.455690         10.859025
 1.470000000e-06         7.056360         9.471200         10.876049
 1.471810000e-06         7.068679         9.484591         10.890751
 1.475710000e-06         7.095146         9.513313         10.922291
 1.479620000e-06         7.121575         9.541926         10.953726
 1.483530000e-06         7.147887         9.570349         10.984964
 1.487430000e-06         7.174011         9.598506         11.015924
 1.491340000e-06         7.200074         9.626535         11.046758
 1.495260000e-06         7.226070         9.654430         11.077461
 1.499170000e-06         7.251860         9.682044         11.107872
 1.503090000e-06         7.277568         9.709512         11.138140
 1.507010000e-06         7.303124         9.736759         11.168183
 1.510930000e-06         7.328522         9.763780         11.197997
 1.514850000e-06         7.353754         9.790570         11.227577
 1.518770000e-06         7.378815         9.817124         11.256919
 1.522700000e-06         7.403763         9.843505         11.286091
 1.526630000e-06         7.428525         9.869638         11.315014
 1.530560000e-06         7.453098         9.895521         11.343685
 1.534490000e-06         7.477473         9.921147         11.372097
 1.538420000e-06         7.501648         9.946514         11.400249
 1.542360000e-06         7.525675         9.971679         11.428206
 1.546300000e-06         7.549486         9.996574         11.455891
 1.550240000e-06         7.573075         10.021194         11.483301
 1.554180000e-06         7.596439         10.045535         11.510433
 1.558120000e-06         7.619569         10.069593         11.537282
 1.562070000e-06         7.642520         10.093425         11.563912
 1.566020000e-06         7.665224         10.116964         11.590250
 1.569970000e-06         7.687677         10.140207         11.616293
 1.573920000e-06         7.709873         10.163149         11.642038
 1.577870000e-06         7.731807         10.185789         11.667482
 1.581830000e-06         7.753530         10.208179         11.692685
 1.585790000e-06         7.774978         10.230256         11.717578
 1.589750000e-06         7.796143         10.252017         11.742158
 1.593710000e-06         7.817025         10.273460         11.766424
 1.597670000e-06         7.837618         10.294583         11.790373
 1.601640000e-06         7.857963         10.315431         11.814059
 1.605600000e-06         7.877958         10.335901         11.837363
 1.609570000e-06         7.897698         10.356092         11.860400
 1.613550000e-06         7.917173         10.375997         11.883164
 1.617520000e-06         7.936282         10.395515         11.905539
 1.621490000e-06         7.955070         10.414695         11.927582
 1.625470000e-06         7.973579         10.433581         11.949344
 1.629450000e-06         7.991755         10.452121         11.970768
 1.630000000e-06         7.994238         10.454655         11.973702
 1.633430000e-06         8.009592         10.470314         11.991852
 1.637420000e-06         8.027135         10.488203         12.012646
 1.641400000e-06         8.044285         10.505696         12.033045
 1.645390000e-06         8.061128         10.522879         12.053151
 1.649380000e-06         8.077618         10.539709         12.072911
 1.653370000e-06         8.093746         10.556180         12.092322
 1.657360000e-06         8.109508         10.572292         12.111385
 1.661360000e-06         8.124943         10.588086         12.130147
 1.665360000e-06         8.140006         10.603518         12.148559
 1.669360000e-06         8.154688         10.618585         12.166618
 1.673360000e-06         8.168990         10.633290         12.184327
 1.677360000e-06         8.182908         10.647630         12.201683
 1.681370000e-06         8.196471         10.661640         12.218732
 1.685370000e-06         8.209609         10.675250         12.235386
 1.689380000e-06         8.222383         10.688527         12.251731
 1.693400000e-06         8.234784         10.701467         12.267762
 1.697410000e-06         8.246751         10.714008         12.283403
 1.701420000e-06         8.258309         10.726179         12.298693
 1.705440000e-06         8.269483         10.738012         12.313670
 1.709460000e-06         8.280239         10.749475         12.328297
 1.713480000e-06         8.290575         10.760568         12.342576
 1.717510000e-06         8.300509         10.771317         12.356540
 1.721530000e-06         8.309991         10.781671         12.370125
 1.725560000e-06         8.319061         10.791678         12.383396
 1.729590000e-06         8.327694         10.801316         12.396324
 1.733620000e-06         8.335883         10.810581         12.408908
 1.737650000e-06         8.343621         10.819475         12.421151
 1.741690000e-06         8.350928         10.828022         12.433086
 1.745730000e-06         8.357773         10.836194         12.444681
 1.749770000e-06         8.364157         10.843997         12.455942
 1.753810000e-06         8.370065         10.851425         12.466868
 1.757850000e-06         8.375498         10.858482         12.477465
 1.761900000e-06         8.380458         10.865183         12.487758
 1.765950000e-06         8.384922         10.871507         12.497725
 1.770000000e-06         8.388886         10.877457         12.507369
 1.774050000e-06         8.392336         10.883030         12.516693
 1.778100000e-06         8.395264         10.888226         12.525701
 1.782160000e-06         8.397666         10.893055         12.534419
 1.786220000e-06         8.399521         10.897503         12.542828
 1.790280000e-06         8.400810         10.901566         12.550932
 1.794340000e-06         8.401525         10.905245         12.558738
 1.798400000e-06         8.401643         10.908533         12.566252
 1.802470000e-06         8.401145         10.911438         12.573497
 1.806540000e-06         8.400009         10.913950         12.580467
 1.810000000e-06         8.398519         10.915769         12.586178
 1.810610000e-06         8.398206         10.916060         12.587166
 1.814680000e-06         8.395711         10.917769         12.593607
 1.818750000e-06         8.392494         10.919073         12.599807
 1.822830000e-06         8.388500         10.919967         12.605794
 1.826910000e-06         8.383710         10.920455         12.611580
 1.830990000e-06         8.378066         10.920527         12.617185
 1.835070000e-06         8.371522         10.920191         12.622650
 1.839150000e-06         8.364010         10.919445         12.628013
 1.843240000e-06         8.355455         10.918306         12.633354
 1.847330000e-06         8.345790         10.916787         12.638731
 1.851420000e-06         8.334938         10.914928         12.644253
 1.855510000e-06         8.322812         10.912784         12.650066
 1.859610000e-06         8.309275         10.910429         12.656376
 1.863700000e-06         8.294322         10.908029         12.663445
 1.867800000e-06         8.277794         10.905788         12.671707
 1.871900000e-06         8.259694         10.904069         12.681739
 1.876000000e-06         8.240077         10.903447         12.694431
 1.880110000e-06         8.219120         10.904870         12.711197
 1.884220000e-06         8.197479         10.909948         12.734206
 1.888330000e-06         8.176504         10.921447         12.767056
 1.892440000e-06         8.159100         10.944346         12.815923
 1.896550000e-06         8.151562         10.988030         12.891935
 1.900660000e-06         8.167833         11.071117         13.016253
 1.904780000e-06         8.240622         11.233439         13.232360
 1.908900000e-06         8.450067         11.563505         13.632185
 1.913020000e-06         8.997610         12.262622         14.412812
 1.917150000e-06         10.314479         13.694966         15.888932
 1.921270000e-06         12.485848         15.676606         17.711796
 1.925400000e-06         13.475583         16.101067         17.774155
 1.929530000e-06         12.613352         14.868367         16.335396
 1.933660000e-06         11.555137         13.709120         15.137326
 1.937790000e-06         10.807903         12.963344         14.408383
 1.941930000e-06         10.312295         12.496407         13.969545
 1.946070000e-06         9.975690         12.192650         13.693097
 1.950210000e-06         9.737194         11.984886         13.509291
 1.954350000e-06         9.561194         11.836174         13.381110
 1.958490000e-06         9.426630         11.725547         13.288081
 1.962640000e-06         9.320369         11.640374         13.218144
 1.966790000e-06         9.234496         11.573169         13.164238
 1.970940000e-06         9.163557         11.518908         13.121711
 1.975090000e-06         9.103824         11.474223         13.087489
 1.979240000e-06         9.052683         11.436787         13.059476
 1.983400000e-06         9.008162         11.404888         13.036154
 1.987560000e-06         8.968999         11.377418         13.016538
 1.991720000e-06         8.934159         11.353490         12.999852
 1.995880000e-06         8.902841         11.332428         12.985512
 2.000000000e-06         8.874685         11.313880         12.973181
 2.000050000e-06         8.874357         11.313666         12.973040
 2.004210000e-06         8.848377         11.296912         12.962178
 2.008380000e-06         8.824373         11.281746         12.952576
 2.012550000e-06         8.802105         11.267968         12.944067
 2.016730000e-06         8.781274         11.255341         12.936460
 2.020900000e-06         8.761774         11.243763         12.929657
 2.025080000e-06         8.743331         11.233033         12.923507
 2.029260000e-06         8.725864         11.223079         12.917944
 2.033440000e-06         8.709246         11.213799         12.912887
 2.037620000e-06         8.693369         11.205106         12.908265
 2.041810000e-06         8.678126         11.196929         12.904030
 2.046000000e-06         8.663476         11.189227         12.900140
 2.050190000e-06         8.649346         11.181938         12.896547
 2.054380000e-06         8.635706         11.175047         12.893243
 2.058570000e-06         8.622482         11.168490         12.890174
 2.062770000e-06         8.609631         11.162245         12.887330
 2.066970000e-06         8.597126         11.156283         12.884684
 2.071170000e-06         8.584946         11.150586         12.882221
 2.075370000e-06         8.573069         11.145142         12.879935
 2.079570000e-06         8.561463         11.139921         12.877799
 2.083780000e-06         8.550089         11.134904         12.875806
 2.087990000e-06         8.538950         11.130084         12.873947
 2.092200000e-06         8.528031         11.125450         12.872212
 2.096410000e-06         8.517322         11.120994         12.870598
 2.100630000e-06         8.506778         11.116690         12.869086
 2.104840000e-06         8.496451         11.112562         12.867691
 2.109060000e-06         8.486268         11.108567         12.866383
 2.113280000e-06         8.476250         11.104717         12.865172
 2.117510000e-06         8.466363         11.100990         12.864044
 2.121730000e-06         8.456659         11.097411         12.863011
 2.125960000e-06         8.447069         11.093943         12.862053
 2.130190000e-06         8.437618         11.090597         12.861173
 2.134420000e-06         8.428305         11.087372         12.860372
 2.138660000e-06         8.419099         11.084251         12.859643
 2.142890000e-06         8.410041         11.081248         12.858986
 2.147130000e-06         8.401081         11.078343         12.858396
 2.151370000e-06         8.392246         11.075545         12.857874
 2.155610000e-06         8.383526         11.072849         12.857421
 2.159860000e-06         8.374899         11.070243         12.857025
 2.164110000e-06         8.366380         11.067731         12.856690
 2.168350000e-06         8.357997         11.065325         12.856422
 2.172610000e-06         8.349683         11.063001         12.856212
 2.176860000e-06         8.341492         11.060768         12.856057
 2.181110000e-06         8.333403         11.058623         12.855958
 2.185370000e-06         8.325405         11.056565         12.855921
 2.189630000e-06         8.317509         11.054592         12.855936
 2.193890000e-06         8.309711         11.052699         12.856001
 2.198160000e-06         8.301999         11.050888         12.856123
 2.202420000e-06         8.294402         11.049160         12.856295
 2.206690000e-06         8.286888         11.047509         12.856518
 2.210960000e-06         8.279465         11.045929         12.856784
 2.215230000e-06         8.272147         11.044434         12.857106
 2.219510000e-06         8.264909         11.043013         12.857479
 2.220000000e-06         8.264086         11.042854         12.857524
 2.223780000e-06         8.257782         11.041666         12.857895
 2.228060000e-06         8.250736         11.040392         12.858360
 2.232340000e-06         8.243782         11.039186         12.858866
 2.236630000e-06         8.236908         11.038050         12.859419
 2.240910000e-06         8.230146         11.036988         12.860017
 2.245200000e-06         8.223460         11.035991         12.860656
 2.249490000e-06         8.216864         11.035058         12.861334
 2.253780000e-06         8.210365         11.034195         12.862057
 2.258070000e-06         8.203960         11.033399         12.862821
 2.262370000e-06         8.197627         11.032661         12.863623
 2.266670000e-06         8.191386         11.031985         12.864460
 2.270970000e-06         8.185240         11.031377         12.865341
 2.275270000e-06         8.179187         11.030828         12.866257
 2.279570000e-06         8.173219         11.030336         12.867204
 2.283880000e-06         8.167328         11.029902         12.868190
 2.288190000e-06         8.161528         11.029527         12.869211
 2.292500000e-06         8.155818         11.029208         12.870264
 2.296810000e-06         8.150192         11.028939         12.871344
 2.301130000e-06         8.144640         11.028724         12.872457
 2.305450000e-06         8.139183         11.028567         12.873604
 2.309770000e-06         8.133810         11.028460         12.874780
 2.314090000e-06         8.128524         11.028403         12.875982
 2.318410000e-06         8.123320         11.028389         12.877205
 2.322740000e-06         8.118193         11.028428         12.878462
 2.327070000e-06         8.113153         11.028517         12.879746
 2.331400000e-06         8.108197         11.028649         12.881050
 2.335730000e-06         8.103322         11.028825         12.882377
 2.340060000e-06         8.098530         11.029042         12.883723
 2.344400000e-06         8.093813         11.029304         12.885096
 2.348740000e-06         8.089179         11.029608         12.886488
 2.353080000e-06         8.084622         11.029947         12.887895
 2.357420000e-06         8.080151         11.030329         12.889323
 2.361770000e-06         8.075747         11.030746         12.890767
 2.366120000e-06         8.071418         11.031195         12.892223
 2.370470000e-06         8.067175         11.031686         12.893700
 2.374820000e-06         8.063009         11.032208         12.895188
 2.379170000e-06         8.058920         11.032762         12.896687
 2.383530000e-06         8.054897         11.033348         12.898200
 2.387890000e-06         8.050954         11.033967         12.899727
 2.392250000e-06         8.047083         11.034610         12.901257
 2.396610000e-06         8.043284         11.035278         12.902793
 2.400980000e-06         8.039559         11.035984         12.904348
 2.405340000e-06         8.035906         11.036701         12.905894
 2.409710000e-06         8.032321         11.037449         12.907453
 2.414080000e-06         8.028812         11.038223         12.909019
 2.418460000e-06         8.025361         11.039017         12.910588
 2.422830000e-06         8.021985         11.039823         12.912148
 2.427210000e-06         8.018678         11.040661         12.913723
 2.431590000e-06         8.015432         11.041507         12.915287
 2.435980000e-06         8.012250         11.042376         12.916859
 2.440360000e-06         8.009142         11.043258         12.918422
 2.444750000e-06         8.006093         11.044155         12.919984
 2.449140000e-06         8.003106         11.045063         12.921540
 2.450000000e-06         8.002531         11.045244         12.921846
 2.453530000e-06         8.000188         11.045986         12.923093
 2.457920000e-06         7.997330         11.046918         12.924637
 2.462320000e-06         7.994528         11.047861         12.926176
 2.466720000e-06         7.991785         11.048809         12.927702
 2.471120000e-06         7.989108         11.049769         12.929224
 2.475520000e-06         7.986489         11.050735         12.930734
 2.479920000e-06         7.983926         11.051701         12.932227
 2.484330000e-06         7.981417         11.052674         12.933713
 2.488740000e-06         7.978963         11.053649         12.935182
 2.493150000e-06         7.976567         11.054626         12.936638
 2.497560000e-06         7.974224         11.055600         12.938075
 2.501980000e-06         7.971934         11.056581         12.939504
 2.506400000e-06         7.969692         11.057552         12.940905
 2.510820000e-06         7.967507         11.058527         12.942296
 2.515240000e-06         7.965370         11.059492         12.943661
 2.519660000e-06         7.963286         11.060455         12.945007
 2.524090000e-06         7.961245         11.061412         12.946334
 2.528520000e-06         7.959253         11.062359         12.947636
 2.532950000e-06         7.957307         11.063298         12.948914
 2.537380000e-06         7.955410         11.064228         12.950168
 2.541820000e-06         7.953555         11.065150         12.951401
 2.546260000e-06         7.951744         11.066061         12.952607
 2.550700000e-06         7.949977         11.066957         12.953785
 2.555140000e-06         7.948251         11.067837         12.954931
 2.559580000e-06         7.946569         11.068705         12.956051
 2.564030000e-06         7.944924         11.069558         12.957143
 2.568480000e-06         7.943320         11.070396         12.958207
 2.572930000e-06         7.941756         11.071216         12.959238
 2.577380000e-06         7.940230         11.072017         12.960237
 2.581840000e-06         7.938737         11.072798         12.961202
 2.586300000e-06         7.937279         11.073558         12.962133
 2.590760000e-06         7.935860         11.074298         12.963032
 2.595220000e-06         7.934472         11.075013         12.963892
 2.599680000e-06         7.933120         11.075707         12.964718
 2.604150000e-06         7.931794         11.076374         12.965504
 2.608620000e-06         7.930504         11.077021         12.966258
 2.613090000e-06         7.929243         11.077638         12.966970
 2.617560000e-06         7.928014         11.078231         12.967646
 2.622040000e-06         7.926813         11.078801         12.968286
 2.626520000e-06         7.925638         11.079337         12.968881
 2.631000000e-06         7.924488         11.079842         12.969431
 2.635480000e-06         7.923368         11.080321         12.969945
 2.639960000e-06         7.922272         11.080767         12.970415
 2.644450000e-06         7.921200         11.081185         12.970844
 2.648940000e-06         7.920149         11.081566         12.971225
 2.653430000e-06         7.919124         11.081917         12.971566
 2.657920000e-06         7.918120         11.082234         12.971861
 2.662420000e-06         7.917136         11.082518         12.972112
 2.666920000e-06         7.916168         11.082760         12.972311
 2.671420000e-06         7.915227         11.082976         12.972473
 2.675920000e-06         7.914301         11.083149         12.972581
 2.680420000e-06         7.913392         11.083285         12.972642
 2.684930000e-06         7.912498         11.083382         12.972655
 2.689440000e-06         7.911624         11.083446         12.972623
 2.693950000e-06         7.910762         11.083465         12.972537
 2.698470000e-06         7.909914         11.083447         12.972404
 2.702980000e-06         7.909079         11.083384         12.972216
 2.707500000e-06         7.908260         11.083286         12.971983
 2.710000000e-06         7.907808         11.083209         12.971828
 2.712020000e-06         7.907451         11.083143         12.971697
 2.716540000e-06         7.906657         11.082964         12.971365
 2.721070000e-06         7.905867         11.082733         12.970972
 2.725600000e-06         7.905092         11.082466         12.970533
 2.730130000e-06         7.904320         11.082147         12.970033
 2.734660000e-06         7.903563         11.081792         12.969490
 2.739190000e-06         7.902812         11.081391         12.968891
 2.743730000e-06         7.902062         11.080936         12.968229
 2.748270000e-06         7.901322         11.080441         12.967519
 2.752810000e-06         7.900590         11.079903         12.966758
 2.757350000e-06         7.899860         11.079316         12.965939
 2.761900000e-06         7.899133         11.078679         12.965063
 2.766440000e-06         7.898414         11.078001         12.964137
 2.770990000e-06         7.897695         11.077272         12.963153
 2.775550000e-06         7.896976         11.076493         12.962110
 2.780100000e-06         7.896257         11.075661         12.961008
 2.784660000e-06         7.895539         11.074782         12.959850
 2.789220000e-06         7.894826         11.073860         12.958643
 2.793780000e-06         7.894108         11.072882         12.957372
 2.798340000e-06         7.893389         11.071855         12.956045
 2.802910000e-06         7.892673         11.070783         12.954665
 2.807480000e-06         7.891949         11.069654         12.953222
 2.812050000e-06         7.891225         11.068476         12.951723
 2.816620000e-06         7.890493         11.067243         12.950162
 2.821200000e-06         7.889758         11.065960         12.948545
 2.825770000e-06         7.889021         11.064629         12.946874
 2.830350000e-06         7.888278         11.063244         12.945141
 2.834930000e-06         7.887527         11.061806         12.943349
 2.839520000e-06         7.886770         11.060314         12.941498
 2.844110000e-06         7.886009         11.058773         12.939590
 2.848690000e-06         7.885237         11.057177         12.937622
 2.853290000e-06         7.884457         11.055526         12.935593
 2.857880000e-06         7.883668         11.053823         12.933506
 2.862470000e-06         7.882874         11.052071         12.931366
 2.867070000e-06         7.882066         11.050261         12.929160
 2.871670000e-06         7.881250         11.048399         12.926897
 2.876280000e-06         7.880420         11.046477         12.924569
 2.880880000e-06         7.879581         11.044508         12.922188
 2.885490000e-06         7.878731         11.042482         12.919746
 2.890100000e-06         7.877869         11.040404         12.917246
 2.894710000e-06         7.876994         11.038272         12.914687
 2.899320000e-06         7.876109         11.036088         12.912072
 2.903940000e-06         7.875203         11.033840         12.909387
 2.908560000e-06         7.874290         11.031547         12.906652
 2.913180000e-06         7.873359         11.029195         12.903853
 2.917800000e-06         7.872419         11.026795         12.901003
 2.922430000e-06         7.871457         11.024332         12.898084
 2.927060000e-06         7.870483         11.021818         12.895110
 2.931690000e-06         7.869496         11.019254         12.892082
 2.936320000e-06         7.868489         11.016632         12.888991
 2.940950000e-06         7.867468         11.013960         12.885846
 2.945590000e-06         7.866427         11.011227         12.882636
 2.950230000e-06         7.865372         11.008444         12.879372
 2.954870000e-06         7.864298         11.005607         12.876049
 2.959520000e-06         7.863210         11.002718         12.872671
 2.964160000e-06         7.862102         10.999777         12.869237
 2.968810000e-06         7.860973         10.996776         12.865740
 2.973460000e-06         7.859829         10.993727         12.862190
 2.978120000e-06         7.858662         10.990617         12.858575
 2.982770000e-06         7.857480         10.987464         12.854914
 2.987430000e-06         7.856276         10.984251         12.851190
 2.992090000e-06         7.855053         10.980987         12.847412
 2.996760000e-06         7.853810         10.977667         12.843572
 3.001420000e-06         7.852546         10.974300         12.839683
 3.006090000e-06         7.851262         10.970876         12.835734
 3.010000000e-06         7.850168         10.967967         12.832383
 3.010760000e-06         7.849953         10.967397         12.831726
 3.015430000e-06         7.848632         10.963877         12.827676
 3.020100000e-06         7.847286         10.960302         12.823567
 3.024780000e-06         7.845917         10.956670         12.819396
 3.029460000e-06         7.844528         10.952989         12.815174
 3.034140000e-06         7.843118         10.949260         12.810903
 3.038830000e-06         7.841684         10.945473         12.806568
 3.043510000e-06         7.840231         10.941645         12.802191
 3.048200000e-06         7.838753         10.937761         12.797755
 3.052890000e-06         7.837258         10.933834         12.793274
 3.057590000e-06         7.835732         10.929842         12.788723
 3.062280000e-06         7.834195         10.925821         12.784143
 3.066980000e-06         7.832628         10.921739         12.779498
 3.071680000e-06         7.831041         10.917612         12.774805
 3.076380000e-06         7.829430         10.913436         12.770062
 3.081090000e-06         7.827791         10.909204         12.765259
 3.085790000e-06         7.826140         10.904943         12.760426
 3.090500000e-06         7.824462         10.900625         12.755533
 3.095220000e-06         7.822755         10.896251         12.750579
 3.099930000e-06         7.821029         10.891841         12.745590
 3.104650000e-06         7.819280         10.887380         12.740548
 3.109370000e-06         7.817503         10.882870         12.735453
 3.114090000e-06         7.815711         10.878325         12.730322
 3.118810000e-06         7.813896         10.873737         12.725145
 3.123540000e-06         7.812052         10.869093         12.719910
 3.128270000e-06         7.810184         10.864407         12.714630
 3.133000000e-06         7.808293         10.859678         12.709306
 3.137730000e-06         7.806385         10.854914         12.703946
 3.142470000e-06         7.804447         10.850094         12.698526
 3.147200000e-06         7.802491         10.845246         12.693078
 3.151940000e-06         7.800511         10.840351         12.687580
 3.156690000e-06         7.798505         10.835405         12.682028
 3.161430000e-06         7.796481         10.830433         12.676450
 3.166180000e-06         7.794426         10.825406         12.670814
 3.170930000e-06         7.792351         10.820343         12.665140
 3.175680000e-06         7.790257         10.815247         12.659433
 3.180440000e-06         7.788138         10.810105         12.653676
 3.185190000e-06         7.785998         10.804934         12.647890
 3.189950000e-06         7.783834         10.799718         12.642056
 3.194720000e-06         7.781641         10.794453         12.636171
 3.199480000e-06         7.779430         10.789163         12.630259
 3.204250000e-06         7.777199         10.783834         12.624309
 3.209020000e-06         7.774947         10.778472         12.618323
 3.213790000e-06         7.772667         10.773070         12.612294
 3.218560000e-06         7.770375         10.767644         12.606241
 3.223340000e-06         7.768055         10.762172         12.600140
 3.228110000e-06         7.765714         10.756675         12.594013
 3.232900000e-06         7.763352         10.751135         12.587840
 3.237680000e-06         7.760971         10.745570         12.581643
 3.242460000e-06         7.758567         10.739974         12.575412
 3.247250000e-06         7.756142         10.734340         12.569141
 3.252040000e-06         7.753697         10.728679         12.562842
 3.256840000e-06         7.751224         10.722972         12.556495
 3.261630000e-06         7.748743         10.717258         12.550141
 3.266430000e-06         7.746234         10.711500         12.543739
 3.271230000e-06         7.743711         10.705722         12.537319
 3.276030000e-06         7.741165         10.699914         12.530866
 3.280840000e-06         7.738600         10.694072         12.524378
 3.285640000e-06         7.736020         10.688216         12.517874
 3.290450000e-06         7.733418         10.682326         12.511335
 3.295260000e-06         7.730795         10.676408         12.504768
 3.300080000e-06         7.728152         10.670459         12.498166
 3.304900000e-06         7.725494         10.664490         12.491544
 3.309720000e-06         7.722821         10.658502         12.484903
 3.314540000e-06         7.720127         10.652488         12.478233
 3.319360000e-06         7.717426         10.646464         12.471554
 3.324190000e-06         7.714697         10.640402         12.464835
 3.329020000e-06         7.711955         10.634323         12.458097
 3.330000000e-06         7.711395         10.633086         12.456726
 3.333850000e-06         7.709198         10.628226         12.451340
 3.338680000e-06         7.706427         10.622114         12.444568
 3.343520000e-06         7.703637         10.615972         12.437763
 3.348360000e-06         7.700826         10.609808         12.430936
 3.353200000e-06         7.698008         10.603635         12.424100
 3.358040000e-06         7.695183         10.597456         12.417255
 3.362890000e-06         7.692333         10.591242         12.410375
 3.367730000e-06         7.689474         10.585026         12.403493
 3.372590000e-06         7.686592         10.578773         12.396570
 3.377440000e-06         7.683708         10.572526         12.389656
 3.382290000e-06         7.680813         10.566266         12.382728
 3.387150000e-06         7.677906         10.559991         12.375781
 3.392010000e-06         7.674979         10.553695         12.368814
 3.396880000e-06         7.672043         10.547385         12.361831
 3.401740000e-06         7.669100         10.541075         12.354848
 3.406610000e-06         7.666146         10.534751         12.347850
 3.411480000e-06         7.663181         10.528418         12.340843
 3.416350000e-06         7.660211         10.522083         12.333833
 3.421230000e-06         7.657226         10.515727         12.326800
 3.426100000e-06         7.654241         10.509382         12.319780
 3.430980000e-06         7.651241         10.503018         12.312739
 3.435870000e-06         7.648232         10.496645         12.305687
 3.440750000e-06         7.645218         10.490275         12.298640
 3.445640000e-06         7.642198         10.483895         12.291582
 3.450530000e-06         7.639175         10.477519         12.284525
 3.455420000e-06         7.636142         10.471136         12.277464
 3.460310000e-06         7.633114         10.464765         12.270415
 3.465210000e-06         7.630074         10.458380         12.263348
 3.470110000e-06         7.627026         10.451991         12.256279
 3.475010000e-06         7.623983         10.445615         12.249222
 3.479920000e-06         7.620930         10.439226         12.242153
 3.484820000e-06         7.617879         10.432854         12.235100
 3.489730000e-06         7.614825         10.426478         12.228044
 3.494640000e-06         7.611779         10.420118         12.221004
 3.499560000e-06         7.608717         10.413741         12.213944
 3.504470000e-06         7.605673         10.407398         12.206921
 3.509390000e-06         7.602613         10.401038         12.199881
 3.514320000e-06         7.599561         10.394687         12.192849
 3.519240000e-06         7.596514         10.388356         12.185838
 3.524170000e-06         7.593466         10.382028         12.178830
 3.529090000e-06         7.590433         10.375728         12.171852
 3.534030000e-06         7.587390         10.369416         12.164860
 3.538960000e-06         7.584363         10.363133         12.157900
 3.543900000e-06         7.581331         10.356849         12.150937
 3.548830000e-06         7.578313         10.350595         12.144008
 3.553780000e-06         7.575297         10.344340         12.137077
 3.558720000e-06         7.572297         10.338118         12.130181
 3.563670000e-06         7.569296         10.331897         12.123285
 3.568610000e-06         7.566318         10.325718         12.116434
 3.573570000e-06         7.563329         10.319525         12.109568
 3.578520000e-06         7.560367         10.313377         12.102750
 3.583480000e-06         7.557413         10.307241         12.095944
 3.588430000e-06         7.554476         10.301141         12.089178
 3.593390000e-06         7.551549         10.295056         12.082427
 3.598360000e-06         7.548632         10.288987         12.075692
 3.603320000e-06         7.545736         10.282956         12.068999
 3.608290000e-06         7.542851         10.276943         12.062325
 3.613260000e-06         7.539987         10.270963         12.055687
 3.618240000e-06         7.537136         10.265004         12.049070
 3.623210000e-06         7.534308         10.259086         12.042498
 3.628190000e-06         7.531494         10.253190         12.035949
 3.633170000e-06         7.528704         10.247331         12.029441
 3.638160000e-06         7.525939         10.241506         12.022968
 3.643140000e-06         7.523191         10.235716         12.016535
 3.648130000e-06         7.520469         10.229962         12.010139
 3.653120000e-06         7.517774         10.224249         12.003788
 3.658110000e-06         7.515106         10.218578         11.997482
 3.663110000e-06         7.512460         10.212938         11.991210
 3.668110000e-06         7.509835         10.207333         11.984976
 3.673110000e-06         7.507249         10.201783         11.978802
 3.678110000e-06         7.504693         10.196280         11.972678
 3.680000000e-06         7.503737         10.194215         11.970379
 3.683120000e-06         7.502162         10.190812         11.966592
 3.688130000e-06         7.499666         10.185393         11.960561
 3.693140000e-06         7.497202         10.180025         11.954584
 3.698150000e-06         7.494775         10.174709         11.948665
 3.703170000e-06         7.492384         10.169442         11.942798
 3.708190000e-06         7.490023         10.164221         11.936982
 3.713210000e-06         7.487707         10.159063         11.931235
 3.718230000e-06         7.485431         10.153962         11.925551
 3.723260000e-06         7.483190         10.148909         11.919918
 3.728280000e-06         7.481003         10.143934         11.914372
 3.733320000e-06         7.478848         10.138999         11.908868
 3.738350000e-06         7.476743         10.134137         11.903446
 3.743380000e-06         7.474682         10.129339         11.898094
 3.748420000e-06         7.472671         10.124604         11.892811
 3.753460000e-06         7.470707         10.119936         11.887602
 3.758510000e-06         7.468786         10.115327         11.882458
 3.763550000e-06         7.466930         10.110807         11.877412
 3.768600000e-06         7.465119         10.106349         11.872434
 3.773650000e-06         7.463369         10.101972         11.867546
 3.778710000e-06         7.461671         10.097662         11.862732
 3.783760000e-06         7.460039         10.093447         11.858023
 3.788820000e-06         7.458461         10.089301         11.853391
 3.793880000e-06         7.456943         10.085237         11.848849
 3.798950000e-06         7.455489         10.081256         11.844399
 3.804010000e-06         7.454108         10.077375         11.840060
 3.809080000e-06         7.452788         10.073573         11.835809
 3.814150000e-06         7.451541         10.069868         11.831665
 3.819230000e-06         7.450358         10.066246         11.827615
 3.824300000e-06         7.449255         10.062733         11.823685
 3.829380000e-06         7.448228         10.059316         11.819862
 3.834460000e-06         7.447273         10.055996         11.816147
 3.839550000e-06         7.446398         10.052778         11.812546
 3.844630000e-06         7.445609         10.049677         11.809074
 3.849720000e-06         7.444897         10.046673         11.805711
 3.854820000e-06         7.444273         10.043779         11.802471
 3.859910000e-06         7.443732         10.041000         11.799360
 3.865010000e-06         7.443289         10.038344         11.796385
 3.870110000e-06         7.442934         10.035802         11.793539
 3.875210000e-06         7.442676         10.033386         11.790833
 3.880310000e-06         7.442515         10.031098         11.788270
 3.885420000e-06         7.442457         10.028937         11.785849
 3.890530000e-06         7.442494         10.026901         11.783569
 3.895640000e-06         7.442638         10.025001         11.781442
 3.900760000e-06         7.442891         10.023240         11.779468
 3.905870000e-06         7.443262         10.021631         11.777666
 3.910990000e-06         7.443740         10.020158         11.776017
 3.916110000e-06         7.444327         10.018826         11.774526
 3.921240000e-06         7.445043         10.017653         11.773213
 3.926370000e-06         7.445880         10.016636         11.772075
 3.931500000e-06         7.446836         10.015771         11.771108
 3.936630000e-06         7.447926         10.015077         11.770333
 3.941760000e-06         7.449148         10.014550         11.769746
 3.946900000e-06         7.450500         10.014185         11.769341
 3.952040000e-06         7.451996         10.014002         11.769141
 3.957190000e-06         7.453637         10.014000         11.769143
 3.962330000e-06         7.455410         10.014170         11.769341
 3.967480000e-06         7.457342         10.014537         11.769758
 3.972630000e-06         7.459426         10.015095         11.770391
 3.977780000e-06         7.461663         10.015848         11.771244
 3.982940000e-06         7.464065         10.016803         11.772324
 3.988100000e-06         7.466628         10.017963         11.773636
 3.993260000e-06         7.469366         10.019341         11.775191
 3.998420000e-06         7.472264         10.020924         11.776978
 4.003590000e-06         7.475352         10.022739         11.779026
 4.008760000e-06         7.478618         10.024778         11.781327
 4.013930000e-06         7.482066         10.027046         11.783886
 4.019100000e-06         7.485701         10.029549         11.786710
 4.024280000e-06         7.489535         10.032299         11.789811
 4.029460000e-06         7.493573         10.035302         11.793197
 4.034640000e-06         7.497811         10.038556         11.796867
 4.039820000e-06         7.502256         10.042069         11.800828
 4.045010000e-06         7.506927         10.045860         11.805102
 4.050200000e-06         7.511808         10.049914         11.809673
 4.055390000e-06         7.516924         10.054261         11.814572
 4.060580000e-06         7.522258         10.058880         11.819781
 4.065780000e-06         7.527843         10.063809         11.825335
 4.070980000e-06         7.533666         10.069033         11.831225
 4.076180000e-06         7.539731         10.074561         11.837456
 4.080000000e-06         7.544352         10.078826         11.842262
 4.081390000e-06         7.546067         10.080421         11.844059
 4.086600000e-06         7.552659         10.086598         11.851021
 4.091810000e-06         7.559518         10.093109         11.858358
 4.097020000e-06         7.566646         10.099954         11.866072
 4.102230000e-06         7.574047         10.107140         11.874168
 4.107450000e-06         7.581753         10.114699         11.882684
 4.112670000e-06         7.589754         10.122623         11.891611
 4.117890000e-06         7.598042         10.130906         11.900943
 4.123120000e-06         7.606658         10.139592         11.910726
 4.128350000e-06         7.615591         10.148670         11.920951
 4.133580000e-06         7.624841         10.158142         11.931618
 4.138810000e-06         7.634423         10.168025         11.942747
 4.144050000e-06         7.644358         10.178343         11.954365
 4.149290000e-06         7.654642         10.189091         11.966466
 4.154530000e-06         7.665282         10.200281         11.979062
 4.159770000e-06         7.676280         10.211915         11.992157
 4.165020000e-06         7.687669         10.224029         12.005791
 4.170270000e-06         7.699440         10.236617         12.019956
 4.175520000e-06         7.711604         10.249689         12.034664
 4.180780000e-06         7.724188         10.263279         12.049952
 4.186030000e-06         7.737157         10.277348         12.065777
 4.191290000e-06         7.750573         10.291966         12.082216
 4.196560000e-06         7.764437         10.307135         12.099273
 4.201820000e-06         7.778720         10.322825         12.116913
 4.207090000e-06         7.793485         10.339106         12.135214
 4.212360000e-06         7.808706         10.355953         12.154147
 4.217630000e-06         7.824402         10.373385         12.173735
 4.222910000e-06         7.840609         10.391447         12.194026
 4.228190000e-06         7.857322         10.410131         12.215011
 4.233470000e-06         7.874537         10.429436         12.236690
 4.238750000e-06         7.892267         10.449378         12.259080
 4.244040000e-06         7.910574         10.470029         12.282259
 4.249330000e-06         7.929423         10.491348         12.306184
 4.254620000e-06         7.948831         10.513358         12.330878
 4.259910000e-06         7.968812         10.536075         12.356360
 4.265210000e-06         7.989415         10.559557         12.382693
 4.270510000e-06         8.010626         10.583787         12.409858
 4.275810000e-06         8.032446         10.608771         12.437860
 4.281110000e-06         8.054896         10.634531         12.466724
 4.286420000e-06         8.078035         10.661137         12.496529
 4.291730000e-06         8.101829         10.688553         12.527232
 4.297040000e-06         8.126304         10.716807         12.558865
 4.302360000e-06         8.151514         10.745966         12.591501
 4.307680000e-06         8.177433         10.775999         12.625104
 4.313000000e-06         8.204083         10.806931         12.659703
 4.318320000e-06         8.231467         10.838770         12.695306
 4.323650000e-06         8.259664         10.871608         12.732012
 4.328980000e-06         8.288630         10.905396         12.769769
 4.334310000e-06         8.318397         10.940169         12.808613
 4.339640000e-06         8.348973         10.975941         12.848559
 4.344980000e-06         8.380440         11.012806         12.889711
 4.350320000e-06         8.412750         11.050711         12.932009
 4.355660000e-06         8.445933         11.089692         12.975491
 4.361000000e-06         8.480001         11.129763         13.020172
 4.366350000e-06         8.515036         11.171024         13.066162
 4.371700000e-06         8.551003         11.213432         13.113413
 4.377050000e-06         8.587909         11.256999         13.161934
 4.382410000e-06         8.625861         11.301849         13.211864
 4.387770000e-06         8.664793         11.347908         13.263120
 4.393130000e-06         8.704740         11.395216         13.315742
 4.398490000e-06         8.745714         11.443790         13.369749
 4.403860000e-06         8.787812         11.493744         13.425268
 4.409230000e-06         8.830987         11.545025         13.482234
 4.414600000e-06         8.875254         11.597652         13.540669
 4.419970000e-06         8.920634         11.651648         13.600598
 4.425350000e-06         8.967238         11.707149         13.662166
 4.430730000e-06         9.015000         11.764074         13.725284
 4.436110000e-06         9.063939         11.822451         13.789981
 4.441500000e-06         9.114175         11.882419         13.856408
 4.446880000e-06         9.165542         11.943783         13.924347
 4.452270000e-06         9.218248         12.006791         13.994069
 4.457670000e-06         9.272327         12.071485         14.065622
 4.463060000e-06         9.327589         12.137639         14.138749
 4.468460000e-06         9.384262         12.205526         14.213751
 4.473860000e-06         9.442270         12.275053         14.290523
 4.479260000e-06         9.501631         12.346246         14.369091
 4.484670000e-06         9.562472         12.419255         14.449618
 4.490080000e-06         9.624714         12.493987         14.531996
 4.495490000e-06         9.688355         12.570440         14.616224
 4.500910000e-06         9.753555         12.648805         14.702505
 4.506320000e-06         9.820081         12.728805         14.790534
 4.510000000e-06         9.866170         12.784249         14.851511
 4.511740000e-06         9.888198         12.810755         14.880653
 4.517170000e-06         9.957930         12.894686         14.972892
 4.522590000e-06         10.029017         12.980289         15.066910
 4.528020000e-06         10.101771         13.067931         15.163103
 4.533450000e-06         10.176029         13.157425         15.261266
 4.538880000e-06         10.251852         13.248835         15.361463
 4.544320000e-06         10.329354         13.342306         15.463850
 4.549760000e-06         10.408418         13.437695         15.568265
 4.555200000e-06         10.489058         13.535016         15.674719
 4.560650000e-06         10.571427         13.634456         15.783414
 4.566090000e-06         10.655231         13.735657         15.893954
 4.571540000e-06         10.740772         13.838986         16.006733
 4.577000000e-06         10.828055         13.944448         16.121755
 4.582450000e-06         10.916769         14.051664         16.238600
 4.587910000e-06         11.007236         14.161024         16.357688
 4.593370000e-06         11.099279         14.272315         16.478784
 4.598830000e-06         11.192895         14.385530         16.601871
 4.604300000e-06         11.288250         14.500871         16.727167
 4.609770000e-06         11.385144         14.618094         16.854401
 4.615240000e-06         11.483582         14.737203         16.983571
 4.620710000e-06         11.583528         14.858154         17.114625
 4.626190000e-06         11.685159         14.981158         17.247782
 4.631670000e-06         11.788248         15.105943         17.382747
 4.637150000e-06         11.892771         15.232477         17.519476
 4.642640000e-06         11.998907         15.360972         17.658191
 4.648130000e-06         12.106400         15.491121         17.798558
 4.653620000e-06         12.215238         15.622906         17.940548
 4.659110000e-06         12.325360         15.756247         18.084069
 4.664610000e-06         12.436915         15.891330         18.229315
 4.670110000e-06         12.549673         16.027868         18.375970
 4.675610000e-06         12.663556         16.165766         18.523926
 4.681110000e-06         12.778516         16.304967         18.673115
 4.686620000e-06         12.894698         16.445641         18.823712
 4.692130000e-06         13.011821         16.587446         18.975342
 4.697640000e-06         13.129816         16.730295         19.127906
 4.703160000e-06         13.248822         16.874353         19.281573
 4.708680000e-06         13.368531         17.019250         19.435941
 4.714200000e-06         13.488876         17.164894         19.590904
 4.719720000e-06         13.609757         17.311166         19.746328
 4.725250000e-06         13.731306         17.458220         19.902370
 4.730780000e-06         13.853211         17.605677         20.058617
 4.736310000e-06         13.975356         17.753395         20.214915
 4.741850000e-06         14.097862         17.901516         20.371404
 4.747380000e-06         14.220192         18.049383         20.527383
 4.752930000e-06         14.342898         18.197662         20.683545
 4.758470000e-06         14.465173         18.345380         20.838861
 4.764010000e-06         14.587159         18.492696         20.993486
 4.769560000e-06         14.708928         18.639701         21.147513
 4.775110000e-06         14.830165         18.786003         21.300520
 4.780670000e-06         14.950938         18.931688         21.452590
 4.786230000e-06         15.070916         19.076347         21.603287
 4.791790000e-06         15.189967         19.219820         21.752440
 4.797350000e-06         15.307974         19.361961         21.899888
 4.802910000e-06         15.424805         19.502607         22.045456
 4.808480000e-06         15.540535         19.641847         22.189230
 4.814050000e-06         15.654839         19.779281         22.330786
 4.819630000e-06         15.767780         19.914982         22.470195
 4.825200000e-06         15.878844         20.048327         22.606811
 4.830780000e-06         15.988289         20.179630         22.740950
 4.836370000e-06         16.096011         20.308750         22.872458
 4.841950000e-06         16.201479         20.435055         23.000690
 4.847540000e-06         16.304976         20.558879         23.125976
 4.853130000e-06         16.406188         20.679840         23.247928
 4.858720000e-06         16.505020         20.797820         23.366420
 4.864320000e-06         16.601535         20.912894         23.481524
 4.869920000e-06         16.695454         21.024724         23.592897
 4.875520000e-06         16.786681         21.133192         23.700419
 4.881120000e-06         16.875142         21.238207         23.803996
 4.886730000e-06         16.960890         21.339827         23.903684
 4.892340000e-06         17.043699         21.437784         23.999217
 4.897950000e-06         17.123497         21.531989         24.090507
 4.903570000e-06         17.200352         21.622518         24.177628
 4.909190000e-06         17.274060         21.709130         24.260346
 4.914810000e-06         17.344578         21.791772         24.338613
 4.920430000e-06         17.411858         21.870386         24.412376
 4.926060000e-06         17.475977         21.945060         24.481720
 4.931690000e-06         17.536779         22.015612         24.546478
 4.937320000e-06         17.594244         22.082016         24.606633
 4.942960000e-06         17.648446         22.144361         24.662271
 4.948600000e-06         17.699275         22.202517         24.713281
 4.954240000e-06         17.746729         22.256482         24.759673
 4.959880000e-06         17.790805         22.306259         24.801460
 4.965530000e-06         17.831590         22.351943         24.838735
 4.971180000e-06         17.869021         22.393468         24.871455
 4.976830000e-06         17.903117         22.430859         24.899660
 4.982490000e-06         17.933959         22.464210         24.923440
 4.988140000e-06         17.961474         22.493448         24.942769
 4.993810000e-06         17.985840         22.518767         24.957803
 4.999470000e-06         18.006963         22.540081         24.968522
 5.000000000e-06         18.008780         22.541877         24.969309
 5.005140000e-06         18.024968         22.557527         24.975041
 5.010810000e-06         18.039871         22.571134         24.977422
 5.016480000e-06         18.051729         22.580976         24.975753
 5.022150000e-06         18.060605         22.587129         24.970128
 5.027830000e-06         18.066573         22.589679         24.960623
 5.033510000e-06         18.069684         22.588698         24.947348
 5.039190000e-06         18.070008         22.584275         24.930407
 5.044880000e-06         18.067617         22.576489         24.909870
 5.050570000e-06         18.062583         22.565439         24.885876
 5.056260000e-06         18.054983         22.551225         24.858536
 5.061960000e-06         18.044881         22.533914         24.827909
 5.067660000e-06         18.032370         22.513631         24.794158
 5.073360000e-06         18.017531         22.490478         24.757400
 5.079060000e-06         18.000449         22.464562         24.717754
 5.084770000e-06         17.981173         22.435933         24.675261
 5.090480000e-06         17.959817         22.404742         24.630107
 5.096190000e-06         17.936463         22.371093         24.582410
 5.101900000e-06         17.911198         22.335092         24.532288
 5.107620000e-06         17.884054         22.296772         24.479763
 5.113340000e-06         17.855163         22.256304         24.425040
 5.119060000e-06         17.824602         22.213783         24.368228
 5.124790000e-06         17.792399         22.169238         24.309339
 5.130520000e-06         17.758686         22.122839         24.248581
 5.136250000e-06         17.723541         22.074685         24.186061
 5.141990000e-06         17.686981         22.024786         24.121775
 5.147720000e-06         17.649207         21.973410         24.056051
 5.153460000e-06         17.610166         21.920473         23.988761
 5.159210000e-06         17.569921         21.866057         23.919999
 5.164950000e-06         17.528690         21.810442         23.850102
 5.170700000e-06         17.486393         21.753520         23.778918
 5.176460000e-06         17.443100         21.695371         23.706537
 5.182210000e-06         17.399024         21.636279         23.633297
 5.187970000e-06         17.354075         21.576117         23.559031
 5.193730000e-06         17.308396         21.515066         23.483950
 5.199490000e-06         17.262043         21.453200         23.408133
 5.205260000e-06         17.214996         21.390483         23.331524
 5.211030000e-06         17.167391         21.327093         23.254334
 5.216800000e-06         17.119283         21.263097         23.176631
 5.222580000e-06         17.070640         21.198448         23.098351
 5.228360000e-06         17.021595         21.133318         23.019693
 5.234140000e-06         16.972196         21.067767         22.940722
 5.239920000e-06         16.922494         21.001856         22.861503
 5.245710000e-06         16.872442         20.935522         22.781951
 5.251500000e-06         16.822173         20.868936         22.702265
 5.257290000e-06         16.771727         20.802146         22.622494
 5.263080000e-06         16.721143         20.735202         22.542692
 5.268880000e-06         16.670372         20.668035         22.462770
 5.274680000e-06         16.619534         20.600802         22.382909
 5.280490000e-06         16.568580         20.533432         22.303019
 5.286300000e-06         16.517627         20.466081         22.223278
 5.292110000e-06         16.466710         20.398788         22.143727
 5.297920000e-06         16.415854         20.331587         22.064402
 5.303730000e-06         16.365091         20.264516         21.985340
 5.309550000e-06         16.314357         20.197489         21.906439
 5.315370000e-06         16.263767         20.130655         21.827866
 5.321200000e-06         16.213256         20.063927         21.749516
 5.327030000e-06         16.162937         19.997451         21.671555
 5.332860000e-06         16.112830         19.931251         21.594009
 5.338690000e-06         16.062953         19.865351         21.516900
 5.344530000e-06         16.013240         19.799662         21.440122
 5.350370000e-06         15.963796         19.734321         21.363829
 5.356210000e-06         15.914639         19.669346         21.288042
 5.362050000e-06         15.865781         19.604758         21.212778
 5.367900000e-06         15.817155         19.540463         21.137928
 5.373750000e-06         15.768858         19.476589         21.063636
 5.379600000e-06         15.720905         19.413156         20.989921
 5.385460000e-06         15.673225         19.350066         20.916669
 5.391320000e-06         15.625911         19.287442         20.844018
 5.397180000e-06         15.578970         19.225295         20.771980
 5.403050000e-06         15.532339         19.163537         20.700448
 5.408920000e-06         15.486101         19.102281         20.629552
 5.414790000e-06         15.440267         19.041536         20.559302
 5.420660000e-06         15.394843         18.981312         20.489703
 5.426540000e-06         15.349761         18.921517         20.420649
 5.432420000e-06         15.305102         18.862260         20.352265
 5.438300000e-06         15.260871         18.803546         20.284551
 5.444190000e-06         15.217001         18.745285         20.217406
 5.450080000e-06         15.173572         18.687582         20.150945
 5.455970000e-06         15.130586         18.630440         20.085173
 5.461860000e-06         15.088047         18.573865         20.020093
 5.467760000e-06         15.045887         18.517765         19.955596
 5.473660000e-06         15.004182         18.462240         19.891800
 5.479570000e-06         14.962861         18.407199         19.828596
 5.485470000e-06         14.922069         18.352831         19.766200
 5.491380000e-06         14.881668         18.298953         19.704400
 5.497290000e-06         14.841729         18.245659         19.643304
 5.503210000e-06         14.802185         18.192860         19.582807
 5.509130000e-06         14.763105         18.140649         19.523016
 5.515050000e-06         14.724488         18.089024         19.463927
 5.520970000e-06         14.686335         18.037986         19.405539
 5.526900000e-06         14.648582         17.987450         19.347755
 5.530000000e-06         14.629032         17.961266         19.317826
 5.532830000e-06         14.611295         17.937503         19.290671
 5.538760000e-06         14.574470         17.888140         19.234284
 5.544700000e-06         14.538045         17.839280         19.178497
 5.550640000e-06         14.502085         17.791007         19.123407
 5.556580000e-06         14.466583         17.743316         19.069008
 5.562530000e-06         14.431484         17.696129         19.015207
 5.568480000e-06         14.396843         17.649523         18.962094
 5.574430000e-06         14.362661         17.603498         18.909667
 5.580380000e-06         14.328933         17.558047         18.857917
 5.586340000e-06         14.295600         17.513094         18.806759
 5.592300000e-06         14.262723         17.468716         18.756278
 5.598260000e-06         14.230293         17.424907         18.706465
 5.604230000e-06         14.198257         17.381593         18.657237
 5.610200000e-06         14.166667         17.338844         18.608673
 5.616170000e-06         14.135522         17.296658         18.560770
 5.622140000e-06         14.104815         17.255029         18.513520
 5.628120000e-06         14.074498         17.213890         18.466847
 5.634100000e-06         14.044616         17.173304         18.420822
 5.640080000e-06         14.015167         17.133268         18.375441
 5.646070000e-06         13.986102         17.093715         18.330626
 5.652060000e-06         13.957466         17.054706         18.286448
 5.658050000e-06         13.929254         17.016237         18.242902
 5.664050000e-06         13.901420         16.978243         18.199912
 5.670050000e-06         13.874006         16.940785         18.157547
 5.676050000e-06         13.847010         16.903858         18.115802
 5.682060000e-06         13.820384         16.867398         18.074605
 5.688060000e-06         13.794215         16.831525         18.034088
 5.694070000e-06         13.768412         16.796112         17.994111
 5.700090000e-06         13.742975         16.761161         17.954672
 5.706110000e-06         13.717939         16.726724         17.915834
 5.712130000e-06         13.693307         16.692801         17.877591
 5.718150000e-06         13.669072         16.659385         17.839940
 5.724170000e-06         13.645232         16.626471         17.802873
 5.730200000e-06         13.621746         16.594008         17.766332
 5.736230000e-06         13.598648         16.562039         17.730365
 5.742270000e-06         13.575901         16.530516         17.694918
 5.748310000e-06         13.553538         16.499483         17.660040
 5.754350000e-06         13.531558         16.468940         17.625732
 5.760390000e-06         13.509955         16.438880         17.591985
 5.766440000e-06         13.488692         16.409254         17.558742
 5.772490000e-06         13.467804         16.380106         17.526055
 5.778540000e-06         13.447287         16.351434         17.493920
 5.784600000e-06         13.427102         16.323184         17.462277
 5.790660000e-06         13.407283         16.295406         17.431181
 5.796720000e-06         13.387828         16.268093         17.400624
 5.802790000e-06         13.368701         16.241199         17.370557
 5.808850000e-06         13.349963         16.214808         17.341069
 5.814920000e-06         13.331548         16.188831         17.312063
 5.821000000e-06         13.313455         16.163263         17.283534
 5.827080000e-06         13.295714         16.138149         17.255531
 5.833160000e-06         13.278320         16.113482         17.228045
 5.839240000e-06         13.261269         16.089258         17.201074
 5.845330000e-06         13.244534         16.065439         17.174574
 5.851420000e-06         13.228139         16.042058         17.148581
 5.857510000e-06         13.212080         16.019113         17.123093
 5.863600000e-06         13.196359         15.996603         17.098110
 5.869700000e-06         13.180943         15.974486         17.073583
 5.875800000e-06         13.165858         15.952797         17.049553
 5.881910000e-06         13.151077         15.931499         17.025977
 5.888020000e-06         13.136625         15.910627         17.002895
 5.894130000e-06         13.122495         15.890173         16.980297
 5.900240000e-06         13.108688         15.870138         16.958185
 5.906360000e-06         13.095178         15.850487         16.936519
 5.912480000e-06         13.081985         15.831247         16.915331
 5.918600000e-06         13.069107         15.812418         16.894618
 5.924730000e-06         13.056525         15.793971         16.874348
 5.930860000e-06         13.044253         15.775928         16.854548
 5.936990000e-06         13.032291         15.758289         16.835216
 5.943120000e-06         13.020636         15.741051         16.816349
 5.949260000e-06         13.009270         15.724187         16.797916
 5.955400000e-06         12.998207         15.707720         16.779944
 5.961550000e-06         12.987429         15.691622         16.762401
 5.967700000e-06         12.976952         15.675918         16.745315
 5.973850000e-06         12.966772         15.660605         16.728682
 5.980000000e-06         12.956890         15.645682         16.712502
 5.986160000e-06         12.947288         15.631122         16.696744
 5.992320000e-06         12.937979         15.616949         16.681435
 5.998480000e-06         12.928965         15.603161         16.666572
 6.004650000e-06         12.920226         15.589733         16.652128
 6.010820000e-06         12.911775         15.576685         16.638125
 6.016990000e-06         12.903612         15.564016         16.624562
 6.023160000e-06         12.895735         15.551724         16.611436
 6.029340000e-06         12.888129         15.539787         16.598724
 6.035520000e-06         12.880805         15.528224         16.586446
 6.041710000e-06         12.873754         15.517016         16.574581
 6.047890000e-06         12.866993         15.506197         16.563166
 6.054090000e-06         12.860489         15.495712         16.552142
 6.060280000e-06         12.854274         15.485612         16.541563
 6.066480000e-06         12.848326         15.475864         16.531394
 6.072680000e-06         12.842653         15.466481         16.521650
 6.078880000e-06         12.837252         15.457461         16.512326
 6.085090000e-06         12.832119         15.448791         16.503410
 6.091300000e-06         12.827254         15.440480         16.494913
 6.097510000e-06         12.822661         15.432532         16.486835
 6.103720000e-06         12.818337         15.424941         16.479173
 6.109940000e-06         12.814274         15.417696         16.471915
 6.116160000e-06         12.810479         15.410809         16.465072
 6.122390000e-06         12.806945         15.404267         16.458631
 6.128620000e-06         12.803675         15.398079         16.452603
 6.130000000e-06         12.802986         15.396757         16.451324
 6.134850000e-06         12.800669         15.392245         16.446986
 6.141080000e-06         12.797925         15.386763         16.441777
 6.147320000e-06         12.795441         15.381625         16.436970
 6.153560000e-06         12.793219         15.376839         16.432572
 6.159800000e-06         12.791257         15.372402         16.428580
 6.166050000e-06         12.789550         15.368306         16.424987
 6.172300000e-06         12.788103         15.364560         16.421799
 6.178550000e-06         12.786916         15.361163         16.419018
 6.184810000e-06         12.785982         15.358104         16.416632
 6.191070000e-06         12.785304         15.355393         16.414650
 6.197330000e-06         12.784885         15.353029         16.413071
 6.203600000e-06         12.784720         15.351006         16.411891
 6.209860000e-06         12.784809         15.349329         16.411112
 6.216140000e-06         12.785152         15.347991         16.410730
 6.222410000e-06         12.785747         15.346997         16.410748
 6.228690000e-06         12.786599         15.346347         16.411166
 6.234970000e-06         12.787701         15.346037         16.411981
 6.241250000e-06         12.789053         15.346068         16.413192
 6.247540000e-06         12.790658         15.346440         16.414802
 6.253830000e-06         12.792515         15.347153         16.416809
 6.260130000e-06         12.794625         15.348208         16.419215
 6.266420000e-06         12.796981         15.349602         16.422013
 6.272720000e-06         12.799590         15.351336         16.425211
 6.279030000e-06         12.802452         15.353414         16.428808
 6.285330000e-06         12.805558         15.355827         16.432795
 6.291640000e-06         12.808915         15.358581         16.437181
 6.297950000e-06         12.812519         15.361672         16.441958
 6.304270000e-06         12.816377         15.365109         16.447141
 6.310590000e-06         12.820481         15.368883         16.452714
 6.316910000e-06         12.824833         15.372995         16.458682
 6.323240000e-06         12.829436         15.377450         16.465051
 6.329570000e-06         12.834285         15.382243         16.471813
 6.335900000e-06         12.839381         15.387374         16.478969
 6.342230000e-06         12.844721         15.392842         16.486516
 6.348570000e-06         12.850314         15.398654         16.494466
 6.354910000e-06         12.856153         15.404805         16.502811
 6.361260000e-06         12.862245         15.411301         16.511559
 6.367600000e-06         12.868572         15.418124         16.520686
 6.373950000e-06         12.875152         15.425295         16.530218
 6.380310000e-06         12.881988         15.432815         16.540160
 6.386660000e-06         12.889057         15.440659         16.550477
 6.393020000e-06         12.896379         15.448852         16.561201
 6.399390000e-06         12.903958         15.457396         16.572336
 6.405750000e-06         12.911768         15.466263         16.583846
 6.412120000e-06         12.919833         15.475481         16.595765
 6.418500000e-06         12.928153         15.485050         16.608095
 6.424870000e-06         12.936705         15.494943         16.620798
 6.431250000e-06         12.945514         15.505189         16.633916
 6.437630000e-06         12.954563         15.515771         16.647424
 6.444020000e-06         12.963873         15.526710         16.661349
 6.450410000e-06         12.973424         15.537985         16.675665
 6.456800000e-06         12.983218         15.549600         16.690376
 6.463200000e-06         12.993270         15.561571         16.705503
 6.469590000e-06         13.003551         15.573862         16.721001
 6.476000000e-06         13.014106         15.586530         16.736940
 6.482400000e-06         13.024888         15.599518         16.753250
 6.488810000e-06         13.035931         15.612867         16.769981
 6.495220000e-06         13.047216         15.626555         16.787106
 6.501630000e-06         13.058745         15.640582         16.804625
 6.508050000e-06         13.070535         15.654972         16.822569
 6.514470000e-06         13.082567         15.669703         16.840907
 6.520900000e-06         13.094862         15.684796         16.859669
 6.527320000e-06         13.107382         15.700209         16.878800
 6.533750000e-06         13.120165         15.715987         16.898357
 6.540190000e-06         13.133210         15.732131         16.918341
 6.546630000e-06         13.146501         15.748618         16.938724
 6.553070000e-06         13.160038         15.765450         16.959506
 6.559510000e-06         13.173817         15.782623         16.980686
 6.565960000e-06         13.187861         15.800166         17.002295
 6.572410000e-06         13.202150         15.818054         17.024305
 6.578860000e-06         13.216683         15.836285         17.046714
 6.585310000e-06         13.231461         15.854859         17.069521
 6.591770000e-06         13.246506         15.873808         17.092764
 6.598240000e-06         13.261821         15.893133         17.116445
 6.604700000e-06         13.277355         15.912771         17.140487
 6.611170000e-06         13.293160         15.932788         17.164970
 6.617640000e-06         13.309212         15.953152         17.189855
 6.624120000e-06         13.325531         15.973892         17.215179
 6.630600000e-06         13.342099         15.994982         17.240906
 6.637080000e-06         13.358910         16.016417         17.267035
 6.643570000e-06         13.375996         16.038237         17.293610
 6.650050000e-06         13.393300         16.060369         17.320546
 6.656550000e-06         13.410904         16.082919         17.347968
 6.663040000e-06         13.428728         16.105784         17.375754
 6.669540000e-06         13.446827         16.129033         17.403986
 6.676040000e-06         13.465171         16.152633         17.432623
 6.682550000e-06         13.483792         16.176620         17.461710
 6.689050000e-06         13.502632         16.200922         17.491158
 6.695570000e-06         13.521776         16.225648         17.521102
 6.702080000e-06         13.541139         16.250688         17.551407
 6.708600000e-06         13.560781         16.276122         17.582167
 6.715120000e-06         13.580669         16.301905         17.613332
 6.721640000e-06         13.600806         16.328042         17.644904
 6.728170000e-06         13.621221         16.354573         17.676933
 6.734700000e-06         13.641885         16.381456         17.709369
 6.741240000e-06         13.662829         16.408734         17.742263
 6.747770000e-06         13.683989         16.436325         17.775515
 6.754310000e-06         13.705433         16.464314         17.809228
 6.760860000e-06         13.727156         16.492700         17.843401
 6.767410000e-06         13.749130         16.521442         17.877983
 6.773960000e-06         13.771353         16.550540         17.912976
 6.780000000e-06         13.792065         16.577685         17.945605
 6.780510000e-06         13.793823         16.579991         17.948376
 6.787070000e-06         13.816580         16.609846         17.984242
 6.793630000e-06         13.839584         16.640056         18.020517
 6.800190000e-06         13.862837         16.670621         18.057200
 6.806760000e-06         13.886376         16.701591         18.094351
 6.813330000e-06         13.910164         16.732918         18.131912
 6.819900000e-06         13.934202         16.764601         18.169883
 6.826480000e-06         13.958526         16.796690         18.208322
 6.833060000e-06         13.983100         16.829137         18.247172
 6.839640000e-06         14.007924         16.861942         18.286432
 6.846230000e-06         14.033033         16.895152         18.326160
 6.852820000e-06         14.058395         16.928722         18.366301
 6.859410000e-06         14.084005         16.962650         18.406852
 6.866010000e-06         14.109902         16.996986         18.447872
 6.872610000e-06         14.136049         17.031680         18.489304
 6.879210000e-06         14.162448         17.066734         18.531147
 6.885820000e-06         14.189134         17.102198         18.573461
 6.892430000e-06         14.216069         17.138020         18.616185
 6.899040000e-06         14.243254         17.174199         18.659318
 6.905660000e-06         14.270727         17.210791         18.702924
 6.912280000e-06         14.298452         17.247742         18.746942
 6.918900000e-06         14.326423         17.285048         18.791365
 6.925530000e-06         14.354684         17.322769         18.836262
 6.932150000e-06         14.383152         17.360790         18.881501
 6.938790000e-06         14.411954         17.399284         18.927284
 6.945420000e-06         14.440958         17.438073         18.973400
 6.952060000e-06         14.470253         17.477278         19.019993
 6.958710000e-06         14.499839         17.516899         19.067063
 6.965350000e-06         14.529630         17.556817         19.114467
 6.972000000e-06         14.559711         17.597150         19.162347
 6.978650000e-06         14.590034         17.637835         19.210627
 6.985310000e-06         14.620651         17.678937         19.259384
 6.991970000e-06         14.651514         17.720395         19.308544
 6.998630000e-06         14.682619         17.762203         19.358101
 7.005300000e-06         14.714016         17.804428         19.408135
 7.011970000e-06         14.745657         17.847006         19.458569
 7.018640000e-06         14.777539         17.889934         19.509400
 7.025320000e-06         14.809713         17.933278         19.560704
 7.032000000e-06         14.842127         17.976971         19.612404
 7.038680000e-06         14.874783         18.021013         19.664499
 7.045370000e-06         14.907729         18.065471         19.717066
 7.052060000e-06         14.940912         18.110274         19.770024
 7.058750000e-06         14.974336         18.155424         19.823374
 7.065440000e-06         15.007998         18.200921         19.877114
 7.072140000e-06         15.041946         18.246827         19.931320
 7.078850000e-06         15.076182         18.293147         19.985995
 7.085550000e-06         15.110603         18.339741         20.040975
 7.092260000e-06         15.145307         18.386743         20.096417
 7.098980000e-06         15.180302         18.434159         20.152329
 7.105690000e-06         15.215476         18.481842         20.208537
 7.112410000e-06         15.250931         18.529930         20.265204
 7.119130000e-06         15.286617         18.578354         20.322247
 7.125860000e-06         15.322587         18.627186         20.379752
 7.132590000e-06         15.358788         18.676354         20.437633
 7.139320000e-06         15.395210         18.725847         20.495878
 7.146060000e-06         15.431912         18.775742         20.554575
 7.152800000e-06         15.468853         18.825983         20.613660
 7.159540000e-06         15.506005         18.876535         20.673092
 7.166290000e-06         15.543442         18.927495         20.732982
 7.173040000e-06         15.581082         18.978758         20.793212
 7.179790000e-06         15.618963         19.030366         20.853825
 7.186550000e-06         15.657101         19.082352         20.914863
 7.193310000e-06         15.695464         19.134662         20.976261
 7.200070000e-06         15.734041         19.187288         21.038010
 7.206840000e-06         15.772889         19.240306         21.100198
 7.213610000e-06         15.811943         19.293626         21.162720
 7.220380000e-06         15.851203         19.347251         21.225582
 7.227160000e-06         15.890748         19.401284         21.288898
 7.233940000e-06         15.930477         19.455592         21.352517
 7.240730000e-06         15.970484         19.510299         21.416583
 7.247510000e-06         16.010641         19.565232         21.480892
 7.254300000e-06         16.051042         19.620522         21.545600
 7.261100000e-06         16.091705         19.676193         21.610732
 7.267890000e-06         16.132511         19.732079         21.676094
 7.274700000e-06         16.173617         19.788399         21.741943
 7.281500000e-06         16.214864         19.844931         21.808018
 7.288310000e-06         16.256359         19.901826         21.874498
 7.295120000e-06         16.298052         19.959011         21.941293
 7.301930000e-06         16.339918         20.016457         22.008373
 7.308750000e-06         16.382033         20.074263         22.075851
 7.315570000e-06         16.424336         20.132347         22.143632
 7.322400000e-06         16.466867         20.190768         22.211784
 7.329220000e-06         16.509525         20.249379         22.280135
 7.336060000e-06         16.552462         20.308399         22.348944
 7.342890000e-06         16.595517         20.367601         22.417942
 7.349730000e-06         16.638812         20.427150         22.487320
 7.356570000e-06         16.682264         20.486938         22.556955
 7.363420000e-06         16.725945         20.547061         22.626959
 7.370260000e-06         16.769709         20.607319         22.697098
 7.377120000e-06         16.813770         20.668006         22.767712
 7.383970000e-06         16.857923         20.728838         22.838474
 7.390830000e-06         16.902283         20.789976         22.909569
 7.397690000e-06         16.946788         20.851335         22.980897
 7.404560000e-06         16.991509         20.913011         23.052571
 7.411430000e-06         17.036367         20.974897         23.124467
 7.418300000e-06         17.081363         21.036994         23.196584
 7.425180000e-06         17.126567         21.099396         23.269032
 7.432050000e-06         17.171827         21.161898         23.341574
 7.438940000e-06         17.217351         21.224782         23.414535
 7.445820000e-06         17.262926         21.287759         23.487582
 7.452710000e-06         17.308697         21.351025         23.560940
 7.459610000e-06         17.354650         21.414562         23.634589
 7.466500000e-06         17.400647         21.478181         23.708309
 7.473400000e-06         17.446816         21.542059         23.782306
 7.480310000e-06         17.493169         21.606209         23.856594
 7.487210000e-06         17.539562         21.670434         23.930943
 7.494120000e-06         17.586101         21.734884         24.005532
 7.501040000e-06         17.632815         21.799596         24.080399
 7.507960000e-06         17.679617         21.864449         24.155405
 7.510000000e-06         17.693430         21.883593         24.177542
 7.514880000e-06         17.726499         21.929435         24.230541
 7.521800000e-06         17.773476         21.994569         24.305825
 7.528730000e-06         17.820585         22.059911         24.381324
 7.535660000e-06         17.867784         22.125393         24.456961
 7.542590000e-06         17.915034         22.190971         24.532687
 7.549530000e-06         17.962439         22.256781         24.608654
 7.556470000e-06         18.009895         22.322683         24.684702
 7.563420000e-06         18.057469         22.388770         24.760942
 7.570370000e-06         18.105109         22.454968         24.837285
 7.577320000e-06         18.152788         22.521244         24.913693
 7.584270000e-06         18.200520         22.587611         24.990181
 7.591230000e-06         18.248352         22.654140         25.066833
 7.598200000e-06         18.296282         22.720829         25.143646
 7.605160000e-06         18.344181         22.787494         25.220405
 7.612130000e-06         18.392176         22.854312         25.297316
 7.619100000e-06         18.440185         22.921173         25.374254
 7.626080000e-06         18.488278         22.988175         25.451329
 7.633060000e-06         18.536374         23.055200         25.528407
 7.640040000e-06         18.584485         23.122269         25.605512
 7.647030000e-06         18.632672         23.189465         25.682738
 7.654020000e-06         18.680845         23.256666         25.759945
 7.661010000e-06         18.729011         23.323881         25.837145
 7.668010000e-06         18.777231         23.391191         25.914431
 7.675010000e-06         18.825435         23.458504         25.991696
 7.682020000e-06         18.873683         23.525901         26.069034
 7.689030000e-06         18.921897         23.593275         26.146322
 7.696040000e-06         18.970074         23.660623         26.223557
 7.703050000e-06         19.018222         23.727954         26.300748
 7.710070000e-06         19.066386         23.795331         26.377970
 7.717090000e-06         19.114500         23.862664         26.455119
 7.724120000e-06         19.162620         23.930031         26.532284
 7.731150000e-06         19.210695         23.997360         26.609381
 7.738180000e-06         19.258686         24.064600         26.686356
 7.745210000e-06         19.306624         24.131791         26.763251
 7.752250000e-06         19.354541         24.198979         26.840121
 7.759300000e-06         19.402440         24.266172         26.916976
 7.766340000e-06         19.450196         24.333190         26.993608
 7.773390000e-06         19.497918         24.400190         27.070198
 7.780450000e-06         19.545606         24.467175         27.146751
 7.787500000e-06         19.593133         24.533958         27.223051
 7.794560000e-06         19.640617         24.600715         27.299303
 7.801630000e-06         19.688043         24.667420         27.375474
 7.808700000e-06         19.735364         24.734010         27.451494
 7.815770000e-06         19.782550         24.800442         27.527314
 7.822840000e-06         19.829602         24.866719         27.602940
 7.829920000e-06         19.876584         24.932933         27.678476
 7.837000000e-06         19.923429         24.998988         27.753810
 7.844090000e-06         19.970193         25.064966         27.829041
 7.851180000e-06         20.016802         25.130760         27.904044
 7.858270000e-06         20.063257         25.196376         27.978829
 7.865360000e-06         20.109548         25.261798         28.053376
 7.872460000e-06         20.155733         25.327111         28.127784
 7.879570000e-06         20.201810         25.392311         28.202049
 7.886670000e-06         20.247631         25.457195         28.275941
 7.893780000e-06         20.293349         25.521972         28.349696
 7.900900000e-06         20.338932         25.586605         28.423276
 7.908010000e-06         20.384251         25.650912         28.496474
 7.915140000e-06         20.429505         25.715171         28.569606
 7.922260000e-06         20.474491         25.779099         28.642351
 7.929390000e-06         20.519327         25.842866         28.714903
 7.936520000e-06         20.563951         25.906381         28.787161
 7.943650000e-06         20.608345         25.969626         28.859107
 7.950790000e-06         20.652581         26.032701         28.930851
 7.957930000e-06         20.696592         26.095511         29.002291
 7.965080000e-06         20.740413         26.158114         29.073493
 7.972230000e-06         20.784003         26.220449         29.144387
 7.979380000e-06         20.827351         26.282500         29.214956
 7.986540000e-06         20.870499         26.344333         29.285281
 7.993700000e-06         20.913404         26.405887         29.355289
 8.000860000e-06         20.956035         26.467123         29.424941
 8.008030000e-06         20.998466         26.528147         29.494357
 8.015200000e-06         21.040629         26.588862         29.563429
 8.022380000e-06         21.082585         26.649359         29.632262
 8.029550000e-06         21.124198         26.709449         29.700644
 8.036740000e-06         21.165645         26.769389         29.768869
 8.043920000e-06         21.206746         26.828919         29.836645
 8.051110000e-06         21.247620         26.888216         29.904172
 8.058300000e-06         21.288183         26.947167         29.971330
 8.065500000e-06         21.328524         27.005897         30.038257
 8.072700000e-06         21.368555         27.064288         30.104825
 8.079900000e-06         21.408272         27.122337         30.171035
 8.087110000e-06         21.447749         27.180154         30.237012
 8.094320000e-06         21.486897         27.237620         30.302627
 8.101530000e-06         21.525734         27.294763         30.367914
 8.108750000e-06         21.564306         27.351654         30.432957
 8.115970000e-06         21.602557         27.408217         30.497674
 8.123190000e-06         21.640481         27.464454         30.562072
 8.130420000e-06         21.678131         27.520448         30.626249
 8.137660000e-06         21.715494         27.576189         30.690203
 8.144890000e-06         21.752471         27.631534         30.753770
 8.152130000e-06         21.789171         27.686654         30.817152
 8.159370000e-06         21.825522         27.741455         30.880252
 8.166620000e-06         21.861580         27.796033         30.943183
 8.173870000e-06         21.897301         27.850323         31.005878
 8.181120000e-06         21.932675         27.904326         31.068345
 8.188380000e-06         21.967754         27.958136         31.130701
 8.195640000e-06         22.002483         28.011682         31.192873
 8.202910000e-06         22.036905         28.065045         31.254964
 8.210170000e-06         22.070942         28.118115         31.316854
 8.217450000e-06         22.104712         28.171104         31.378805
 8.224720000e-06         22.138096         28.223832         31.440615
 8.232000000e-06         22.171168         28.276450         31.502477
 8.239280000e-06         22.203897         28.328919         31.564355
 8.246570000e-06         22.236327         28.381342         31.626389
 8.253860000e-06         22.268407         28.433665         31.688531
 8.261150000e-06         22.300148         28.485931         31.750850
 8.268450000e-06         22.331588         28.538244         31.813490
 8.275750000e-06         22.362701         28.590589         31.876452
 8.283060000e-06         22.393520         28.643073         31.939894
 8.290370000e-06         22.424016         28.695688         32.003829
 8.297680000e-06         22.454197         28.748497         32.068363
 8.304990000e-06         22.484075         28.801575         32.133618
 8.310000000e-06         22.504373         28.838143         32.178822
 8.312310000e-06         22.513687         28.855067         32.199812
 8.319640000e-06         22.543063         28.909083         32.267116
 8.326960000e-06         22.572125         28.963574         32.335514
 8.334290000e-06         22.600974         29.018814         32.405400
 8.341630000e-06         22.629631         29.074954         32.477018
 8.348960000e-06         22.658051         29.132016         32.550453
 8.356310000e-06         22.686364         29.190412         32.626308
 8.363650000e-06         22.714502         29.250149         32.704665
 8.371000000e-06         22.742591         29.311666         32.786179
 8.378350000e-06         22.770637         29.375195         32.871258
 8.385710000e-06         22.798755         29.441218         32.960649
 8.393070000e-06         22.826987         29.510115         33.054984
 8.400430000e-06         22.855430         29.582439         33.155155
 8.407800000e-06         22.884271         29.659003         33.262427
 8.415170000e-06         22.913619         29.740540         33.377996
 8.422540000e-06         22.943716         29.828133         33.503563
 8.429920000e-06         22.974860         29.923218         33.641391
 8.437300000e-06         23.007400         30.027392         33.793991
 8.444690000e-06         23.041873         30.142978         33.964988
 8.452080000e-06         23.078906         30.272667         34.158577
 8.459470000e-06         23.119446         30.420175         34.380488
 8.466870000e-06         23.164845         30.590650         34.638609
 8.474270000e-06         23.216925         30.790490         34.942644
 8.481670000e-06         23.278373         31.028477         35.305754
 8.489080000e-06         23.353228         31.316653         35.745675
 8.496490000e-06         23.447168         31.669512         36.283100
 8.503900000e-06         23.568367         32.103740         36.940479
 8.511320000e-06         23.727743         32.632332         37.731520
 8.518750000e-06         23.935772         33.242691         38.625471
 8.526170000e-06         24.189928         33.844932         39.466968
 8.533600000e-06         24.448762         34.206146         39.882360
 8.541040000e-06         24.609880         33.989938         39.367251
 8.548470000e-06         24.579643         33.109244         37.846776
 8.555910000e-06         24.390273         31.942740         35.957587
 8.563360000e-06         24.155274         30.928230         34.372521
 8.570810000e-06         23.951412         30.218800         33.296103
 8.578260000e-06         23.798237         29.771838         32.637470
 8.585720000e-06         23.689391         29.503757         32.255465
 8.593180000e-06         23.613692         29.348629         32.043870
 8.600640000e-06         23.561361         29.262871         31.934440
 8.608110000e-06         23.525278         29.219663         31.886097
 8.615580000e-06         23.500612         29.202831         31.874513
 8.623050000e-06         23.484031         29.202417         31.885010
 8.630530000e-06         23.473226         29.212263         31.908712
 8.638010000e-06         23.466637         29.228486         31.940111
 8.645500000e-06         23.463127         29.248614         31.975820
 8.652990000e-06         23.461905         29.271013         32.013633
 8.660480000e-06         23.462384         29.294621         32.052179
 8.667980000e-06         23.464125         29.318763         32.090636
 8.675480000e-06         23.466811         29.342945         32.128406
 8.682980000e-06         23.470186         29.366852         32.165147
 8.690490000e-06         23.474068         29.390311         32.200707
 8.698000000e-06         23.478305         29.413157         32.234925
 8.705520000e-06         23.482790         29.435334         32.267791
 8.713040000e-06         23.487420         29.456759         32.299245
 8.720560000e-06         23.492126         29.477404         32.329299
 8.728090000e-06         23.496855         29.497285         32.358020
 8.735620000e-06         23.501552         29.516371         32.385403
 8.743150000e-06         23.506180         29.534670         32.411494
 8.750690000e-06         23.510713         29.552216         32.436371
 8.758230000e-06         23.515121         29.569001         32.460047
 8.765780000e-06         23.519390         29.585064         32.482602
 8.773330000e-06         23.523492         29.600397         32.504046
 8.780880000e-06         23.527418         29.615025         32.524429
 8.788440000e-06         23.531160         29.628980         32.543816
 8.796000000e-06         23.534706         29.642267         32.562226
 8.803570000e-06         23.538049         29.654918         32.579717
 8.811140000e-06         23.541180         29.666934         32.596303
 8.818710000e-06         23.544097         29.678336         32.612023
 8.826280000e-06         23.546793         29.689139         32.626909
 8.833860000e-06         23.549275         29.699378         32.641014
 8.841450000e-06         23.551530         29.709059         32.654358
 8.849040000e-06         23.553563         29.718193         32.666960
 8.856630000e-06         23.555372         29.726793         32.678845
 8.864220000e-06         23.556954         29.734871         32.690038
 8.871820000e-06         23.558317         29.742458         32.700582
 8.879420000e-06         23.559452         29.749547         32.710476
 8.887030000e-06         23.560367         29.756168         32.719763
 8.894640000e-06         23.561057         29.762319         32.728448
 8.902250000e-06         23.561529         29.768019         32.736554
 8.909870000e-06         23.561787         29.773283         32.744108
 8.917490000e-06         23.561824         29.778115         32.751120
 8.925120000e-06         23.561649         29.782531         32.757614
 8.932750000e-06         23.561265         29.786541         32.763601
 8.940380000e-06         23.560669         29.790149         32.769094
 8.948020000e-06         23.559866         29.793373         32.774118
 8.955660000e-06         23.558859         29.796218         32.778682
 8.963300000e-06         23.557654         29.798697         32.782803
 8.970950000e-06         23.556250         29.800817         32.786493
 8.978610000e-06         23.554646         29.802587         32.789767
 8.986260000e-06         23.552854         29.804016         32.792637
 8.993920000e-06         23.550875         29.805115         32.795117
 9.001590000e-06         23.548703         29.805889         32.797219
 9.009250000e-06         23.546355         29.806347         32.798950
 9.016920000e-06         23.543823         29.806500         32.800331
 9.024600000e-06         23.541115         29.806354         32.801369
 9.032280000e-06         23.538234         29.805917         32.802074
 9.039960000e-06         23.535182         29.805193         32.802452
 9.047650000e-06         23.531963         29.804194         32.802522
 9.055340000e-06         23.528580         29.802927         32.802292
 9.063030000e-06         23.525038         29.801397         32.801766
 9.070730000e-06         23.521340         29.799618         32.800968
 9.078430000e-06         23.517487         29.797588         32.799891
 9.086140000e-06         23.513480         29.795314         32.798549
 9.093850000e-06         23.509331         29.792812         32.796961
 9.101560000e-06         23.505038         29.790081         32.795123
 9.109280000e-06         23.500599         29.787128         32.793050
 9.117000000e-06         23.496027         29.783963         32.790751
 9.124730000e-06         23.491322         29.780592         32.788235
 9.132460000e-06         23.486484         29.777015         32.785502
 9.140190000e-06         23.481519         29.773245         32.782569
 9.147930000e-06         23.476432         29.769291         32.779449
 9.155670000e-06         23.471223         29.765151         32.776136
 9.163410000e-06         23.465903         29.760839         32.772650
 9.171160000e-06         23.460460         29.756348         32.768981
 9.178910000e-06         23.454913         29.751700         32.765160
 9.186670000e-06         23.449249         29.746883         32.761172
 9.194430000e-06         23.443486         29.741921         32.757044
 9.200000000e-06         23.439289         29.738267         32.753989
 9.202190000e-06         23.437627         29.736813         32.752772
 9.209960000e-06         23.431662         29.731555         32.748360
 9.217730000e-06         23.425606         29.726165         32.743823
 9.225510000e-06         23.419455         29.720641         32.739162
 9.233290000e-06         23.413212         29.714986         32.734381
 9.241070000e-06         23.406894         29.709222         32.729503
 9.248860000e-06         23.400484         29.703333         32.724513
 9.256650000e-06         23.393997         29.697335         32.719430
 9.264450000e-06         23.387432         29.691230         32.714255
 9.272250000e-06         23.380794         29.685026         32.708998
 9.280050000e-06         23.374089         29.678729         32.703664
 9.287860000e-06         23.367308         29.672334         32.698254
 9.295670000e-06         23.360468         29.665857         32.692781
 9.303480000e-06         23.353570         29.659304         32.687251
 9.311300000e-06         23.346607         29.652667         32.681661
 9.319120000e-06         23.339589         29.645960         32.676023
 9.326950000e-06         23.332512         29.639180         32.670337
 9.334780000e-06         23.325389         29.632342         32.664617
 9.342610000e-06         23.318220         29.625447         32.658865
 9.350450000e-06         23.311002         29.618493         32.653081
 9.358290000e-06         23.303745         29.611493         32.647277
 9.366140000e-06         23.296437         29.604438         32.641449
 9.373990000e-06         23.289100         29.597347         32.635611
 9.381840000e-06         23.281729         29.590221         32.629768
 9.389700000e-06         23.274321         29.583055         32.623917
 9.397560000e-06         23.266884         29.575862         32.618069
 9.405430000e-06         23.259417         29.568640         32.612223
 9.413300000e-06         23.251927         29.561398         32.606390
 9.421170000e-06         23.244416         29.554140         32.600574
 9.429050000e-06         23.236883         29.546865         32.594774
 9.436930000e-06         23.229333         29.539580         32.588999
 9.444810000e-06         23.221773         29.532294         32.583256
 9.452700000e-06         23.214190         29.524996         32.577539
 9.460600000e-06         23.206594         29.517694         32.571854
 9.468490000e-06         23.199002         29.510408         32.566219
 9.476390000e-06         23.191395         29.503123         32.560623
 9.484300000e-06         23.183779         29.495842         32.555070
 9.492210000e-06         23.176165         29.488579         32.549573
 9.500120000e-06         23.168554         29.481337         32.544133
 9.508040000e-06         23.160937         29.474107         32.538746
 9.515960000e-06         23.153330         29.466906         32.533426
 9.523880000e-06         23.145733         29.459735         32.528176
 9.531810000e-06         23.138137         29.452587         32.522989
 9.539750000e-06         23.130545         29.445466         32.517873
 9.547680000e-06         23.122978         29.438392         32.512840
 9.555620000e-06         23.115419         29.431351         32.507884
 9.563570000e-06         23.107870         29.424347         32.503008
 9.571520000e-06         23.100342         29.417390         32.498220
 9.579470000e-06         23.092836         29.410481         32.493521
 9.587430000e-06         23.085345         29.403618         32.488912
 9.595390000e-06         23.077881         29.396810         32.484401
 9.603350000e-06         23.070444         29.390059         32.479988
 9.611320000e-06         23.063029         29.383361         32.475674
 9.619290000e-06         23.055644         29.376725         32.471466
 9.627270000e-06         23.048284         29.370148         32.467361
 9.635250000e-06         23.040957         29.363637         32.463365
 9.643230000e-06         23.033666         29.357196         32.459483
 9.651220000e-06         23.026404         29.350820         32.455714
 9.659210000e-06         23.019182         29.344518         32.452062
 9.667210000e-06         23.011990         29.338286         32.448526
 9.675210000e-06         23.004840         29.332132         32.445113
 9.683210000e-06         22.997733         29.326058         32.441825
 9.691220000e-06         22.990663         29.320062         32.438661
 9.699240000e-06         22.983629         29.314142         32.435622
 9.707250000e-06         22.976652         29.308318         32.432721
 9.715270000e-06         22.969714         29.302574         32.429948
 9.723300000e-06         22.962819         29.296916         32.427308
 9.731330000e-06         22.955973         29.291348         32.424805
 9.739360000e-06         22.949180         29.285876         32.422442
 9.747390000e-06         22.942441         29.280500         32.420221
 9.755430000e-06         22.935746         29.275214         32.418138
 9.763480000e-06         22.929101         29.270023         32.416200
 9.771530000e-06         22.922511         29.264932         32.414407
 9.779580000e-06         22.915979         29.259944         32.412761
 9.787640000e-06         22.909498         29.255054         32.411265
 9.795700000e-06         22.903077         29.250269         32.409918
 9.803760000e-06         22.896716         29.245591         32.408724
 9.811830000e-06         22.890409         29.241015         32.407683
 9.819900000e-06         22.884163         29.236548         32.406795
 9.827980000e-06         22.877973         29.232185         32.406060
 9.836060000e-06         22.871845         29.227931         32.405481
 9.844150000e-06         22.865773         29.223782         32.405057
 9.852230000e-06         22.859769         29.219743         32.404784
 9.860330000e-06         22.853805         29.215787         32.404651
 9.868420000e-06         22.847875         29.211881         32.404612
 9.876530000e-06         22.841664         29.207465         32.404150
 9.884630000e-06         22.836879         29.205653         32.406200
 9.892740000e-06         22.830975         29.201787         32.406362
 9.900850000e-06         22.825324         29.198378         32.407009
 9.908970000e-06         22.819767         29.195143         32.407876
 9.917090000e-06         22.814295         29.192053         32.408933
 9.925220000e-06         22.808893         29.189093         32.410169
 9.933350000e-06         22.803567         29.186263         32.411579
 9.941480000e-06         22.798318         29.183563         32.413164
 9.949620000e-06         22.793136         29.180989         32.414924
 9.957760000e-06         22.788032         29.178545         32.416858
 9.965900000e-06         22.783003         29.176231         32.418967
 9.974050000e-06         22.778045         29.174045         32.421252
 9.982210000e-06         22.773158         29.171987         32.423716
 9.990370000e-06         22.768348         29.170060         32.426355
 9.998530000e-06         22.763615         29.168266         32.429169
 1.000670000e-05         22.758956         29.166603         32.432165
 1.001490000e-05         22.754358         29.165067         32.435347
 1.002300000e-05         22.749895         29.163682         32.438667
 1.003120000e-05         22.745455         29.162414         32.442203
 1.003940000e-05         22.741096         29.161282         32.445920
 1.004760000e-05         22.736817         29.160285         32.449814
 1.005580000e-05         22.732618         29.159425         32.453887
 1.006400000e-05         22.728500         29.158700         32.458138
 1.007220000e-05         22.724463         29.158111         32.462567
 1.008040000e-05         22.720506         29.157658         32.467174
 1.008860000e-05         22.716631         29.157343         32.471960
 1.009680000e-05         22.712838         29.157165         32.476926
 1.010500000e-05         22.709125         29.157123         32.482068
 1.011320000e-05         22.705493         29.157217         32.487387
 1.012140000e-05         22.701945         29.157450         32.492886
 1.012970000e-05         22.698436         29.157827         32.498634
 1.013790000e-05         22.695050         29.158335         32.504489
 1.014610000e-05         22.691746         29.158978         32.510519
 1.015440000e-05         22.688484         29.159769         32.516803
 1.016260000e-05         22.685345         29.160691         32.523190
 1.017090000e-05         22.682253         29.161764         32.529837
 1.017910000e-05         22.679277         29.162960         32.536576
 1.018740000e-05         22.676350         29.164310         32.543577
 1.019560000e-05         22.673541         29.165783         32.550673
 1.020000000e-05         22.672065         29.166627         32.554549
 1.020390000e-05         22.670780         29.167413         32.558031
 1.021220000e-05         22.668102         29.169180         32.565566
 1.022050000e-05         22.665507         29.171088         32.573278
 1.022870000e-05         22.663024         29.173106         32.581070
 1.023700000e-05         22.660596         29.175292         32.589136
 1.024530000e-05         22.658251         29.177616         32.597378
 1.025360000e-05         22.655987         29.180076         32.605792
 1.026190000e-05         22.653806         29.182674         32.614383
 1.027020000e-05         22.651706         29.185407         32.623143
 1.027850000e-05         22.649690         29.188282         32.632082
 1.028680000e-05         22.647758         29.191294         32.641194
 1.029510000e-05         22.645905         29.194440         32.650475
 1.030340000e-05         22.644133         29.197721         32.659926
 1.031170000e-05         22.642442         29.201137         32.669546
 1.032000000e-05         22.640836         29.204692         32.679341
 1.032840000e-05         22.639292         29.208428         32.689426
 1.033670000e-05         22.637845         29.212251         32.699556
 1.034500000e-05         22.636479         29.216207         32.709853
 1.035340000e-05         22.635178         29.220347         32.720444
 1.036170000e-05         22.633973         29.224572         32.731075
 1.037010000e-05         22.632833         29.228981         32.742001
 1.037840000e-05         22.631790         29.233475         32.752967
 1.038680000e-05         22.630812         29.238153         32.764227
 1.039510000e-05         22.629922         29.242902         32.775511
 1.040350000e-05         22.629100         29.247842         32.787096
 1.041190000e-05         22.628363         29.252919         32.798850
 1.042020000e-05         22.627708         29.258061         32.810620
 1.042860000e-05         22.627124         29.263394         32.822691
 1.043700000e-05         22.626620         29.268860         32.834925
 1.044540000e-05         22.626195         29.274457         32.847321
 1.045380000e-05         22.625842         29.280177         32.859868
 1.046220000e-05         22.625570         29.286029         32.872577
 1.047060000e-05         22.625374         29.292007         32.885442
 1.047900000e-05         22.625254         29.298112         32.898460
 1.048740000e-05         22.625208         29.304342         32.911633
 1.049580000e-05         22.625240         29.310698         32.924960
 1.050420000e-05         22.625342         29.317174         32.938433
 1.051260000e-05         22.625521         29.323776         32.952060
 1.052100000e-05         22.625777         29.330505         32.965841
 1.052950000e-05         22.626104         29.337431         32.979929
 1.053790000e-05         22.626505         29.344401         32.994003
 1.054630000e-05         22.626974         29.351487         33.008217
 1.055480000e-05         22.627526         29.358784         33.022754
 1.056320000e-05         22.628140         29.366110         33.037261
 1.057170000e-05         22.628832         29.373642         33.052081
 1.058010000e-05         22.629591         29.381207         33.066875
 1.058860000e-05         22.630426         29.388977         33.081984
 1.059700000e-05         22.631322         29.396770         33.097053
 1.060550000e-05         22.632296         29.404771         33.112439
 1.061400000e-05         22.633342         29.412889         33.127966
 1.062250000e-05         22.634453         29.421118         33.143626
 1.063090000e-05         22.635622         29.429367         33.159241
 1.063940000e-05         22.636869         29.437821         33.175170
 1.064790000e-05         22.638184         29.446389         33.191235
 1.065640000e-05         22.639568         29.455070         33.207434
 1.066490000e-05         22.641014         29.463855         33.223759
 1.067340000e-05         22.642527         29.472752         33.240214
 1.068190000e-05         22.644104         29.481755         33.256797
 1.069040000e-05         22.645745         29.490864         33.273505
 1.069890000e-05         22.647451         29.500082         33.290342
 1.070740000e-05         22.649216         29.509399         33.307296
 1.071590000e-05         22.651046         29.518823         33.324376
 1.072450000e-05         22.652959         29.528461         33.341778
 1.073300000e-05         22.654911         29.538088         33.359098
 1.074150000e-05         22.656925         29.547819         33.376538
 1.075010000e-05         22.659019         29.557758         33.394295
 1.075860000e-05         22.661151         29.567685         33.411966
 1.076720000e-05         22.663366         29.577827         33.429958
 1.077570000e-05         22.665613         29.587945         33.447852
 1.078430000e-05         22.667942         29.598278         33.466068
 1.079280000e-05         22.670302         29.608585         33.484182
 1.080140000e-05         22.672747         29.619110         33.502620
 1.081000000e-05         22.675249         29.629729         33.521167
 1.081850000e-05         22.677775         29.640313         33.539602
 1.082710000e-05         22.680383         29.651112         33.558357
 1.083570000e-05         22.683046         29.662000         33.577215
 1.084430000e-05         22.685764         29.672980         33.596178
 1.085290000e-05         22.688531         29.684044         33.615237
 1.086140000e-05         22.691322         29.695071         33.634181
 1.087000000e-05         22.694190         29.706302         33.653432
 1.087860000e-05         22.697115         29.717629         33.672793
 1.088730000e-05         22.700116         29.729158         33.692458
 1.089590000e-05         22.703140         29.740651         33.712006
 1.090450000e-05         22.706209         29.752216         33.731637
 1.091310000e-05         22.709322         29.763860         33.751357
 1.092170000e-05         22.712488         29.775589         33.771172
 1.093030000e-05         22.715695         29.787389         33.791068
 1.093900000e-05         22.718987         29.799404         33.811281
 1.094760000e-05         22.722288         29.811362         33.831353
 1.095630000e-05         22.725668         29.823525         33.851732
 1.096490000e-05         22.729054         29.835625         33.871963
 1.097360000e-05         22.732526         29.847943         33.892515
 1.098220000e-05         22.735993         29.860178         33.912894
 1.099090000e-05         22.739550         29.872638         33.933603
 1.099950000e-05         22.743103         29.885019         33.954144
 1.100820000e-05         22.746734         29.897605         33.974989
 1.101690000e-05         22.750410         29.910266         33.995918
 1.102550000e-05         22.754079         29.922842         34.016673
 1.103420000e-05         22.757828         29.935626         34.037735
 1.104290000e-05         22.761611         29.948469         34.058859
 1.105160000e-05         22.765440         29.961389         34.080070
 1.106030000e-05         22.769299         29.974358         34.101332
 1.106900000e-05         22.773193         29.987388         34.122658
 1.107770000e-05         22.777122         30.000476         34.144047
 1.108640000e-05         22.781087         30.013626         34.165502
 1.109510000e-05         22.785077         30.026819         34.187000
 1.110380000e-05         22.789109         30.040082         34.208575
 1.111250000e-05         22.793163         30.053384         34.230188
 1.112130000e-05         22.797306         30.066906         34.252122
 1.113000000e-05         22.801422         30.080314         34.273846
 1.113870000e-05         22.805569         30.093773         34.295622
 1.114740000e-05         22.809749         30.107288         34.317457
 1.115620000e-05         22.814000         30.120996         34.339579
 1.116490000e-05         22.818231         30.134598         34.361502
 1.117370000e-05         22.822538         30.148404         34.383723
 1.118240000e-05         22.826826         30.162103         34.405745
 1.119120000e-05         22.831181         30.175991         34.428048
 1.120000000e-05         22.835558         30.189919         34.450389
 1.120870000e-05         22.839915         30.203736         34.472526
 1.121750000e-05         22.844347         30.217755         34.494958
 1.122630000e-05         22.848800         30.231810         34.517424
 1.123510000e-05         22.853268         30.245892         34.539913
 1.124380000e-05         22.857710         30.259857         34.562189
 1.125260000e-05         22.862222         30.274016         34.584752
 1.126140000e-05         22.866753         30.288208         34.607346
 1.127020000e-05         22.871305         30.302436         34.629971
 1.127900000e-05         22.875875         30.316694         34.652624
 1.128780000e-05         22.880460         30.330982         34.675303
 1.129660000e-05         22.885064         30.345300         34.698008
 1.130000000e-05         22.886846         30.350836         34.706784
 1.130540000e-05         22.889676         30.359634         34.720724
 1.131430000e-05         22.894365         30.374173         34.743737
 1.132310000e-05         22.899006         30.388561         34.766497
 1.133190000e-05         22.903671         30.402986         34.789291
 1.134080000e-05         22.908396         30.417591         34.812353
 1.134960000e-05         22.913080         30.432053         34.835173
 1.135840000e-05         22.917771         30.446529         34.857998
 1.136730000e-05         22.922532         30.461200         34.881109
 1.137610000e-05         22.927249         30.475721         34.903967
 1.138500000e-05         22.932029         30.490425         34.927098
 1.139380000e-05         22.936761         30.504978         34.949976
 1.140270000e-05         22.941554         30.519709         34.973117
 1.141160000e-05         22.946356         30.534456         34.996268
 1.142040000e-05         22.951112         30.549052         35.019167
 1.142930000e-05         22.955933         30.563833         35.042337
 1.143820000e-05         22.960754         30.578618         35.065503
 1.144710000e-05         22.965573         30.593403         35.088657
 1.145600000e-05         22.970401         30.608202         35.111819
 1.146490000e-05         22.975234         30.623014         35.134985
 1.147380000e-05         22.980067         30.637826         35.158139
 1.148270000e-05         22.984906         30.652650         35.181300
 1.149160000e-05         22.989740         30.667469         35.204443
 1.150050000e-05         22.994576         30.682295         35.227584
 1.150940000e-05         22.999413         30.697122         35.250716
 1.151830000e-05         23.004252         30.711954         35.273843
 1.152730000e-05         23.009142         30.726952         35.297218
 1.153620000e-05         23.013971         30.741774         35.320312
 1.154510000e-05         23.018800         30.756599         35.343400
 1.155410000e-05         23.023682         30.771588         35.366733
 1.156300000e-05         23.028506         30.786407         35.389792
 1.157200000e-05         23.033375         30.801381         35.413085
 1.158090000e-05         23.038186         30.816185         35.436105
 1.158990000e-05         23.043048         30.831153         35.459370
 1.159880000e-05         23.047843         30.845935         35.482343
 1.160780000e-05         23.052694         30.860886         35.505567
 1.161680000e-05         23.057532         30.875821         35.528761
 1.162570000e-05         23.062304         30.890573         35.551666
 1.163470000e-05         23.067126         30.905483         35.574809
 1.164370000e-05         23.071932         30.920375         35.597920
 1.165270000e-05         23.076735         30.935261         35.621014
 1.166170000e-05         23.081523         30.950124         35.644069
 1.167070000e-05         23.086298         30.964969         35.667092
 1.167970000e-05         23.091065         30.979804         35.690093
 1.168870000e-05         23.095822         30.994623         35.713064
 1.169770000e-05         23.100558         31.009412         35.735989
 1.170670000e-05         23.105287         31.024191         35.758891
 1.171570000e-05         23.109993         31.038936         35.781743
 1.172480000e-05         23.114742         31.053831         35.804823
 1.173380000e-05         23.119419         31.068535         35.827604
 1.174280000e-05         23.124088         31.083225         35.850359
 1.175190000e-05         23.128785         31.098042         35.873314
 1.176090000e-05         23.133414         31.112674         35.895979
 1.177000000e-05         23.138082         31.127446         35.918859
 1.177900000e-05         23.142677         31.142026         35.941442
 1.178810000e-05         23.147307         31.156742         35.964235
 1.179710000e-05         23.151861         31.171262         35.986727
 1.180620000e-05         23.156449         31.185915         36.009424
 1.181530000e-05         23.161016         31.200538         36.032076
 1.182430000e-05         23.165511         31.214967         36.054429
 1.183340000e-05         23.170040         31.229531         36.076990
 1.184250000e-05         23.174543         31.244057         36.099496
 1.185160000e-05         23.179021         31.258544         36.121946
 1.186070000e-05         23.183477         31.272999         36.144349
 1.186980000e-05         23.187915         31.287424         36.166704
 1.187890000e-05         23.192323         31.301806         36.188999
 1.188800000e-05         23.196712         31.316156         36.211247
 1.189710000e-05         23.201073         31.330465         36.233437
 1.190620000e-05         23.205412         31.344740         36.255576
 1.191530000e-05         23.209723         31.358971         36.277653
 1.192450000e-05         23.214057         31.373323         36.299920
 1.193360000e-05         23.218315         31.387474         36.321884
 1.194270000e-05         23.222544         31.401581         36.343786
 1.195190000e-05         23.226795         31.415806         36.365874
 1.196100000e-05         23.230975         31.429835         36.387664
 1.197010000e-05         23.235125         31.443821         36.409395
 1.197930000e-05         23.239290         31.457911         36.431294
 1.198850000e-05         23.243425         31.471958         36.453134
 1.199760000e-05         23.247488         31.485809         36.474677
 1.200680000e-05         23.251570         31.499771         36.496398
 1.201600000e-05         23.255619         31.513685         36.518053
 1.202510000e-05         23.259589         31.527391         36.539398
 1.203430000e-05         23.263576         31.541208         36.560919
 1.204350000e-05         23.267531         31.554975         36.582374
 1.205270000e-05         23.271458         31.568698         36.603767
 1.206190000e-05         23.275352         31.582372         36.625092
 1.207110000e-05         23.279209         31.595989         36.646344
 1.208030000e-05         23.283038         31.609560         36.667530
 1.208950000e-05         23.286828         31.623075         36.688644
 1.209870000e-05         23.290595         31.636549         36.709700
 1.210790000e-05         23.294323         31.649965         36.730678
 1.211710000e-05         23.298019         31.663331         36.751589
 1.212640000e-05         23.301718         31.676786         36.772653
 1.213560000e-05         23.305345         31.690046         36.793422
 1.214480000e-05         23.308937         31.703251         36.814119
 1.215410000e-05         23.312533         31.716547         36.834972
 1.216330000e-05         23.316057         31.729644         36.855524
 1.217260000e-05         23.319583         31.742830         36.876229
 1.218180000e-05         23.323032         31.755817         36.896638
 1.219110000e-05         23.326489         31.768895         36.917200
 1.220030000e-05         23.329870         31.781772         36.937462
 1.220960000e-05         23.333255         31.794738         36.957877
 1.221890000e-05         23.336597         31.807640         36.978208
 1.222810000e-05         23.339873         31.820353         36.998255
 1.223740000e-05         23.343147         31.833147         37.018446
 1.224670000e-05         23.346378         31.845877         37.038553
 1.225600000e-05         23.349577         31.858555         37.058591
 1.226530000e-05         23.352737         31.871171         37.078550
 1.227460000e-05         23.355861         31.883732         37.098436
 1.228390000e-05         23.358948         31.896236         37.118248
 1.229320000e-05         23.361995         31.908679         37.137983
 1.230250000e-05         23.365003         31.921060         37.157637
 1.231180000e-05         23.367975         31.933385         37.177219
 1.232120000e-05         23.370941         31.945782         37.196932
 1.233050000e-05         23.373836         31.957989         37.216362
 1.233980000e-05         23.376697         31.970139         37.235717
 1.234920000e-05         23.379549         31.982359         37.255204
 1.235850000e-05         23.382332         31.994390         37.274407
 1.236780000e-05         23.385073         32.006356         37.293528
 1.237720000e-05         23.387805         32.018391         37.312778
 1.238650000e-05         23.390474         32.030242         37.331752
 1.239590000e-05         23.393134         32.042162         37.350854
 1.240530000e-05         23.395750         32.054016         37.369874
 1.241460000e-05         23.398302         32.065685         37.388616
 1.242400000e-05         23.400845         32.077423         37.407488
 1.243340000e-05         23.403344         32.089094         37.426275
 1.244280000e-05         23.405810         32.100711         37.444993
 1.245220000e-05         23.408236         32.112266         37.463633
 1.246160000e-05         23.410620         32.123756         37.482191
 1.247100000e-05         23.412969         32.135190         37.500678
 1.248040000e-05         23.415279         32.146563         37.519089
 1.248980000e-05         23.417549         32.157875         37.537423
 1.249920000e-05         23.419782         32.169128         37.555683
 1.250000000e-05         23.419969         32.170082         37.557233
 1.250860000e-05         23.421976         32.180321         37.573867
 1.251800000e-05         23.424132         32.191454         37.591976
 1.252740000e-05         23.426254         32.202531         37.610015
 1.253690000e-05         23.428355         32.213660         37.628163
 1.254630000e-05         23.430401         32.224618         37.646054
 1.255570000e-05         23.432404         32.235511         37.663863
 1.256520000e-05         23.434396         32.246467         37.681794
 1.257460000e-05         23.436328         32.257245         37.699461
 1.258410000e-05         23.438246         32.268085         37.717247
 1.259360000e-05         23.440124         32.278861         37.734955
 1.260300000e-05         23.441945         32.289465         37.752404
 1.261250000e-05         23.443750         32.300126         37.769970
 1.262200000e-05         23.445518         32.310728         37.787461
 1.263140000e-05         23.447233         32.321163         37.804701
 1.264090000e-05         23.448930         32.331653         37.822053
 1.265040000e-05         23.450592         32.342085         37.839335
 1.265990000e-05         23.452217         32.352461         37.856546
 1.266940000e-05         23.453812         32.362785         37.873693
 1.267890000e-05         23.455367         32.373048         37.890765
 1.268840000e-05         23.456889         32.383256         37.907770
 1.269790000e-05         23.458377         32.393413         37.924710
 1.270740000e-05         23.459831         32.403513         37.941581
 1.271690000e-05         23.461258         32.413566         37.958393
 1.272650000e-05         23.462660         32.423663         37.975307
 1.273600000e-05         23.464019         32.433609         37.991986
 1.274550000e-05         23.465343         32.443498         38.008597
 1.275510000e-05         23.466651         32.453441         38.025320
 1.276460000e-05         23.467915         32.463231         38.041808
 1.277420000e-05         23.469160         32.473072         38.058406
 1.278370000e-05         23.470361         32.482759         38.074767
 1.279330000e-05         23.471545         32.492499         38.091240
 1.280280000e-05         23.472694         32.502095         38.107489
 1.281240000e-05         23.473817         32.511735         38.123839
 1.282200000e-05         23.474917         32.521334         38.140137
 1.283160000e-05         23.475990         32.530884         38.156375
 1.284120000e-05         23.477032         32.540387         38.172556
 1.285070000e-05         23.478041         32.549749         38.188515
 1.286030000e-05         23.479034         32.559163         38.204585
 1.286990000e-05         23.479999         32.568531         38.220599
 1.287950000e-05         23.480942         32.577860         38.236564
 1.288910000e-05         23.481863         32.587148         38.252476
 1.289870000e-05         23.482758         32.596391         38.268335
 1.290840000e-05         23.483638         32.605689         38.284306
 1.291800000e-05         23.484488         32.614852         38.300064
 1.292760000e-05         23.485318         32.623976         38.315774
 1.293720000e-05         23.486130         32.633066         38.331439
 1.294690000e-05         23.486929         32.642211         38.347218
 1.295650000e-05         23.487700         32.651226         38.362790
 1.296620000e-05         23.488463         32.660299         38.378478
 1.297580000e-05         23.489200         32.669246         38.393963
 1.298550000e-05         23.489928         32.678251         38.409565
 1.299510000e-05         23.490637         32.687135         38.424969
 1.300480000e-05         23.491337         32.696078         38.440491
 1.301450000e-05         23.492022         32.704989         38.455972
 1.302410000e-05         23.492691         32.713785         38.471261
 1.303380000e-05         23.493354         32.722642         38.486669
 1.304350000e-05         23.494004         32.731470         38.502041
 1.305320000e-05         23.494646         32.740275         38.517380
 1.306290000e-05         23.495285         32.749059         38.532690
 1.307260000e-05         23.495910         32.757815         38.547963
 1.308230000e-05         23.496534         32.766554         38.563210
 1.309200000e-05         23.497152         32.775272         38.578430
 1.310170000e-05         23.497766         32.783970         38.593618
 1.311140000e-05         23.498377         32.792651         38.608783
 1.312110000e-05         23.498991         32.801318         38.623925
 1.313090000e-05         23.499608         32.810057         38.639197
 1.314060000e-05         23.500224         32.818696         38.654294
 1.315030000e-05         23.500842         32.827323         38.669371
 1.316010000e-05         23.501468         32.836027         38.684582
 1.316980000e-05         23.502097         32.844635         38.699623
 1.317960000e-05         23.502737         32.853323         38.714802
 1.318930000e-05         23.503381         32.861918         38.729812
 1.319910000e-05         23.504045         32.870599         38.744966
 1.320890000e-05         23.504722         32.879280         38.760111
 1.321860000e-05         23.505403         32.887869         38.775089
 1.322840000e-05         23.506105         32.896546         38.790214
 1.323820000e-05         23.506829         32.905231         38.805336
 1.324800000e-05         23.507570         32.913918         38.820451
 1.325780000e-05         23.508332         32.922613         38.835565
 1.326760000e-05         23.509118         32.931317         38.850680
 1.327740000e-05         23.509930         32.940032         38.865795
 1.328720000e-05         23.510769         32.948760         38.880914
 1.329700000e-05         23.511636         32.957502         38.896037
 1.330680000e-05         23.512529         32.966257         38.911162
 1.331660000e-05         23.513462         32.975037         38.926303
 1.332640000e-05         23.514427         32.983833         38.941449
 1.333630000e-05         23.515446         32.992750         38.956770
 1.334610000e-05         23.516489         33.001596         38.971944
 1.335590000e-05         23.517576         33.010471         38.987136
 1.336580000e-05         23.518719         33.019468         39.002503
 1.337560000e-05         23.519902         33.028409         39.017736
 1.338550000e-05         23.521142         33.037471         39.033144
 1.339540000e-05         23.522440         33.046576         39.048580
 1.340520000e-05         23.523778         33.055627         39.063888
 1.341510000e-05         23.525190         33.064814         39.079380
 1.342500000e-05         23.526661         33.074044         39.094901
 1.343480000e-05         23.528186         33.083235         39.110306
 1.344470000e-05         23.529788         33.092564         39.125897
 1.345460000e-05         23.531463         33.101947         39.141526
 1.346450000e-05         23.533215         33.111392         39.157202
 1.347440000e-05         23.535043         33.120893         39.172916
 1.348430000e-05         23.536953         33.130461         39.188681
 1.349420000e-05         23.538945         33.140091         39.204490
 1.350410000e-05         23.541027         33.149792         39.220352
 1.351410000e-05         23.543221         33.159662         39.236424
 1.352400000e-05         23.545489         33.169509         39.252391
 1.353390000e-05         23.547858         33.179436         39.268418
 1.354380000e-05         23.550331         33.189449         39.284510
 1.355380000e-05         23.552937         33.199648         39.300826
 1.356370000e-05         23.555627         33.209830         39.317041
 1.357370000e-05         23.558462         33.220211         39.333489
 1.358360000e-05         23.561390         33.230587         39.349849
 1.359360000e-05         23.564473         33.241164         39.366441
 1.360350000e-05         23.567657         33.251746         39.382952
 1.361350000e-05         23.571006         33.262538         39.399704
 1.362350000e-05         23.574500         33.273450         39.416546
 1.363350000e-05         23.578139         33.284476         39.433468
 1.364350000e-05         23.581931         33.295625         39.450482
 1.365340000e-05         23.585842         33.306790         39.467421
 1.366340000e-05         23.589952         33.318193         39.484620
 1.367340000e-05         23.594232         33.329738         39.501923
 1.368340000e-05         23.598687         33.341418         39.519325
 1.369340000e-05         23.603322         33.353245         39.536832
 1.370350000e-05         23.608192         33.365338         39.554618
 1.371350000e-05         23.613211         33.377472         39.572347
 1.372350000e-05         23.618429         33.389763         39.590186
 1.373350000e-05         23.623853         33.402217         39.608142
 1.374360000e-05         23.629549         33.414970         39.626401
 1.375360000e-05         23.635410         33.427773         39.644605
 1.376360000e-05         23.641498         33.440751         39.662929
 1.377370000e-05         23.647888         33.454052         39.681574
 1.378370000e-05         23.654459         33.467412         39.700165
 1.379380000e-05         23.661352         33.481110         39.719087
 1.380000000e-05         23.665712         33.489616         39.730767
 1.380390000e-05         23.668509         33.495011         39.738147
 1.381390000e-05         23.675863         33.508984         39.757162
 1.382400000e-05         23.683573         33.523317         39.776518
 1.383410000e-05         23.691575         33.537878         39.796030
 1.384420000e-05         23.699877         33.552669         39.815695
 1.385430000e-05         23.708488         33.567696         39.835518
 1.386440000e-05         23.717419         33.582969         39.855505
 1.387450000e-05         23.726681         33.598497         39.875662
 1.388460000e-05         23.736285         33.614285         39.895990
 1.389470000e-05         23.746238         33.630339         39.916491
 1.390480000e-05         23.756553         33.646665         39.937169
 1.391490000e-05         23.767243         33.663273         39.958028
 1.392500000e-05         23.778317         33.680171         39.979073
 1.393520000e-05         23.789906         33.697540         40.000520
 1.394530000e-05         23.801787         33.715039         40.021943
 1.395540000e-05         23.814091         33.732850         40.043562
 1.396560000e-05         23.826960         33.751167         40.065600
 1.397570000e-05         23.840149         33.769629         40.087619
 1.398590000e-05         23.853939         33.788620         40.110068
 1.399600000e-05         23.868066         33.807765         40.132499
 1.400620000e-05         23.882836         33.827469         40.155379
 1.401640000e-05         23.898112         33.847533         40.178466
 1.402650000e-05         23.913762         33.867780         40.201551
 1.403670000e-05         23.930108         33.888608         40.225084
 1.404690000e-05         23.947010         33.909833         40.248844
 1.405710000e-05         23.964487         33.931464         40.272833
 1.406730000e-05         23.982559         33.953510         40.297054
 1.407750000e-05         24.001242         33.975986         40.321517
 1.408770000e-05         24.020547         33.998892         40.346212
 1.409790000e-05         24.040498         34.022244         40.371147
 1.410810000e-05         24.061108         34.046045         40.396319
 1.411840000e-05         24.082612         34.070554         40.421989
 1.412860000e-05         24.104609         34.095300         40.447655
 1.413880000e-05         24.127321         34.120524         40.473560
 1.414900000e-05         24.150775         34.146247         40.499720
 1.415930000e-05         24.175225         34.172731         40.526384
 1.416950000e-05         24.200216         34.199471         40.553040
 1.417980000e-05         24.226261         34.227002         40.580206
 1.419000000e-05         24.252877         34.254801         40.607358
 1.420030000e-05         24.280601         34.283420         40.635027
 1.421060000e-05         24.309201         34.312601         40.662946
 1.422080000e-05         24.338410         34.342063         40.690843
 1.423110000e-05         24.368818         34.372388         40.719257
 1.424140000e-05         24.400171         34.403306         40.747920
 1.425170000e-05         24.432483         34.434816         40.776820
 1.426200000e-05         24.465782         34.466935         40.805960
 1.427230000e-05         24.500096         34.499676         40.835344
 1.428260000e-05         24.535433         34.533030         40.864948
 1.429290000e-05         24.571824         34.567017         40.894781
 1.430320000e-05         24.609285         34.601637         40.924829
 1.431350000e-05         24.647846         34.636903         40.955092
 1.432380000e-05         24.687526         34.672819         40.985561
 1.433420000e-05         24.728744         34.709744         41.016522
 1.434450000e-05         24.770727         34.746971         41.047368
 1.435480000e-05         24.813900         34.784871         41.078402
 1.436520000e-05         24.858703         34.823806         41.109898
 1.437550000e-05         24.904302         34.863039         41.141247
 1.438590000e-05         24.951597         34.903329         41.173043
 1.439630000e-05         25.000174         34.944302         41.204969
 1.440660000e-05         25.049564         34.985552         41.236699
 1.441700000e-05         25.100736         35.027872         41.268830
 1.442740000e-05         25.153237         35.070869         41.301042
 1.443770000e-05         25.206551         35.114110         41.333001
 1.444810000e-05         25.261727         35.158428         41.365308
 1.445850000e-05         25.318265         35.203398         41.397627
 1.446890000e-05         25.376177         35.249018         41.429949
 1.447930000e-05         25.435459         35.295264         41.462231
 1.448970000e-05         25.496122         35.342129         41.494457
 1.450010000e-05         25.558152         35.389583         41.526584
 1.451060000e-05         25.622195         35.438104         41.558921
 1.452100000e-05         25.687000         35.486720         41.590794
 1.453140000e-05         25.753172         35.535875         41.622484
 1.454180000e-05         25.820708         35.585554         41.653968
 1.455230000e-05         25.890250         35.636198         41.685495
 1.456270000e-05         25.960470         35.686827         41.716439
 1.457320000e-05         26.032690         35.738378         41.747354
 1.458360000e-05         26.105507         35.789825         41.777603
 1.459410000e-05         26.180298         35.842128         41.807734
 1.460450000e-05         26.255605         35.894248         41.837127
 1.461500000e-05         26.332846         35.947151         41.866310
 1.462550000e-05         26.411243         36.000271         41.894936
 1.463600000e-05         26.490762         36.053573         41.922971
 1.464640000e-05         26.570570         36.106486         41.950102
 1.465690000e-05         26.652152         36.159979         41.976808
 1.466740000e-05         26.734693         36.213490         42.002777
 1.467790000e-05         26.818103         36.266939         42.027946
 1.468840000e-05         26.902325         36.320279         42.052277
 1.469900000e-05         26.988079         36.373926         42.075919
 1.470950000e-05         27.073694         36.426831         42.098402
 1.472000000e-05         27.159854         36.479397         42.119874
 1.473050000e-05         27.246481         36.531566         42.140300
 1.474100000e-05         27.333484         36.583264         42.159631
 1.475160000e-05         27.421594         36.634902         42.177988
 1.476210000e-05         27.509025         36.685409         42.194960
 1.477270000e-05         27.597338         36.735675         42.210833
 1.478320000e-05         27.684752         36.784668         42.225259
 1.479380000e-05         27.772813         36.833240         42.238469
 1.480440000e-05         27.860573         36.880844         42.250285
 1.481490000e-05         27.947063         36.926945         42.260560
 1.482550000e-05         28.033814         36.972349         42.269464
 1.483610000e-05         28.119869         37.016535         42.276864
 1.484670000e-05         28.205090         37.059407         42.282709
 1.485720000e-05         28.288565         37.100516         42.286959
 1.486780000e-05         28.371734         37.140555         42.289658
 1.487840000e-05         28.453688         37.179071         42.290755
 1.488910000e-05         28.535030         37.216315         42.290206
 1.489970000e-05         28.614116         37.251529         42.288017
 1.491030000e-05         28.691566         37.284984         42.284162
 1.492090000e-05         28.767286         37.316652         42.278672
 1.493150000e-05         28.841143         37.346465         42.271538
 1.494220000e-05         28.913689         37.374622         42.262671
 1.495280000e-05         28.983449         37.400550         42.252248
 1.496340000e-05         29.051026         37.424499         42.240230
 1.497410000e-05         29.116894         37.446599         42.226468
 1.498470000e-05         29.179736         37.466419         42.211259
 1.499540000e-05         29.240655         37.484313         42.194347
 1.500610000e-05         29.298984         37.500085         42.175926
 1.501670000e-05         29.354113         37.513578         42.156196
 1.502740000e-05         29.407015         37.525037         42.134826
 1.503810000e-05         29.457124         37.534352         42.112068
 1.504880000e-05         29.504377         37.541515         42.087960
 1.505950000e-05         29.548737         37.546538         42.062550
 1.507020000e-05         29.590166         37.549437         42.035897
 1.508090000e-05         29.628650         37.550240         42.008059
 1.509160000e-05         29.664169         37.548976         41.979100
 1.510230000e-05         29.696717         37.545675         41.949076
 1.511300000e-05         29.726300         37.540381         41.918057
 1.512370000e-05         29.752930         37.533142         41.886114
 1.513450000e-05         29.776842         37.523916         41.853004
 1.514520000e-05         29.797595         37.512901         41.819385
 1.515590000e-05         29.815476         37.500100         41.785046
 1.516670000e-05         29.830652         37.485424         41.749717
 1.517740000e-05         29.842878         37.469199         41.714116
 1.518820000e-05         29.852445         37.451192         41.677648
 1.519890000e-05         29.859230         37.431804         41.641055
 1.520970000e-05         29.863423         37.410735         41.603714
 1.522050000e-05         29.865022         37.388244         41.566043
 1.523130000e-05         29.864088         37.364382         41.528083
 1.524200000e-05         29.860764         37.339491         41.490282
 1.525280000e-05         29.855035         37.313143         41.451959
 1.526360000e-05         29.847014         37.285652         41.413537
 1.527440000e-05         29.836784         37.257087         41.375066
 1.528520000e-05         29.824417         37.227504         41.336586
 1.529600000e-05         29.810033         37.197012         41.298183
 1.530000000e-05         29.804214         37.185504         41.283990
 1.530680000e-05         29.793703         37.165662         41.259887
 1.531770000e-05         29.775332         37.133217         41.221387
 1.532850000e-05         29.755350         37.100340         41.183431
 1.533930000e-05         29.733692         37.066814         41.145720
 1.535020000e-05         29.710207         37.032367         41.107926
 1.536100000e-05         29.685412         36.997692         41.070781
 1.537190000e-05         29.658952         36.962225         41.033641
 1.538270000e-05         29.631399         36.926678         40.997226
 1.539360000e-05         29.602306         36.890425         40.960865
 1.540440000e-05         29.572291         36.854195         40.925261
 1.541530000e-05         29.540879         36.817361         40.889771
 1.542620000e-05         29.508444         36.780340         40.854778
 1.543710000e-05         29.475041         36.743149         40.820272
 1.544790000e-05         29.441052         36.706171         40.786579
 1.545880000e-05         29.405939         36.668783         40.753104
 1.546970000e-05         29.370089         36.631374         40.720181
 1.548060000e-05         29.333544         36.593960         40.687803
 1.549150000e-05         29.296383         36.556590         40.655991
 1.550240000e-05         29.258652         36.519283         40.624737
 1.551340000e-05         29.220083         36.481756         40.593796
 1.552430000e-05         29.181420         36.444709         40.563721
 1.553520000e-05         29.142357         36.407814         40.534222
 1.554610000e-05         29.102963         36.371117         40.505319
 1.555710000e-05         29.062926         36.334311         40.476758
 1.556800000e-05         29.022987         36.298056         40.449029
 1.557900000e-05         28.982495         36.261742         40.421658
 1.558990000e-05         28.942223         36.226047         40.395135
 1.560090000e-05         28.901446         36.190303         40.368945
 1.561190000e-05         28.860604         36.154887         40.343360
 1.562280000e-05         28.820086         36.120117         40.318587
 1.563380000e-05         28.779184         36.085368         40.294167
 1.564480000e-05         28.738308         36.050977         40.270328
 1.565580000e-05         28.697473         36.016942         40.247054
 1.566680000e-05         28.656733         35.983300         40.224361
 1.567780000e-05         28.616091         35.950032         40.202220
 1.568880000e-05         28.575582         35.917156         40.180629
 1.569980000e-05         28.535229         35.884682         40.159587
 1.571080000e-05         28.495043         35.852600         40.139073
 1.572180000e-05         28.455060         35.820939         40.119099
 1.573290000e-05         28.414927         35.789401         40.099463
 1.574390000e-05         28.375393         35.758570         40.080524
 1.575490000e-05         28.336099         35.728150         40.062084
 1.576600000e-05         28.296721         35.697887         40.043983
 1.577700000e-05         28.257959         35.668306         40.026522
 1.578810000e-05         28.219146         35.638890         40.009392
 1.579920000e-05         28.180628         35.609896         39.992731
 1.581020000e-05         28.142774         35.581594         39.976690
 1.582130000e-05         28.104892         35.553450         39.960946
 1.583240000e-05         28.067346         35.525740         39.945660
 1.584350000e-05         28.030131         35.498444         39.930804
 1.585450000e-05         27.993592         35.471807         39.916502
 1.586560000e-05         27.957074         35.445349         39.902493
 1.587670000e-05         27.920910         35.419306         39.888895
 1.588780000e-05         27.885109         35.393674         39.875696
 1.589900000e-05         27.849353         35.368225         39.862777
 1.591010000e-05         27.814283         35.343405         39.850354
 1.592120000e-05         27.779587         35.318989         39.838306
 1.593230000e-05         27.745262         35.294970         39.826627
 1.594350000e-05         27.711008         35.271131         39.815202
 1.595460000e-05         27.677437         35.247896         39.804232
 1.596570000e-05         27.644239         35.225039         39.793596
 1.597690000e-05         27.611135         35.202373         39.783214
 1.598800000e-05         27.578697         35.180274         39.773238
 1.599920000e-05         27.546354         35.158361         39.763505
 1.601040000e-05         27.514387         35.136807         39.754072
 1.602150000e-05         27.483090         35.115820         39.745040
 1.603270000e-05         27.451892         35.095002         39.736222
 1.604390000e-05         27.421069         35.074535         39.727691
 1.605510000e-05         27.390630         35.054426         39.719450
 1.606630000e-05         27.360560         35.034657         39.711481
 1.607750000e-05         27.330870         35.015235         39.703787
 1.608870000e-05         27.301549         34.996145         39.696353
 1.609990000e-05         27.272600         34.977391         39.689180
 1.611110000e-05         27.244019         34.958965         39.682260
 1.612230000e-05         27.215804         34.940860         39.675584
 1.613360000e-05         27.187703         34.922913         39.669087
 1.614480000e-05         27.160214         34.905441         39.662885
 1.615600000e-05         27.133075         34.888269         39.656903
 1.616730000e-05         27.106058         34.871258         39.651098
 1.617850000e-05         27.079630         34.854695         39.645561
 1.618980000e-05         27.053312         34.838273         39.640178
 1.620110000e-05         27.027353         34.822156         39.635015
 1.621230000e-05         27.001956         34.806456         39.630090
 1.622360000e-05         26.976680         34.790904         39.625320
 1.623490000e-05         26.951742         34.775630         39.620743
 1.624620000e-05         26.927141         34.760631         39.616352
 1.625740000e-05         26.903084         34.746031         39.612182
 1.626870000e-05         26.879146         34.731572         39.608158
 1.628000000e-05         26.855529         34.717369         39.604304
 1.629130000e-05         26.832231         34.703420         39.600614
 1.630270000e-05         26.809052         34.689608         39.597064
 1.631400000e-05         26.786392         34.676164         39.593703
 1.632530000e-05         26.764043         34.662967         39.590501
 1.633660000e-05         26.742002         34.650009         39.587451
 1.634800000e-05         26.720077         34.637181         39.584528
 1.635930000e-05         26.698639         34.624692         39.581770
 1.637070000e-05         26.677320         34.612332         39.579138
 1.638200000e-05         26.656482         34.600304         39.576664
 1.639340000e-05         26.635755         34.588397         39.574309
 1.640470000e-05         26.615493         34.576809         39.572100
 1.641610000e-05         26.595341         34.565338         39.570006
 1.642750000e-05         26.575473         34.554080         39.568035
 1.643890000e-05         26.555887         34.543034         39.566187
 1.645020000e-05         26.536752         34.532295         39.564482
 1.646160000e-05         26.517716         34.521658         39.562870
 1.647300000e-05         26.498956         34.511227         39.561376
 1.648440000e-05         26.480464         34.500995         39.559998
 1.649580000e-05         26.462238         34.490958         39.558728
 1.650730000e-05         26.444114         34.481023         39.557549
 1.651870000e-05         26.426410         34.471367         39.556489
 1.653010000e-05         26.408963         34.461899         39.555533
 1.654150000e-05         26.391769         34.452614         39.554674
 1.655300000e-05         26.374676         34.443428         39.553903
 1.656440000e-05         26.357983         34.434503         39.553237
 1.657590000e-05         26.341388         34.425674         39.552655
 1.658730000e-05         26.325183         34.417100         39.552172
 1.659880000e-05         26.309075         34.408619         39.551771
 1.661020000e-05         26.293346         34.400382         39.551464
 1.662170000e-05         26.277712         34.392237         39.551234
 1.663320000e-05         26.262314         34.384257         39.551087
 1.664470000e-05         26.247146         34.376441         39.551024
 1.665620000e-05         26.232212         34.368789         39.551045
 1.666770000e-05         26.217501         34.361290         39.551135
 1.667920000e-05         26.203018         34.353954         39.551310
 1.669070000e-05         26.188754         34.346769         39.551557
 1.670220000e-05         26.174708         34.339733         39.551872
 1.671370000e-05         26.160882         34.332850         39.552264
 1.672520000e-05         26.147266         34.326112         39.552722
 1.673680000e-05         26.133751         34.319467         39.553257
 1.674830000e-05         26.120561         34.313021         39.553853
 1.675980000e-05         26.107579         34.306718         39.554515
 1.677140000e-05         26.094693         34.300500         39.555244
 1.678290000e-05         26.082123         34.294479         39.556035
 1.679450000e-05         26.069649         34.288544         39.556896
 1.680600000e-05         26.057476         34.282790         39.557805
 1.681760000e-05         26.045404         34.277127         39.558786
 1.682920000e-05         26.033526         34.271594         39.559824
 1.684080000e-05         26.021849         34.266198         39.560924
 1.685240000e-05         26.010364         34.260931         39.562080
 1.686400000e-05         25.999073         34.255792         39.563288
 1.687560000e-05         25.987973         34.250782         39.564554
 1.688720000e-05         25.977061         34.245900         39.565877
 1.689880000e-05         25.966340         34.241144         39.567252
 1.690000000e-05         25.965241         34.240658         39.567395
 1.691040000e-05         25.955801         34.236508         39.568676
 1.692200000e-05         25.945448         34.231997         39.570154
 1.693360000e-05         25.935278         34.227607         39.571682
 1.694530000e-05         25.925204         34.223304         39.573277
 1.695690000e-05         25.915394         34.219153         39.574906
 1.696860000e-05         25.905680         34.215085         39.576596
 1.698020000e-05         25.896226         34.211170         39.578320
 1.699190000e-05         25.886867         34.207338         39.580107
 1.700350000e-05         25.877765         34.203655         39.581927
 1.701520000e-05         25.868757         34.200054         39.583807
 1.702690000e-05         25.859924         34.196570         39.585738
 1.703850000e-05         25.851335         34.193226         39.587695
 1.705020000e-05         25.842840         34.189962         39.589710
 1.706190000e-05         25.834522         34.186815         39.591776
 1.707360000e-05         25.826369         34.183781         39.593889
 1.708530000e-05         25.818379         34.180848         39.596035
 1.709700000e-05         25.810563         34.178035         39.598238
 1.710880000e-05         25.802842         34.175301         39.600495
 1.712050000e-05         25.795353         34.172698         39.602776
 1.713220000e-05         25.788025         34.170202         39.605099
 1.714390000e-05         25.780861         34.167814         39.607467
 1.715570000e-05         25.773801         34.165514         39.609898
 1.716740000e-05         25.766956         34.163337         39.612351
 1.717920000e-05         25.760216         34.161247         39.614864
 1.719090000e-05         25.753695         34.159283         39.617403
 1.720270000e-05         25.747271         34.157398         39.619994
 1.721450000e-05         25.741010         34.155624         39.622634
 1.722620000e-05         25.734958         34.153967         39.625293
 1.723800000e-05         25.729011         34.152400         39.628019
 1.724980000e-05         25.723222         34.150937         39.630785
 1.726160000e-05         25.717589         34.149577         39.633593
 1.727340000e-05         25.712109         34.148315         39.636437
 1.728520000e-05         25.706784         34.147158         39.639326
 1.729700000e-05         25.701613         34.146105         39.642259
 1.730880000e-05         25.696594         34.145149         39.645230
 1.732060000e-05         25.691730         34.144299         39.648246
 1.733250000e-05         25.686975         34.143534         39.651318
 1.734430000e-05         25.682414         34.142884         39.654416
 1.735610000e-05         25.678006         34.142338         39.657560
 1.736800000e-05         25.673711         34.141884         39.660765
 1.737980000e-05         25.669602         34.141534         39.663988
 1.739170000e-05         25.665610         34.141283         39.667281
 1.740350000e-05         25.661802         34.141135         39.670588
 1.741540000e-05         25.658111         34.141085         39.673966
 1.742730000e-05         25.654572         34.141138         39.677389
 1.743920000e-05         25.651181         34.141292         39.680856
 1.745110000e-05         25.647942         34.141547         39.684366
 1.746290000e-05         25.644882         34.141904         39.687896
 1.747480000e-05         25.641939         34.142359         39.691492
 1.748680000e-05         25.639125         34.142924         39.695170
 1.749870000e-05         25.636481         34.143580         39.698854
 1.751060000e-05         25.633992         34.144348         39.702598
 1.752250000e-05         25.631642         34.145203         39.706370
 1.753440000e-05         25.629452         34.146176         39.710208
 1.754640000e-05         25.627389         34.147254         39.714118
 1.755830000e-05         25.625487         34.148418         39.718035
 1.757020000e-05         25.623738         34.149692         39.722008
 1.758220000e-05         25.622122         34.151077         39.726061
 1.759420000e-05         25.620658         34.152569         39.730165
 1.760610000e-05         25.619352         34.154150         39.734283
 1.761810000e-05         25.618191         34.155853         39.738491
 1.763010000e-05         25.617175         34.157656         39.742745
 1.764200000e-05         25.616318         34.159552         39.747019
 1.765400000e-05         25.615600         34.161563         39.751373
 1.766600000e-05         25.615037         34.163686         39.755788
 1.767800000e-05         25.614626         34.165918         39.760258
 1.769000000e-05         25.614361         34.168252         39.764777
 1.770200000e-05         25.614248         34.170692         39.769350
 1.771410000e-05         25.614288         34.173265         39.774021
 1.772610000e-05         25.614480         34.175925         39.778710
 1.773810000e-05         25.614823         34.178695         39.783457
 1.775020000e-05         25.615323         34.181596         39.788299
 1.776220000e-05         25.615973         34.184588         39.793166
 1.777420000e-05         25.616770         34.187683         39.798084
 1.778630000e-05         25.617735         34.190925         39.803113
 1.779840000e-05         25.618847         34.194269         39.808192
 1.781040000e-05         25.620111         34.197707         39.813300
 1.782250000e-05         25.621537         34.201284         39.818511
 1.783460000e-05         25.623122         34.204979         39.823789
 1.784670000e-05         25.624861         34.208788         39.829131
 1.785880000e-05         25.626760         34.212716         39.834542
 1.787080000e-05         25.628799         34.216726         39.839975
 1.788290000e-05         25.631010         34.220884         39.845514
 1.789510000e-05         25.633401         34.225200         39.851175
 1.790720000e-05         25.635934         34.229602         39.856862
 1.791930000e-05         25.638624         34.234119         39.862613
 1.793140000e-05         25.641475         34.238760         39.868440
 1.794360000e-05         25.644514         34.243565         39.874392
 1.795570000e-05         25.647688         34.248452         39.880367
 1.796780000e-05         25.651022         34.253458         39.886412
 1.798000000e-05         25.654553         34.258641         39.892595
 1.799210000e-05         25.658217         34.263903         39.898801
 1.800430000e-05         25.662075         34.269332         39.905132
 1.801650000e-05         25.666102         34.274895         39.911549
 1.802860000e-05         25.670256         34.280535         39.917990
 1.804080000e-05         25.674623         34.286361         39.924574
 1.805300000e-05         25.679154         34.292318         39.931242
 1.806520000e-05         25.683852         34.298403         39.937991
 1.807740000e-05         25.688724         34.304625         39.944830
 1.808960000e-05         25.693777         34.310994         39.951767
 1.810180000e-05         25.698981         34.317474         39.958769
 1.811400000e-05         25.704376         34.324112         39.965883
 1.812630000e-05         25.709980         34.330934         39.973137
 1.813850000e-05         25.715720         34.337846         39.980431
 1.815070000e-05         25.721642         34.344904         39.987825
 1.816300000e-05         25.727787         34.352163         39.995376
 1.817520000e-05         25.734055         34.359497         40.002954
 1.818750000e-05         25.740564         34.367049         40.010706
 1.819970000e-05         25.747198         34.374681         40.018490
 1.821200000e-05         25.754056         34.382514         40.026431
 1.822430000e-05         25.761113         34.390511         40.034490
 1.823660000e-05         25.768354         34.398661         40.042657
 1.824880000e-05         25.775721         34.406894         40.050861
 1.826110000e-05         25.783329         34.415343         40.059237
 1.827340000e-05         25.791134         34.423954         40.067728
 1.828570000e-05         25.799130         34.432727         40.076337
 1.829800000e-05         25.807309         34.441650         40.085051
 1.831040000e-05         25.815757         34.450817         40.093964
 1.832270000e-05         25.824322         34.460062         40.102910
 1.833500000e-05         25.833083         34.469473         40.111980
 1.834730000e-05         25.842043         34.479049         40.121169
 1.835970000e-05         25.851275         34.488876         40.130563
 1.837200000e-05         25.860626         34.498780         40.139992
 1.838440000e-05         25.870266         34.508952         40.149643
 1.839670000e-05         25.880030         34.519215         40.159346
 1.840910000e-05         25.890069         34.529723         40.169244
 1.842150000e-05         25.900317         34.540414         40.179284
 1.843390000e-05         25.910785         34.551293         40.189466
 1.844620000e-05         25.921362         34.562248         40.199687
 1.845860000e-05         25.932236         34.573478         40.210135
 1.847100000e-05         25.943321         34.584890         40.220723
 1.848340000e-05         25.954628         34.596495         40.231460
 1.849580000e-05         25.966148         34.608284         40.242338
 1.850830000e-05         25.977971         34.620351         40.253445
 1.852070000e-05         25.989920         34.632515         40.264614
 1.853310000e-05         26.002101         34.644886         40.275949
 1.854550000e-05         26.014488         34.657431         40.287414
 1.855800000e-05         26.027221         34.670305         40.299159
 1.857040000e-05         26.040060         34.683251         40.310942
 1.858290000e-05         26.053235         34.696510         40.322987
 1.859530000e-05         26.066527         34.709860         40.335093
 1.860780000e-05         26.080162         34.723527         40.347464
 1.862030000e-05         26.094033         34.737407         40.360007
 1.863270000e-05         26.108028         34.751385         40.372617
 1.864520000e-05         26.122370         34.765686         40.385497
 1.865770000e-05         26.136960         34.780214         40.398566
 1.867020000e-05         26.151777         34.794940         40.411789
 1.868270000e-05         26.166845         34.809897         40.425205
 1.869520000e-05         26.182153         34.825070         40.438798
 1.870770000e-05         26.197701         34.840460         40.452566
 1.872030000e-05         26.213644         34.856224         40.466656
 1.873280000e-05         26.229697         34.872075         40.480806
 1.874530000e-05         26.245997         34.888152         40.495143
 1.875790000e-05         26.262686         34.904594         40.509789
 1.877040000e-05         26.279514         34.921155         40.524531
 1.878300000e-05         26.296712         34.938061         40.539562
 1.879550000e-05         26.314053         34.955099         40.554703
 1.880000000e-05         26.320346         34.961273         40.560185
 1.880810000e-05         26.331782         34.972498         40.570150
 1.882060000e-05         26.349651         34.990020         40.585698
 1.883320000e-05         26.367922         35.007925         40.601576
 1.884580000e-05         26.386460         35.026078         40.617662
 1.885840000e-05         26.405276         35.044487         40.633965
 1.887100000e-05         26.424353         35.063138         40.650472
 1.888360000e-05         26.443731         35.082080         40.667234
 1.889620000e-05         26.463374         35.101262         40.684197
 1.890880000e-05         26.483293         35.120703         40.701380
 1.892140000e-05         26.503504         35.140425         40.718812
 1.893410000e-05         26.524152         35.160559         40.736596
 1.894670000e-05         26.544945         35.180830         40.754500
 1.895930000e-05         26.566000         35.201345         40.772610
 1.897200000e-05         26.587535         35.222322         40.791128
 1.898460000e-05         26.609188         35.243403         40.809732
 1.899730000e-05         26.631309         35.264938         40.828735
 1.901000000e-05         26.653750         35.286778         40.848007
 1.902260000e-05         26.676300         35.308720         40.867366
 1.903530000e-05         26.699327         35.331115         40.887121
 1.904800000e-05         26.722671         35.353819         40.907149
 1.906070000e-05         26.746323         35.376818         40.927438
 1.907340000e-05         26.770298         35.400130         40.948005
 1.908610000e-05         26.794577         35.423736         40.968832
 1.909880000e-05         26.819168         35.447639         40.989920
 1.911150000e-05         26.844088         35.471865         41.011298
 1.912420000e-05         26.869330         35.496400         41.032950
 1.913700000e-05         26.895094         35.521442         41.055053
 1.914970000e-05         26.920978         35.546603         41.077265
 1.916240000e-05         26.947196         35.572089         41.099768
 1.917520000e-05         26.973952         35.598098         41.122737
 1.918790000e-05         27.000842         35.624241         41.145832
 1.920070000e-05         27.028279         35.650914         41.169398
 1.921350000e-05         27.056047         35.677917         41.193266
 1.922630000e-05         27.084174         35.705272         41.217450
 1.923900000e-05         27.112409         35.732731         41.241732
 1.925180000e-05         27.141237         35.760778         41.266546
 1.926460000e-05         27.170386         35.789139         41.291643
 1.927740000e-05         27.199902         35.817862         41.317070
 1.929020000e-05         27.229779         35.846944         41.342827
 1.930300000e-05         27.260017         35.876383         41.368908
 1.931580000e-05         27.290598         35.906166         41.395306
 1.932870000e-05         27.321804         35.936564         41.422261
 1.934150000e-05         27.353135         35.967091         41.449342
 1.935430000e-05         27.384810         35.997959         41.476734
 1.936720000e-05         27.417119         36.029459         41.504703
 1.938000000e-05         27.449553         36.061090         41.532802
 1.939290000e-05         27.482626         36.093354         41.561477
 1.940580000e-05         27.516061         36.125982         41.590489
 1.941860000e-05         27.549644         36.158768         41.619659
 1.943150000e-05         27.583837         36.192155         41.649373
 1.944440000e-05         27.618442         36.225963         41.679484
 1.945730000e-05         27.653423         36.260149         41.709944
 1.947020000e-05         27.688826         36.294763         41.740805
 1.948310000e-05         27.724593         36.329743         41.772006
 1.949600000e-05         27.760777         36.365148         41.803608
 1.950890000e-05         27.797351         36.400951         41.835584
 1.952180000e-05         27.834316         36.437150         41.867930
 1.953470000e-05         27.871703         36.473778         41.900679
 1.954770000e-05         27.909784         36.511105         41.934075
 1.956060000e-05         27.947963         36.548540         41.967583
 1.957360000e-05         27.986875         36.586717         42.001781
 1.958650000e-05         28.025870         36.624988         42.036081
 1.959950000e-05         28.065614         36.664016         42.071083
 1.961240000e-05         28.105472         36.703176         42.106227
 1.962540000e-05         28.146043         36.743058         42.142042
 1.963840000e-05         28.187042         36.783374         42.178266
 1.965140000e-05         28.228465         36.824132         42.214915
 1.966440000e-05         28.270341         36.865359         42.252010
 1.967740000e-05         28.312626         36.907008         42.289508
 1.969040000e-05         28.355335         36.949095         42.327424
 1.970340000e-05         28.398477         36.991631         42.365771
 1.971640000e-05         28.442071         37.034640         42.404572
 1.972940000e-05         28.486087         37.078086         42.443793
 1.974250000e-05         28.530901         37.122347         42.483779
 1.975550000e-05         28.575809         37.166724         42.523896
 1.976850000e-05         28.621147         37.211549         42.564444
 1.978160000e-05         28.667291         37.257201         42.605771
 1.979470000e-05         28.713873         37.303307         42.647536
 1.980770000e-05         28.760565         37.349555         42.689463
 1.982080000e-05         28.808059         37.396621         42.732158
 1.983390000e-05         28.856010         37.444167         42.775319
 1.984700000e-05         28.904426         37.492208         42.818963
 1.986000000e-05         28.952906         37.540336         42.862715
 1.987310000e-05         29.002213         37.589312         42.907268
 1.988620000e-05         29.051976         37.638777         42.952302
 1.989940000e-05         29.102599         37.689124         42.998168
 1.991250000e-05         29.153301         37.739583         43.044173
 1.992560000e-05         29.204428         37.790489         43.090613
 1.993870000e-05         29.256070         37.841948         43.137598
 1.995190000e-05         29.308533         37.894256         43.185390
 1.996500000e-05         29.361075         37.946674         43.233317
 1.997810000e-05         29.414065         37.999571         43.281718
 1.999130000e-05         29.467951         38.053399         43.331006
 2.000450000e-05         29.522284         38.107706         43.380770
 2.001760000e-05         29.576685         38.162119         43.430668
 2.003080000e-05         29.631971         38.217453         43.481449
 2.004400000e-05         29.687734         38.273300         43.532737
 2.005720000e-05         29.743949         38.329635         43.584512
 2.007040000e-05         29.800614         38.386457         43.636770
 2.008360000e-05         29.857772         38.443813         43.689561
 2.009680000e-05         29.915404         38.501683         43.742864
 2.011000000e-05         29.973485         38.560039         43.796653
 2.012320000e-05         30.032047         38.618921         43.850969
 2.013650000e-05         30.091529         38.678767         43.906216
 2.014970000e-05         30.151029         38.738675         43.961561
 2.016290000e-05         30.210967         38.799057         44.017383
 2.017620000e-05         30.271851         38.860439         44.074173
 2.018940000e-05         30.332745         38.921871         44.131052
 2.020270000e-05         30.394534         38.984249         44.188849
 2.021600000e-05         30.456815         39.047170         44.247196
 2.022920000e-05         30.519071         39.110104         44.305595
 2.024250000e-05         30.582270         39.174038         44.364966
 2.025580000e-05         30.645929         39.238484         44.424861
 2.026910000e-05         30.710027         39.303413         44.485245
 2.028240000e-05         30.774603         39.368880         44.546180
 2.029570000e-05         30.839614         39.434827         44.607603
 2.030900000e-05         30.905097         39.501305         44.669570
 2.032230000e-05         30.971010         39.568267         44.732036
 2.033570000e-05         31.037867         39.636237         44.795490
 2.034900000e-05         31.104676         39.704204         44.858987
 2.036240000e-05         31.172413         39.773164         44.923460
 2.037570000e-05         31.240092         39.842115         44.987973
 2.038910000e-05         31.308743         39.912110         45.053516
 2.040240000e-05         31.377269         39.982029         45.119036
 2.041580000e-05         31.446771         40.052992         45.185583
 2.042920000e-05         31.516691         40.124434         45.252629
 2.044250000e-05         31.586500         40.195818         45.319673
 2.045590000e-05         31.657263         40.268227         45.387730
 2.046930000e-05         31.728417         40.341097         45.456276
 2.048270000e-05         31.800009         40.414468         45.525344
 2.049610000e-05         31.871996         40.488296         45.594893
 2.050950000e-05         31.944382         40.562597         45.664946
 2.052300000e-05         32.017714         40.637919         45.736012
 2.053640000e-05         32.090878         40.713129         45.807028
 2.054980000e-05         32.164429         40.788800         45.878537
 2.056330000e-05         32.238954         40.865528         45.951099
 2.057670000e-05         32.313265         40.942098         46.023568
 2.059020000e-05         32.388490         41.019671         46.097044
 2.060360000e-05         32.463545         41.097129         46.170467
 2.061710000e-05         32.539516         41.175596         46.244908
 2.063060000e-05         32.615859         41.254513         46.319833
 2.064410000e-05         32.692532         41.333834         46.395201
 2.065760000e-05         32.769554         41.413585         46.471040
 2.067110000e-05         32.846911         41.493746         46.547328
 2.068460000e-05         32.924610         41.574334         46.624086
 2.069810000e-05         33.002623         41.655315         46.701280
 2.071160000e-05         33.080953         41.736694         46.778918
 2.072510000e-05         33.159585         41.818461         46.856990
 2.073860000e-05         33.238531         41.900625         46.935505
 2.075220000e-05         33.318343         41.983768         47.015025
 2.076570000e-05         33.397870         42.066691         47.094401
 2.077930000e-05         33.478271         42.150601         47.174791
 2.079280000e-05         33.558364         42.234270         47.255018
 2.080000000e-05         33.601191         42.279040         47.297974
 2.080640000e-05         33.639302         42.318904         47.336243
 2.081990000e-05         33.719935         42.403300         47.417310
 2.083350000e-05         33.801403         42.488656         47.499375
 2.084710000e-05         33.883115         42.574357         47.581847
 2.086070000e-05         33.965076         42.660412         47.664738
 2.087430000e-05         34.047259         42.746792         47.748021
 2.088790000e-05         34.129700         42.833538         47.831737
 2.090150000e-05         34.212357         42.920616         47.915859
 2.091510000e-05         34.295202         43.007992         48.000353
 2.092880000e-05         34.378918         43.096394         48.085928
 2.094240000e-05         34.462213         43.184464         48.171274
 2.095600000e-05         34.545694         43.272848         48.257020
 2.096970000e-05         34.629991         43.362217         48.343818
 2.098330000e-05         34.713876         43.451280         48.430426
 2.099700000e-05         34.798570         43.541336         48.518102
 2.101060000e-05         34.882836         43.631080         48.605589
 2.102430000e-05         34.967911         43.721841         48.694187
 2.103800000e-05         35.053191         43.812979         48.783277
 2.105170000e-05         35.138668         43.904503         48.872877
 2.106540000e-05         35.224331         43.996416         48.963000
 2.107910000e-05         35.310227         44.088778         49.053712
 2.109280000e-05         35.396314         44.181569         49.145011
 2.110650000e-05         35.482643         44.274865         49.236983
 2.112020000e-05         35.569234         44.368701         49.329674
 2.113390000e-05         35.656106         44.463137         49.423168
 2.114770000e-05         35.743898         44.558911         49.518223
 2.116140000e-05         35.831403         44.654738         49.613584
 2.117520000e-05         35.919932         44.752115         49.710779
 2.118890000e-05         36.008288         44.849778         49.808580
 2.120270000e-05         36.097806         44.949293         49.908608
 2.121640000e-05         36.187289         45.049421         50.009677
 2.123020000e-05         36.278152         45.151869         50.113585
 2.124400000e-05         36.369914         45.256269         50.220058
 2.125780000e-05         36.462782         45.363064         50.329670
 2.127160000e-05         36.556972         45.472784         50.443125
 2.128540000e-05         36.652843         45.586222         50.561452
 2.129920000e-05         36.750827         45.704411         50.686008
 2.131300000e-05         36.851554         45.828850         50.818758
 2.132680000e-05         36.955868         45.961641         50.962482
 2.134070000e-05         37.065778         46.107025         51.122575
 2.135450000e-05         37.181431         46.267731         51.303197
 2.136830000e-05         37.306260         46.452586         51.515978
 2.138220000e-05         37.445375         46.676555         51.781006
 2.139610000e-05         37.604441         46.962763         52.130465
 2.140990000e-05         37.792126         47.355020         52.626173
 2.142380000e-05         38.023545         47.954553         53.412832
 2.143770000e-05         38.283759         48.935021         54.756919
 2.145160000e-05         38.324878         50.229226         56.666695
 2.146550000e-05         37.509261         49.676339         56.188719
 2.147930000e-05         36.911274         47.521102         53.217693
 2.149330000e-05         36.959884         46.596215         51.803808
 2.150720000e-05         37.137922         46.378278         51.391078
 2.152110000e-05         37.309179         46.378449         51.307756
 2.153500000e-05         37.459231         46.448051         51.337701
 2.154900000e-05         37.592490         46.541308         51.410428
 2.156290000e-05         37.711673         46.640892         51.498932
 2.157680000e-05         37.821284         46.741622         51.593422
 2.159080000e-05         37.924417         46.841964         51.690195
 2.160480000e-05         38.021936         46.940380         51.786630
 2.161870000e-05         38.114433         47.036026         51.881254
 2.163270000e-05         38.204051         47.130273         51.975070
 2.164670000e-05         38.290729         47.222537         52.067289
 2.166070000e-05         38.374919         47.312954         52.157916
 2.167470000e-05         38.456955         47.401646         52.246991
 2.168870000e-05         38.537107         47.488750         52.334598
 2.170270000e-05         38.615588         47.574385         52.420821
 2.171670000e-05         38.692541         47.658633         52.505723
 2.173070000e-05         38.768103         47.741584         52.589379
 2.174480000e-05         38.842881         47.823865         52.672411
 2.175880000e-05         38.915912         47.904386         52.753714
 2.177290000e-05         38.988279         47.984322         52.834471
 2.178690000e-05         39.059039         48.062606         52.913597
 2.180100000e-05         39.129222         48.140373         52.992242
 2.181500000e-05         39.197893         48.216566         53.069332
 2.182910000e-05         39.266044         48.292287         53.145983
 2.184320000e-05         39.333200         48.367001         53.221658
 2.185730000e-05         39.399396         48.440736         53.296376
 2.187140000e-05         39.464632         48.513498         53.370153
 2.188550000e-05         39.528949         48.585318         53.443014
 2.189960000e-05         39.592324         48.656175         53.514939
 2.191370000e-05         39.654770         48.726078         53.585939
 2.192780000e-05         39.716326         48.795073         53.656060
 2.194200000e-05         39.777401         48.863611         53.725758
 2.195610000e-05         39.837156         48.930752         53.794079
 2.197020000e-05         39.896006         48.996957         53.861491
 2.198440000e-05         39.954382         49.062716         53.928495
 2.199850000e-05         40.011456         49.127095         53.994141
 2.201270000e-05         40.068021         49.190986         54.059334
 2.202690000e-05         40.123723         49.253980         54.123654
 2.204110000e-05         40.178516         49.316036         54.187066
 2.205530000e-05         40.232411         49.377166         54.249582
 2.206940000e-05         40.285063         49.436966         54.310779
 2.208370000e-05         40.337559         49.496677         54.371935
 2.209790000e-05         40.388802         49.555053         54.431771
 2.211210000e-05         40.439161         49.612506         54.490707
 2.212630000e-05         40.488640         49.669046         54.548754
 2.214050000e-05         40.537235         49.724665         54.605905
 2.215480000e-05         40.585280         49.779742         54.662546
 2.216900000e-05         40.632090         49.833501         54.717883
 2.218330000e-05         40.678375         49.886742         54.772732
 2.219750000e-05         40.723449         49.938682         54.826288
 2.221180000e-05         40.767937         49.990043         54.879299
 2.222610000e-05         40.811564         50.040501         54.931424
 2.224030000e-05         40.854011         50.089689         54.982286
 2.225460000e-05         40.895880         50.138303         55.032604
 2.226890000e-05         40.936860         50.185981         55.082002
 2.228320000e-05         40.976976         50.232749         55.130505
 2.229750000e-05         41.016237         50.278617         55.178122
 2.231180000e-05         41.054622         50.323560         55.224828
 2.232620000e-05         41.092395         50.367889         55.270947
 2.234050000e-05         41.129053         50.411008         55.315854
 2.235480000e-05         41.164864         50.453230         55.359875
 2.236920000e-05         41.200048         50.494824         55.403293
 2.238350000e-05         41.234147         50.535233         55.445521
 2.239790000e-05         41.267641         50.575028         55.487156
 2.241230000e-05         41.300271         50.613906         55.527882
 2.242660000e-05         41.331861         50.651649         55.567466
 2.244100000e-05         41.362813         50.688743         55.606421
 2.245540000e-05         41.392961         50.724977         55.644519
 2.246980000e-05         41.422268         50.760312         55.681721
 2.248420000e-05         41.450744         50.794764         55.718046
 2.249860000e-05         41.478425         50.828362         55.753517
 2.251300000e-05         41.505289         50.861087         55.788117
 2.252740000e-05         41.531358         50.892958         55.821861
 2.254190000e-05         41.556795         50.924177         55.854968
 2.255630000e-05         41.581277         50.954345         55.887007
 2.257080000e-05         41.605134         50.983867         55.918412
 2.258520000e-05         41.628056         51.012356         55.948767
 2.259970000e-05         41.650360         51.040205         55.978492
 2.261410000e-05         41.671748         51.067039         56.007183
 2.262860000e-05         41.692534         51.093249         56.035256
 2.264310000e-05         41.712560         51.118635         56.062499
 2.265760000e-05         41.731832         51.143208         56.088923
 2.267210000e-05         41.750384         51.166996         56.114552
 2.268660000e-05         41.768209         51.189997         56.139385
 2.270110000e-05         41.785307         51.212208         56.163418
 2.271560000e-05         41.801708         51.233659         56.186679
 2.273010000e-05         41.817385         51.254325         56.209147
 2.274470000e-05         41.832483         51.274380         56.231002
 2.275920000e-05         41.846784         51.293544         56.251942
 2.277370000e-05         41.860426         51.311985         56.272144
 2.278830000e-05         41.873466         51.329793         56.291713
 2.280290000e-05         41.885863         51.346894         56.310557
 2.281740000e-05         41.897512         51.363154         56.328533
 2.283200000e-05         41.908603         51.378823         56.345915
 2.284660000e-05         41.919057         51.393789         56.362577
 2.286120000e-05         41.928882         51.408065         56.378531
 2.287580000e-05         41.938088         51.421659         56.393785
 2.289040000e-05         41.946694         51.434588         56.408355
 2.290500000e-05         41.954683         51.446838         56.422228
 2.291960000e-05         41.962106         51.458461         56.435451
 2.293420000e-05         41.968943         51.469432         56.448005
 2.294890000e-05         41.975244         51.479834         56.459979
 2.296350000e-05         41.980956         51.489554         56.471239
 2.297820000e-05         41.986143         51.498717         56.481931
 2.299280000e-05         41.990768         51.507227         56.491934
 2.300000000e-05         41.992837         51.511191         56.496629
 2.300750000e-05         41.994881         51.515192         56.501382
 2.302210000e-05         41.998443         51.522519         56.510161
 2.303680000e-05         42.001523         51.529326         56.518402
 2.305150000e-05         42.004093         51.535562         56.526050
 2.306620000e-05         42.006175         51.541251         56.533127
 2.308090000e-05         42.007759         51.546382         56.539622
 2.309560000e-05         42.008874         51.550983         56.545561
 2.311030000e-05         42.009529         51.555067         56.550956
 2.312500000e-05         42.009726         51.558631         56.555807
 2.313980000e-05         42.009481         51.561719         56.560164
 2.315450000e-05         42.008789         51.564279         56.563958
 2.316930000e-05         42.007683         51.566388         56.567283
 2.318400000e-05         42.006151         51.567993         56.570069
 2.319880000e-05         42.004205         51.569150         56.572388
 2.321350000e-05         42.001881         51.569852         56.574217
 2.322830000e-05         41.999135         51.570096         56.575569
 2.324310000e-05         41.996023         51.569919         56.576470
 2.325790000e-05         41.992544         51.569319         56.576921
 2.327270000e-05         41.988693         51.568296         56.576921
 2.328750000e-05         41.984486         51.566862         56.576483
 2.330230000e-05         41.979948         51.565044         56.575632
 2.331710000e-05         41.975083         51.562847         56.574373
 2.333190000e-05         41.969876         51.560256         56.572693
 2.334680000e-05         41.964328         51.557293         56.570618
 2.336160000e-05         41.958519         51.554000         56.568178
 2.337640000e-05         41.952398         51.550347         56.565351
 2.339130000e-05         41.945951         51.546336         56.562142
 2.340620000e-05         41.939243         51.542012         56.558590
 2.342100000e-05         41.932283         51.537376         56.554694
 2.343590000e-05         41.925030         51.532415         56.550448
 2.345080000e-05         41.917531         51.527161         56.545880
 2.346570000e-05         41.909762         51.521593         56.540972
 2.348060000e-05         41.901786         51.515771         56.535778
 2.349550000e-05         41.893565         51.509662         56.530270
 2.351040000e-05         41.885131         51.503296         56.524476
 2.352530000e-05         41.876484         51.496674         56.518399
 2.354030000e-05         41.867562         51.489749         56.511995
 2.355520000e-05         41.858532         51.482665         56.505399
 2.357010000e-05         41.849296         51.475331         56.498526
 2.358510000e-05         41.839821         51.467733         56.491362
 2.360010000e-05         41.830179         51.459929         56.483967
 2.361500000e-05         41.820445         51.451982         56.476396
 2.363000000e-05         41.810484         51.443784         56.468553
 2.364500000e-05         41.800379         51.435406         56.460500
 2.366000000e-05         41.790117         51.426834         56.452228
 2.367500000e-05         41.779725         51.418093         56.443758
 2.369000000e-05         41.769215         51.409201         56.435112
 2.370500000e-05         41.758576         51.400143         56.426275
 2.372000000e-05         41.747810         51.390910         56.417241
 2.373500000e-05         41.736796         51.381294         56.407824
 2.375010000e-05         41.726271         51.372651         56.399230
 2.376510000e-05         41.715091         51.362819         56.389545
 2.378020000e-05         41.703883         51.353035         56.379857
 2.379520000e-05         41.692675         51.343228         56.370119
 2.381030000e-05         41.681336         51.333274         56.360208
 2.382530000e-05         41.670020         51.323314         56.350265
 2.384040000e-05         41.658567         51.313200         56.340147
 2.385550000e-05         41.647071         51.303020         56.329937
 2.387060000e-05         41.635506         51.292745         56.319610
 2.388570000e-05         41.623920         51.282428         56.309217
 2.390080000e-05         41.612309         51.272065         56.298754
 2.391590000e-05         41.600679         51.261661         56.288228
 2.393110000e-05         41.588932         51.251127         56.277550
 2.394620000e-05         41.577253         51.240634         56.266892
 2.396130000e-05         41.565568         51.230118         56.256191
 2.397650000e-05         41.553811         51.219520         56.245386
 2.399160000e-05         41.542131         51.208973         56.234610
 2.400680000e-05         41.530372         51.198338         56.223726
 2.402200000e-05         41.518629         51.187705         56.212825
 2.403710000e-05         41.506973         51.177135         56.201969
 2.405230000e-05         41.495284         51.166528         56.191056
 2.406750000e-05         41.483623         51.155937         56.180140
 2.408270000e-05         41.471993         51.145364         56.169223
 2.409790000e-05         41.460400         51.134816         56.158314
 2.411310000e-05         41.448844         51.124295         56.147414
 2.412840000e-05         41.437265         51.113749         56.136472
 2.414360000e-05         41.425818         51.103320         56.125631
 2.415880000e-05         41.414426         51.092938         56.114821
 2.417410000e-05         41.403031         51.082552         56.103989
 2.418930000e-05         41.391776         51.072295         56.093275
 2.420460000e-05         41.380507         51.062023         56.082526
 2.421990000e-05         41.369327         51.051839         56.071853
 2.423510000e-05         41.358295         51.041790         56.061304
 2.425040000e-05         41.347282         51.031767         56.050765
 2.426570000e-05         41.336349         51.021819         56.040287
 2.428100000e-05         41.325502         51.011956         56.029882
 2.429630000e-05         41.314757         51.002196         56.019569
 2.431160000e-05         41.304109         50.992533         56.009341
 2.432700000e-05         41.293505         50.982921         55.999149
 2.434230000e-05         41.283088         50.973494         55.989135
 2.435760000e-05         41.272748         50.964144         55.979190
 2.437300000e-05         41.262483         50.954882         55.969318
 2.438830000e-05         41.252401         50.945802         55.959624
 2.440370000e-05         41.242372         50.936785         55.949981
 2.441910000e-05         41.232466         50.927897         55.940458
 2.443440000e-05         41.222755         50.919206         55.931129
 2.444980000e-05         41.213103         50.910587         55.921861
 2.446520000e-05         41.203597         50.902123         55.912741
 2.448060000e-05         41.194231         50.893809         55.903767
 2.449600000e-05         41.185009         50.885649         55.894939
 2.451140000e-05         41.175919         50.877632         55.886252
 2.452690000e-05         41.166921         50.869726         55.877665
 2.454230000e-05         41.158124         50.862024         55.869284
 2.455770000e-05         41.149488         50.854498         55.861074
 2.457320000e-05         41.140969         50.847113         55.852999
 2.458860000e-05         41.132634         50.839917         55.845115
 2.460410000e-05         41.124417         50.832862         55.837367
 2.461960000e-05         41.116371         50.825996         55.829805
 2.463500000e-05         41.108524         50.819336         55.822452
 2.465050000e-05         41.100798         50.812824         55.815245
 2.466600000e-05         41.093255         50.806513         55.808237
 2.468150000e-05         41.085891         50.800403         55.801433
 2.469700000e-05         41.078680         50.794464         55.794799
 2.471250000e-05         41.071672         50.788752         55.788397
 2.472810000e-05         41.064767         50.783168         55.782118
 2.474360000e-05         41.058106         50.777845         55.776110
 2.475910000e-05         41.051627         50.772726         55.770308
 2.477470000e-05         41.045284         50.767776         55.764674
 2.479020000e-05         41.039187         50.763090         55.759315
 2.480580000e-05         41.033224         50.758570         55.754122
 2.482140000e-05         41.027460         50.754274         55.749158
 2.483690000e-05         41.021925         50.750227         55.744455
 2.485250000e-05         41.016548         50.746375         55.739948
 2.486810000e-05         41.011365         50.742743         55.735669
 2.488370000e-05         41.006394         50.739355         55.731643
 2.489930000e-05         41.001598         50.736168         55.727825
 2.491490000e-05         40.997018         50.733229         55.724265
 2.493060000e-05         40.992600         50.730492         55.720911
 2.494620000e-05         40.988434         50.728031         55.717849
 2.496180000e-05         40.984451         50.725782         55.715007
 2.497750000e-05         40.980673         50.723785         55.712425
 2.499310000e-05         40.977110         50.722024         55.710095
 2.500880000e-05         40.973751         50.720514         55.708025
 2.502450000e-05         40.970606         50.719254         55.706217
 2.504020000e-05         40.967644         50.718209         55.704638
 2.505580000e-05         40.964920         50.717427         55.703337
 2.507150000e-05         40.962414         50.716915         55.702319
 2.508720000e-05         40.960115         50.716647         55.701561
 2.510290000e-05         40.958035         50.716637         55.701074
 2.511870000e-05         40.956159         50.716884         55.700858
 2.513440000e-05         40.954491         50.717360         55.700889
 2.515010000e-05         40.953065         50.718123         55.701226
 2.516590000e-05         40.951864         50.719169         55.701860
 2.518160000e-05         40.950874         50.720448         55.702748
 2.519740000e-05         40.950098         50.721998         55.703924
 2.521310000e-05         40.949554         50.723809         55.705381
 2.522890000e-05         40.949236         50.725906         55.707143
 2.524470000e-05         40.949132         50.728260         55.709180
 2.526050000e-05         40.949262         50.730895         55.711520
 2.527630000e-05         40.949618         50.733798         55.714149
 2.529210000e-05         40.950196         50.736971         55.717071
 2.530790000e-05         40.951011         50.740428         55.720299
 2.532370000e-05         40.952035         50.744139         55.723801
 2.533960000e-05         40.953325         50.748185         55.727664
 2.535540000e-05         40.954807         50.752451         55.731771
 2.537120000e-05         40.956532         50.757010         55.736194
 2.538710000e-05         40.958493         50.761871         55.740944
 2.540000000e-05         40.960244         50.766011         55.745012
 2.540290000e-05         40.960672         50.766983         55.745971
 2.541880000e-05         40.963097         50.772410         55.751339
 2.543470000e-05         40.965748         50.778116         55.757012
 2.545060000e-05         40.968643         50.784117         55.763007
 2.546650000e-05         40.971771         50.790405         55.769318
 2.548240000e-05         40.975112         50.796955         55.775917
 2.549830000e-05         40.978695         50.803802         55.782843
 2.551420000e-05         40.982515         50.810943         55.790091
 2.553010000e-05         40.986579         50.818384         55.797670
 2.554600000e-05         40.990846         50.826076         55.805528
 2.556200000e-05         40.995394         50.834133         55.813785
 2.557790000e-05         41.000142         50.842421         55.822301
 2.559390000e-05         41.005156         50.851057         55.831200
 2.560990000e-05         41.010391         50.859970         55.840405
 2.562580000e-05         41.015847         50.869140         55.849901
 2.564180000e-05         41.021568         50.878658         55.859779
 2.565780000e-05         41.027509         50.888452         55.869967
 2.567380000e-05         41.033686         50.898543         55.880485
 2.568980000e-05         41.040099         50.908929         55.891333
 2.570580000e-05         41.046745         50.919610         55.902512
 2.572180000e-05         41.053608         50.930565         55.913999
 2.573790000e-05         41.060779         50.941923         55.925929
 2.575390000e-05         41.068124         50.953488         55.938100
 2.576990000e-05         41.075686         50.965328         55.950581
 2.578600000e-05         41.083547         50.977560         55.963497
 2.580200000e-05         41.091587         50.990010         55.976663
 2.581810000e-05         41.099901         51.002821         55.990235
 2.583420000e-05         41.108464         51.015950         56.004163
 2.585030000e-05         41.117251         51.029368         56.018420
 2.586640000e-05         41.126267         51.043077         56.033007
 2.588250000e-05         41.135507         51.057077         56.047925
 2.589860000e-05         41.144978         51.071373         56.063180
 2.591470000e-05         41.154690         51.085982         56.078790
 2.593080000e-05         41.164638         51.100892         56.094742
 2.594690000e-05         41.174780         51.116058         56.110991
 2.596310000e-05         41.185242         51.131650         56.127717
 2.597920000e-05         41.195869         51.147442         56.144679
 2.599540000e-05         41.206786         51.163628         56.162085
 2.601160000e-05         41.217916         51.180091         56.179811
 2.602770000e-05         41.229222         51.196772         56.197793
 2.604390000e-05         41.240820         51.213846         56.216220
 2.606010000e-05         41.252620         51.231188         56.234959
 2.607630000e-05         41.264688         51.248879         56.254096
 2.609250000e-05         41.276951         51.266831         56.273537
 2.610870000e-05         41.289442         51.285083         56.293325
 2.612490000e-05         41.302160         51.303636         56.313461
 2.614120000e-05         41.315166         51.322580         56.334045
 2.615740000e-05         41.328330         51.341726         56.354870
 2.617360000e-05         41.341711         51.361160         56.376030
 2.618990000e-05         41.355393         51.381004         56.397659
 2.620620000e-05         41.369291         51.401141         56.419629
 2.622240000e-05         41.383321         51.421443         56.441803
 2.623870000e-05         41.397648         51.442156         56.464448
 2.625500000e-05         41.412217         51.463190         56.487466
 2.627130000e-05         41.426972         51.484482         56.510790
 2.628760000e-05         41.441969         51.506094         56.534487
 2.630390000e-05         41.457182         51.528000         56.558530
 2.632020000e-05         41.472579         51.550161         56.582877
 2.633650000e-05         41.488206         51.572631         56.607585
 2.635290000e-05         41.504130         51.595517         56.632776
 2.636920000e-05         41.520182         51.618567         56.658169
 2.638560000e-05         41.536536         51.642040         56.684053
 2.640190000e-05         41.553002         51.665660         56.710123
 2.641830000e-05         41.569784         51.689718         56.736699
 2.643470000e-05         41.586764         51.714054         56.763609
 2.645110000e-05         41.603944         51.738665         56.790846
 2.646750000e-05         41.621325         51.763559         56.818420
 2.648390000e-05         41.638918         51.788743         56.846341
 2.650030000e-05         41.656732         51.814231         56.874622
 2.651670000e-05         41.674725         51.839979         56.903217
 2.653310000e-05         41.692918         51.866001         56.932143
 2.654950000e-05         41.711295         51.892286         56.961386
 2.656600000e-05         41.730011         51.919047         56.991182
 2.658240000e-05         41.748790         51.945896         57.021103
 2.659890000e-05         41.767899         51.973210         57.051567
 2.661540000e-05         41.787190         52.000787         57.082350
 2.663180000e-05         41.806549         52.028460         57.113268
 2.664830000e-05         41.826228         52.056591         57.144721
 2.666480000e-05         41.846092         52.084984         57.176494
 2.668130000e-05         41.866132         52.113634         57.208583
 2.669780000e-05         41.886395         52.142594         57.241043
 2.671430000e-05         41.906821         52.171797         57.273803
 2.673080000e-05         41.927421         52.201255         57.306876
 2.674740000e-05         41.948342         52.231172         57.340492
 2.676390000e-05         41.969330         52.261192         57.374249
 2.678050000e-05         41.990609         52.291631         57.408507
 2.679700000e-05         42.011955         52.322169         57.442902
 2.681360000e-05         42.033600         52.353147         57.477820
 2.683020000e-05         42.055417         52.384378         57.513053
 2.684670000e-05         42.077277         52.415675         57.548387
 2.686330000e-05         42.099451         52.447436         57.584272
 2.687990000e-05         42.121796         52.479450         57.620472
 2.689650000e-05         42.144309         52.511711         57.656980
 2.691320000e-05         42.167117         52.544411         57.694013
 2.692980000e-05         42.189962         52.577175         57.731149
 2.694640000e-05         42.212984         52.610201         57.768609
 2.696310000e-05         42.236287         52.643647         57.806576
 2.697970000e-05         42.259635         52.677170         57.844658
 2.699640000e-05         42.283264         52.711113         57.883248
 2.701300000e-05         42.306930         52.745117         57.921935
 2.702970000e-05         42.330882         52.779554         57.961147
 2.704640000e-05         42.355011         52.814258         58.000690
 2.706310000e-05         42.379278         52.849183         58.040517
 2.707980000e-05         42.403690         52.884329         58.080626
 2.709650000e-05         42.428268         52.919736         58.121064
 2.711320000e-05         42.452986         52.955365         58.161787
 2.712990000e-05         42.477860         52.991233         58.202810
 2.714660000e-05         42.502876         53.027327         58.244125
 2.716340000e-05         42.528178         53.063860         58.285974
 2.718010000e-05         42.553480         53.100408         58.327871
 2.719690000e-05         42.579081         53.137410         58.370318
 2.721370000e-05         42.604820         53.174639         58.413059
 2.723040000e-05         42.630529         53.211847         58.455808
 2.724720000e-05         42.656531         53.249504         58.499105
 2.726400000e-05         42.682669         53.287380         58.542685
 2.728080000e-05         42.708941         53.325475         58.586550
 2.729760000e-05         42.735337         53.363779         58.630687
 2.731440000e-05         42.761864         53.402300         58.675108
 2.733120000e-05         42.788514         53.441026         58.719798
 2.734810000e-05         42.815451         53.480196         58.765033
 2.736490000e-05         42.842357         53.519349         58.810281
 2.738180000e-05         42.869529         53.558923         58.856052
 2.739860000e-05         42.896652         53.598451         58.901801
 2.741550000e-05         42.924083         53.638459         58.948138
 2.743240000e-05         42.951598         53.678623         58.994692
 2.744920000e-05         42.979078         53.718765         59.041254
 2.746610000e-05         43.006835         53.759344         59.088356
 2.748300000e-05         43.034691         53.800105         59.135705
 2.749990000e-05         43.062653         53.841051         59.183302
 2.751690000e-05         43.090883         53.882428         59.231437
 2.753380000e-05         43.119060         53.923757         59.279550
 2.755070000e-05         43.147335         53.965269         59.327912
 2.756770000e-05         43.175877         54.007207         59.376803
 2.758460000e-05         43.204334         54.049062         59.425638
 2.760160000e-05         43.233066         54.091354         59.475015
 2.761850000e-05         43.261711         54.133559         59.524326
 2.763550000e-05         43.290623         54.176200         59.574185
 2.765250000e-05         43.319629         54.219011         59.624275
 2.766950000e-05         43.348705         54.261974         59.674583
 2.768650000e-05         43.377876         54.305114         59.725135
 2.770350000e-05         43.407130         54.348418         59.775913
 2.772050000e-05         43.436463         54.391879         59.826913
 2.773760000e-05         43.466039         54.435748         59.878430
 2.775460000e-05         43.495508         54.479503         59.929853
 2.777160000e-05         43.525077         54.523445         59.981528
 2.778870000e-05         43.554882         54.567788         60.033715
 2.780570000e-05         43.584560         54.611991         60.085778
 2.782280000e-05         43.614510         54.656634         60.138392
 2.783990000e-05         43.644514         54.701410         60.191204
 2.785700000e-05         43.674580         54.746326         60.244217
 2.787410000e-05         43.704689         54.791360         60.297413
 2.789120000e-05         43.734896         54.836579         60.350860
 2.790830000e-05         43.765138         54.881907         60.404479
 2.792540000e-05         43.795425         54.927355         60.458280
 2.794250000e-05         43.825767         54.972934         60.512275
 2.795970000e-05         43.856351         55.018925         60.566794
 2.797680000e-05         43.886782         55.064746         60.621156
 2.799400000e-05         43.917452         55.110975         60.676040
 2.801110000e-05         43.947982         55.157050         60.730781
 2.802830000e-05         43.978739         55.203517         60.786028
 2.804550000e-05         44.009520         55.250082         60.841435
 2.806270000e-05         44.040366         55.296792         60.897049
 2.807990000e-05         44.071209         55.343564         60.952785
 2.809710000e-05         44.102114         55.390485         61.008736
 2.811430000e-05         44.133020         55.437470         61.064809
 2.813150000e-05         44.163977         55.484586         61.121076
 2.814880000e-05         44.195151         55.532086         61.177841
 2.816600000e-05         44.226148         55.579384         61.234410
 2.818330000e-05         44.257358         55.627069         61.291483
 2.820000000e-05         44.287499         55.673177         61.346710
 2.820050000e-05         44.288388         55.674543         61.348348
 2.821780000e-05         44.319643         55.722416         61.405729
 2.823510000e-05         44.350901         55.770361         61.463243
 2.825230000e-05         44.381981         55.818102         61.520556
 2.826960000e-05         44.413277         55.866229         61.578371
 2.828690000e-05         44.444551         55.914400         61.636287
 2.830430000e-05         44.476037         55.962957         61.694708
 2.832160000e-05         44.507344         56.011303         61.752918
 2.833890000e-05         44.538642         56.059707         61.811244
 2.835620000e-05         44.569947         56.108190         61.869711
 2.837360000e-05         44.601429         56.157022         61.928641
 2.839090000e-05         44.632740         56.205647         61.987363
 2.840830000e-05         44.664200         56.254588         62.046519
 2.842570000e-05         44.695673         56.303614         62.105817
 2.844300000e-05         44.726944         56.352403         62.164877
 2.846040000e-05         44.758400         56.401546         62.224407
 2.847780000e-05         44.789829         56.450728         62.284031
 2.849520000e-05         44.821233         56.499947         62.343750
 2.851270000e-05         44.852822         56.549524         62.403944
 2.853010000e-05         44.884206         56.598859         62.463893
 2.854750000e-05         44.915559         56.648226         62.523928
 2.856490000e-05         44.946896         56.697642         62.584068
 2.858240000e-05         44.978372         56.747368         62.644636
 2.859990000e-05         45.009835         56.797141         62.705304
 2.861730000e-05         45.041074         56.846652         62.765706
 2.863480000e-05         45.072468         56.896487         62.826547
 2.865230000e-05         45.103834         56.946356         62.887476
 2.866980000e-05         45.135174         56.996267         62.948505
 2.868730000e-05         45.166467         57.046191         63.009599
 2.870480000e-05         45.197718         57.096133         63.070765
 2.872230000e-05         45.228920         57.146085         63.131993
 2.873980000e-05         45.260094         57.196077         63.193315
 2.875740000e-05         45.291392         57.246357         63.255044
 2.877490000e-05         45.322464         57.296367         63.316490
 2.879250000e-05         45.353668         57.346680         63.378359
 2.881000000e-05         45.384666         57.396740         63.439961
 2.882760000e-05         45.415751         57.447049         63.501929
 2.884520000e-05         45.446799         57.497387         63.563979
 2.886280000e-05         45.477816         57.547755         63.626113
 2.888040000e-05         45.508749         57.598093         63.688265
 2.889800000e-05         45.539632         57.648443         63.750483
 2.891560000e-05         45.570445         57.698783         63.812742
 2.893320000e-05         45.601210         57.749134         63.875063
 2.895090000e-05         45.632066         57.799745         63.937763
 2.896850000e-05         45.662708         57.850085         64.000173
 2.898610000e-05         45.693266         57.900408         64.062620
 2.900380000e-05         45.723932         57.951001         64.125454
 2.902150000e-05         45.754526         58.001587         64.188334
 2.903920000e-05         45.785059         58.052164         64.251252
 2.905680000e-05         45.815349         58.102448         64.313860
 2.907450000e-05         45.845732         58.152993         64.376847
 2.909220000e-05         45.876046         58.203525         64.439871
 2.911000000e-05         45.906445         58.254319         64.503280
 2.912770000e-05         45.936590         58.304800         64.566355
 2.914540000e-05         45.966681         58.355280         64.629473
 2.916310000e-05         45.996657         58.405700         64.692582
 2.918090000e-05         46.026745         58.456415         64.756113
 2.919860000e-05         46.056562         58.506792         64.819279
 2.921640000e-05         46.086479         58.557446         64.882844
 2.923420000e-05         46.116316         58.608079         64.946439
 2.925200000e-05         46.146059         58.658673         65.010044
 2.926980000e-05         46.175706         58.709227         65.073656
 2.928760000e-05         46.205264         58.759750         65.137289
 2.930540000e-05         46.234749         58.810258         65.200953
 2.932320000e-05         46.264130         58.860717         65.264620
 2.934100000e-05         46.293414         58.911137         65.328295
 2.935890000e-05         46.322780         58.961822         65.392363
 2.937670000e-05         46.351899         59.012198         65.456094
 2.939460000e-05         46.381062         59.062789         65.520166
 2.941240000e-05         46.409980         59.113077         65.583908
 2.943030000e-05         46.438963         59.163607         65.648014
 2.944820000e-05         46.467850         59.214105         65.712144
 2.946610000e-05         46.496638         59.264561         65.776281
 2.948400000e-05         46.525315         59.314958         65.840404
 2.950190000e-05         46.553907         59.365340         65.904568
 2.951980000e-05         46.582398         59.415677         65.968736
 2.953770000e-05         46.610790         59.465976         66.032915
 2.955570000e-05         46.639225         59.516502         66.097452
 2.957360000e-05         46.667408         59.566712         66.161643
 2.959160000e-05         46.695652         59.617166         66.226209
 2.960950000e-05         46.723632         59.667306         66.290439
 2.962750000e-05         46.751669         59.717688         66.355040
 2.964550000e-05         46.779594         59.768013         66.419633
 2.966350000e-05         46.807414         59.818301         66.484243
 2.968150000e-05         46.835140         59.868562         66.548882
 2.969950000e-05         46.862754         59.918775         66.613524
 2.971750000e-05         46.890269         59.968953         66.678184
 2.973550000e-05         46.917665         60.019083         66.742853
 2.975350000e-05         46.944967         60.069182         66.807544
 2.977160000e-05         46.972308         60.119517         66.872608
 2.978960000e-05         46.999402         60.169549         66.937344
 2.980770000e-05         47.026539         60.219819         67.002455
 2.982580000e-05         47.053560         60.270047         67.067584
 2.984390000e-05         47.080476         60.320243         67.132739
 2.986190000e-05         47.107147         60.370136         67.197564
 2.988000000e-05         47.133857         60.420275         67.262780
 2.989820000e-05         47.160597         60.470642         67.328364
 2.991630000e-05         47.187093         60.520721         67.393641
 2.993440000e-05         47.213488         60.570768         67.458943
 2.995250000e-05         47.239788         60.620811         67.524309
 2.997070000e-05         47.266106         60.671074         67.590038
 2.998880000e-05         47.292185         60.721045         67.655453
 3.000700000e-05         47.318300         60.771271         67.721275
 3.002520000e-05         47.344315         60.821486         67.787154
 3.004330000e-05         47.370085         60.871408         67.852719
 3.006150000e-05         47.395887         60.921574         67.918679
 3.007970000e-05         47.421599         60.971751         67.984725
 3.009790000e-05         47.447207         61.021903         68.050809
 3.011610000e-05         47.472708         61.072052         68.116968
 3.013440000e-05         47.498255         61.122473         68.183555
 3.015260000e-05         47.523556         61.172604         68.249838
 3.017080000e-05         47.548751         61.222728         68.316189
 3.018910000e-05         47.573996         61.273143         68.382997
 3.020740000e-05         47.599145         61.323562         68.449886
 3.022560000e-05         47.624059         61.373712         68.516495
 3.024390000e-05         47.649014         61.424149         68.583564
 3.026220000e-05         47.673868         61.474591         68.650717
 3.028050000e-05         47.698642         61.525067         68.717989
 3.029880000e-05         47.723311         61.575549         68.785352
 3.031710000e-05         47.747891         61.626058         68.852829
 3.033540000e-05         47.772384         61.676600         68.920428
 3.035380000e-05         47.796922         61.727446         68.988512
 3.037210000e-05         47.821239         61.778058         69.056366
 3.039050000e-05         47.845596         61.828972         69.124705
 3.040880000e-05         47.869741         61.879670         69.192834
 3.042720000e-05         47.893923         61.930674         69.261461
 3.044560000e-05         47.918036         61.981742         69.330250
 3.046400000e-05         47.942061         62.032868         69.399204
 3.048240000e-05         47.966004         62.084047         69.468312
 3.050080000e-05         47.989873         62.135302         69.537604
 3.051920000e-05         48.013663         62.186623         69.607073
 3.053760000e-05         48.037374         62.238012         69.676718
 3.055610000e-05         48.061141         62.289768         69.746947
 3.057450000e-05         48.084705         62.341327         69.816995
 3.059300000e-05         48.108332         62.393268         69.887648
 3.061140000e-05         48.131760         62.445019         69.958132
 3.062990000e-05         48.155237         62.497147         70.029220
 3.064840000e-05         48.178666         62.549396         70.100554
 3.066690000e-05         48.202019         62.601752         70.172129
 3.068540000e-05         48.225307         62.654228         70.243960
 3.070390000e-05         48.248530         62.706815         70.316033
 3.072240000e-05         48.271707         62.759561         70.388412
 3.074090000e-05         48.294823         62.812437         70.461063
 3.075950000e-05         48.318005         62.865744         70.534401
 3.077800000e-05         48.341011         62.918918         70.607650
 3.079660000e-05         48.364081         62.972528         70.681596
 3.081510000e-05         48.386985         63.026027         70.755481
 3.083370000e-05         48.409954         63.079978         70.830093
 3.085230000e-05         48.432882         63.134111         70.905049
 3.087090000e-05         48.455761         63.188430         70.980363
 3.088950000e-05         48.478598         63.242952         71.056060
 3.090810000e-05         48.501401         63.297676         71.132130
 3.092670000e-05         48.524147         63.352595         71.208583
 3.094530000e-05         48.546871         63.407747         71.285453
 3.096400000e-05         48.569670         63.463411         71.363147
 3.098260000e-05         48.592308         63.519007         71.440851
 3.100130000e-05         48.615032         63.575138         71.519411
 3.102000000e-05         48.637734         63.631530         71.598437
 3.103860000e-05         48.660267         63.687864         71.677501
 3.105730000e-05         48.682898         63.744770         71.757471
 3.107600000e-05         48.705493         63.801936         71.837923
 3.109470000e-05         48.728068         63.859394         71.918893
 3.111340000e-05         48.750603         63.917126         72.000372
 3.113220000e-05         48.773237         63.975476         72.082838
 3.115090000e-05         48.795708         64.033793         72.165384
 3.116960000e-05         48.818170         64.092438         72.248503
 3.118840000e-05         48.840712         64.151706         72.332636
 3.120000000e-05         48.854602         64.188434         72.384839
 3.120710000e-05         48.863098         64.210971         72.416895
 3.122590000e-05         48.885585         64.270894         72.502211
 3.124470000e-05         48.908040         64.331150         72.588133
 3.126350000e-05         48.930459         64.391745         72.674676
 3.128230000e-05         48.952842         64.452685         72.761847
 3.130110000e-05         48.975195         64.513984         72.849669
 3.131990000e-05         48.997509         64.575641         72.938147
 3.133870000e-05         49.019779         64.637659         73.027292
 3.135760000e-05         49.042117         64.700361         73.117571
 3.137640000e-05         49.064287         64.763102         73.208063
 3.139530000e-05         49.086524         64.826556         73.299738
 3.141410000e-05         49.108585         64.890039         73.391620
 3.143300000e-05         49.130691         64.954222         73.484684
 3.145190000e-05         49.152723         65.018779         73.578467
 3.147080000e-05         49.174679         65.083711         73.672970
 3.148970000e-05         49.196531         65.148987         73.768167
 3.150860000e-05         49.218291         65.214630         73.864087
 3.152750000e-05         49.239946         65.280629         73.960722
 3.154650000e-05         49.261583         65.347309         74.058567
 3.156540000e-05         49.282969         65.413970         74.156599
 3.158430000e-05         49.304199         65.480937         74.255306
 3.160330000e-05         49.325369         65.548554         74.355207
 3.162230000e-05         49.346360         65.616463         74.455777
 3.164130000e-05         49.367122         65.684607         74.556965
 3.166020000e-05         49.387548         65.752624         74.658230
 3.167920000e-05         49.407834         65.821206         74.760611
 3.169820000e-05         49.427820         65.889930         74.863510
 3.171730000e-05         49.447605         65.959148         74.967458
 3.173630000e-05         49.466929         66.028072         75.071303
 3.175530000e-05         49.485866         66.097015         75.175529
 3.177440000e-05         49.504475         66.166283         75.280620
 3.179340000e-05         49.522526         66.235088         75.385403
 3.181250000e-05         49.540153         66.304087         75.490905
 3.183160000e-05         49.557207         66.372823         75.596463
 3.185060000e-05         49.573557         66.440858         75.701423
 3.186970000e-05         49.589312         66.508807         75.806770
 3.188880000e-05         49.604311         66.576191         75.911805
 3.190790000e-05         49.618494         66.642901         76.016391
 3.192710000e-05         49.631842         66.709131         76.120890
 3.194620000e-05         49.644133         66.774046         76.224031
 3.196530000e-05         49.655350         66.837828         76.326149
 3.198450000e-05         49.665458         66.900637         76.427558
 3.200360000e-05         49.674228         66.961593         76.526918
 3.202280000e-05         49.681642         67.021124         76.624999
 3.204200000e-05         49.687544         67.078693         76.720994
 3.206120000e-05         49.691778         67.134006         76.814528
 3.208040000e-05         49.694220         67.186803         76.905257
 3.209960000e-05         49.694717         67.236769         76.992766
 3.211880000e-05         49.693107         67.283579         77.076624
 3.213800000e-05         49.689215         67.326863         77.156344
 3.215730000e-05         49.682816         67.366428         77.231787
 3.217650000e-05         49.673805         67.401467         77.301627
 3.219580000e-05         49.661861         67.431878         77.365974
 3.221500000e-05         49.646916         67.456885         77.423525
 3.223430000e-05         49.628576         67.476224         77.474170
 3.225360000e-05         49.606679         67.489212         77.516853
 3.227290000e-05         49.580990         67.495287         77.550796
 3.229220000e-05         49.551257         67.493842         77.575158
 3.231150000e-05         49.517239         67.484263         77.589076
 3.233080000e-05         49.478670         67.465891         77.591629
 3.235010000e-05         49.435293         67.438059         77.581873
 3.236950000e-05         49.386604         67.399875         77.558693
 3.238880000e-05         49.332846         67.351032         77.521328
 3.240820000e-05         49.273241         67.290345         77.468391
 3.242760000e-05         49.207819         67.217335         77.399014
 3.244700000e-05         49.136383         67.131342         77.312209
 3.246630000e-05         49.059183         67.032293         77.207620
 3.248570000e-05         48.975267         66.918564         77.083244
 3.250520000e-05         48.884444         66.789411         76.937946
 3.252460000e-05         48.787587         66.645710         76.772472
 3.254400000e-05         48.684253         66.486486         76.585506
 3.256340000e-05         48.574489         66.311485         76.376553
 3.258290000e-05         48.457806         66.119562         76.144042
 3.260230000e-05         48.335608         65.912732         75.890241
 3.262180000e-05         48.206896         65.689030         75.612598
 3.264130000e-05         48.072650         65.449859         75.312688
 3.266080000e-05         47.933293         65.195749         74.991063
 3.268030000e-05         47.789340         64.927431         74.648543
 3.269980000e-05         47.641397         64.645849         74.286238
 3.271930000e-05         47.490106         64.352086         73.905472
 3.273880000e-05         47.336206         64.047444         73.507870
 3.275840000e-05         47.179669         63.731733         73.093118
 3.277790000e-05         47.022917         63.409774         72.667520
 3.279750000e-05         46.865203         63.079997         72.228981
 3.281700000e-05         46.709002         62.747578         71.784382
 3.283660000e-05         46.553585         62.410993         71.331694
 3.285620000e-05         46.400613         62.073853         70.875780
 3.287580000e-05         46.250911         61.738074         70.419266
 3.289540000e-05         46.105254         61.405519         69.964735
 3.291500000e-05         45.964357         61.077980         69.514700
 3.293460000e-05         45.828869         60.757151         69.071558
 3.295430000e-05         45.698710         60.443019         68.635357
 3.297390000e-05         45.575678         60.140179         68.212577
 3.299360000e-05         45.458915         59.846801         67.800763
 3.301320000e-05         45.349909         59.566934         67.405713
 3.303290000e-05         45.247759         59.298610         67.024771
 3.305260000e-05         45.153167         59.043996         66.661127
 3.307230000e-05         45.066177         58.803622         66.315675
 3.309200000e-05         44.986762         58.577843         65.989071
 3.311170000e-05         44.914823         58.366849         65.681741
 3.313140000e-05         44.850204         58.170682         65.393904
 3.315110000e-05         44.792701         57.989255         65.125592
 3.317090000e-05         44.741819         57.821542         64.875447
 3.319060000e-05         44.697790         57.668927         64.645705
 3.321040000e-05         44.659859         57.529465         64.433618
 3.323020000e-05         44.627924         57.403484         64.239862
 3.325000000e-05         44.601648         57.290463         64.063828
 3.326970000e-05         44.580768         57.190307         63.905588
 3.328950000e-05         44.564720         57.101399         63.762799
 3.330940000e-05         44.553227         57.023291         63.634927
 3.332920000e-05         44.546060         56.956141         63.522463
 3.334900000e-05         44.542813         56.898895         63.423915
 3.336890000e-05         44.543179         56.850715         63.338083
 3.338870000e-05         44.546840         56.811465         63.265022
 3.340860000e-05         44.553540         56.780153         63.203211
 3.342840000e-05         44.562932         56.756515         63.152505
 3.344830000e-05         44.574843         56.739749         63.111642
 3.346820000e-05         44.588988         56.729465         63.080195
 3.348810000e-05         44.605132         56.725150         63.057476
 3.350800000e-05         44.623060         56.726323         63.042831
 3.352790000e-05         44.642570         56.732530         63.035642
 3.354790000e-05         44.663590         56.743412         63.035343
 3.356780000e-05         44.685734         56.758458         63.041382
 3.358780000e-05         44.709068         56.777440         63.053297
 3.360770000e-05         44.733217         56.799822         63.070489
 3.362770000e-05         44.758287         56.825499         63.092669
 3.364770000e-05         44.784041         56.854064         63.119338
 3.366770000e-05         44.810365         56.885234         63.150100
 3.368770000e-05         44.837162         56.918750         63.184587
 3.370770000e-05         44.864344         56.954374         63.222461
 3.372770000e-05         44.891822         56.991877         63.263397
 3.374770000e-05         44.919527         57.031061         63.307108
 3.376780000e-05         44.947531         57.071944         63.353561
 3.378780000e-05         44.975495         57.113946         63.402042
 3.380790000e-05         45.003645         57.157329         63.452806
 3.382800000e-05         45.031792         57.201738         63.505400
 3.384800000e-05         45.059752         57.246811         63.559352
 3.386810000e-05         45.087773         57.292882         63.615027
 3.388820000e-05         45.115674         57.339610         63.671987
 3.390830000e-05         45.143425         57.386894         63.730082
 3.392850000e-05         45.171144         57.434887         63.789472
 3.394860000e-05         45.198522         57.483017         63.849433
 3.396870000e-05         45.225683         57.531453         63.910145
 3.398890000e-05         45.252746         57.580368         63.971811
 3.400900000e-05         45.279425         57.629212         64.033719
 3.402920000e-05         45.305969         57.678412         64.096394
 3.404940000e-05         45.332238         57.727676         64.159449
 3.406960000e-05         45.358223         57.776958         64.222811
 3.408980000e-05         45.383914         57.826211         64.286408
 3.411000000e-05         45.409309         57.875403         64.350184
 3.413020000e-05         45.434400         57.924495         64.414076
 3.415050000e-05         45.459304         57.973699         64.478355
 3.417070000e-05         45.483779         58.022506         64.542342
 3.419090000e-05         45.507945         58.071135         64.606311
 3.421120000e-05         45.531914         58.119799         64.670540
 3.423150000e-05         45.555568         58.168239         64.734678
 3.425180000e-05         45.578912         58.216441         64.798696
 3.427210000e-05         45.601946         58.264392         64.862570
 3.429240000e-05         45.624667         58.312071         64.926267
 3.431270000e-05         45.647086         58.359478         64.989777
 3.433300000e-05         45.669197         58.406593         65.053070
 3.435330000e-05         45.691007         58.453413         65.116133
 3.437370000e-05         45.712626         58.500161         65.179263
 3.439400000e-05         45.733846         58.546371         65.241824
 3.441440000e-05         45.754878         58.592496         65.304424
 3.443480000e-05         45.775622         58.638301         65.366741
 3.445510000e-05         45.795981         58.683563         65.428464
 3.447550000e-05         45.816162         58.728726         65.490198
 3.449590000e-05         45.836071         58.773568         65.551629
 3.450000000e-05         45.840040         58.782542         65.563938
 3.451640000e-05         45.855805         58.818304         65.613052
 3.453680000e-05         45.875179         58.862498         65.673864
 3.455720000e-05         45.894288         58.906367         65.734361
 3.457770000e-05         45.913237         58.950131         65.794838
 3.459810000e-05         45.931843         58.993362         65.854705
 3.461860000e-05         45.950289         59.036479         65.914536
 3.463910000e-05         45.968502         59.079295         65.974066
 3.465960000e-05         45.986465         59.121779         66.033257
 3.468000000e-05         46.004121         59.163761         66.091858
 3.470060000e-05         46.021715         59.205837         66.150706
 3.472110000e-05         46.038998         59.247405         66.208954
 3.474160000e-05         46.056069         59.288679         66.266897
 3.476210000e-05         46.072923         59.329654         66.324528
 3.478270000e-05         46.089649         59.370534         66.382129
 3.480320000e-05         46.106097         59.410939         66.439163
 3.482380000e-05         46.122409         59.451233         66.496144
 3.484440000e-05         46.138542         59.491272         66.552860
 3.486500000e-05         46.154470         59.531014         66.609257
 3.488560000e-05         46.170216         59.570496         66.665378
 3.490620000e-05         46.185778         59.609708         66.721211
 3.492680000e-05         46.201154         59.648647         66.776751
 3.494740000e-05         46.216361         59.687335         66.832019
 3.496810000e-05         46.231468         59.725960         66.887290
 3.498870000e-05         46.246340         59.764152         66.942028
 3.500940000e-05         46.261115         59.802280         66.996764
 3.503010000e-05         46.275734         59.840169         67.051239
 3.505070000e-05         46.290120         59.877633         67.105192
 3.507140000e-05         46.304430         59.915056         67.159165
 3.509210000e-05         46.318583         59.952242         67.212882
 3.511290000e-05         46.332663         59.989390         67.266623
 3.513360000e-05         46.346532         60.026140         67.319869
 3.515430000e-05         46.360260         60.062675         67.372882
 3.517510000e-05         46.373927         60.099189         67.425939
 3.519580000e-05         46.387390         60.135310         67.478503
 3.521660000e-05         46.400791         60.171410         67.531111
 3.523730000e-05         46.414001         60.207139         67.583254
 3.525810000e-05         46.427152         60.242850         67.635442
 3.527890000e-05         46.440176         60.278361         67.687412
 3.529970000e-05         46.453092         60.313702         67.739201
 3.532060000e-05         46.465952         60.349028         67.791039
 3.534140000e-05         46.478635         60.384002         67.842432
 3.536220000e-05         46.491214         60.418808         67.893643
 3.538310000e-05         46.503744         60.453611         67.944919
 3.540390000e-05         46.516109         60.488084         67.995776
 3.542480000e-05         46.528435         60.522561         68.046702
 3.544570000e-05         46.540661         60.556880         68.097458
 3.546660000e-05         46.552787         60.591041         68.148049
 3.548750000e-05         46.564825         60.625061         68.198489
 3.550840000e-05         46.576767         60.658922         68.248758
 3.552930000e-05         46.588617         60.692642         68.298880
 3.555020000e-05         46.600385         60.726225         68.348855
 3.557120000e-05         46.612118         60.759826         68.398921
 3.559210000e-05         46.623717         60.793138         68.448611
 3.561310000e-05         46.635292         60.826483         68.498409
 3.563410000e-05         46.646783         60.859689         68.548058
 3.565500000e-05         46.658141         60.892615         68.597345
 3.567600000e-05         46.669482         60.925584         68.646753
 3.569700000e-05         46.680744         60.958422         68.696020
 3.571810000e-05         46.691988         60.991300         68.745401
 3.573910000e-05         46.703117         61.023922         68.794449
 3.576010000e-05         46.714178         61.056435         68.843387
 3.578120000e-05         46.725213         61.088978         68.892428
 3.580220000e-05         46.736141         61.121274         68.941142
 3.582330000e-05         46.747051         61.153611         68.989974
 3.584440000e-05         46.757904         61.185858         69.038717
 3.586550000e-05         46.768694         61.217999         69.087352
 3.588660000e-05         46.779428         61.250050         69.135898
 3.590770000e-05         46.790100         61.282001         69.184344
 3.592880000e-05         46.800723         61.313876         69.232721
 3.594990000e-05         46.811288         61.345652         69.280996
 3.597110000e-05         46.821852         61.377498         69.329423
 3.599220000e-05         46.832308         61.409096         69.377522
 3.601340000e-05         46.842769         61.440779         69.425795
 3.603450000e-05         46.853135         61.472233         69.473763
 3.605570000e-05         46.863497         61.503752         69.521876
 3.607690000e-05         46.873805         61.535183         69.569903
 3.609810000e-05         46.884083         61.566566         69.617892
 3.611930000e-05         46.894307         61.597860         69.665794
 3.614060000e-05         46.904538         61.629237         69.713864
 3.616180000e-05         46.914679         61.660396         69.761642
 3.618310000e-05         46.924824         61.691635         69.809587
 3.620430000e-05         46.934889         61.722676         69.857265
 3.622560000e-05         46.944958         61.753788         69.905095
 3.624690000e-05         46.954990         61.784847         69.952884
 3.626820000e-05         46.964986         61.815844         70.000617
 3.628950000e-05         46.974944         61.846780         70.048296
 3.631080000e-05         46.984866         61.877661         70.095930
 3.633210000e-05         46.994758         61.908491         70.143520
 3.635340000e-05         47.004610         61.939261         70.191060
 3.637480000e-05         47.014483         61.970130         70.238786
 3.639610000e-05         47.024280         62.000813         70.286262
 3.641750000e-05         47.034087         62.031576         70.333901
 3.643890000e-05         47.043869         62.062304         70.381519
 3.646020000e-05         47.053576         62.092841         70.428878
 3.648160000e-05         47.063294         62.123468         70.476415
 3.650310000e-05         47.073035         62.154200         70.524146
 3.652450000e-05         47.082703         62.184747         70.571625
 3.654590000e-05         47.092345         62.215253         70.619076
 3.656730000e-05         47.101960         62.245716         70.666495
 3.658880000e-05         47.111600         62.276289         70.714115
 3.661020000e-05         47.121174         62.306689         70.761497
 3.663170000e-05         47.130765         62.337186         70.809065
 3.665320000e-05         47.140333         62.367646         70.856610
 3.667470000e-05         47.149884         62.398082         70.904145
 3.669620000e-05         47.159412         62.428481         70.951655
 3.671770000e-05         47.168912         62.458832         70.999125
 3.673920000e-05         47.178402         62.489169         71.046598
 3.676080000e-05         47.187914         62.519617         71.094279
 3.678230000e-05         47.197365         62.549894         71.141720
 3.680390000e-05         47.206836         62.580276         71.189356
 3.682550000e-05         47.216297         62.610639         71.236989
 3.684700000e-05         47.225699         62.640845         71.284406
 3.686860000e-05         47.235124         62.671154         71.332013
 3.689020000e-05         47.244531         62.701432         71.379601
 3.691180000e-05         47.253934         62.731708         71.427208
 3.693350000e-05         47.263357         62.762083         71.475002
 3.695510000e-05         47.272722         62.792300         71.522577
 3.697670000e-05         47.282077         62.822502         71.570151
 3.699840000e-05         47.291463         62.852815         71.617927
 3.702010000e-05         47.300835         62.883117         71.665713
 3.704170000e-05         47.310152         62.913254         71.713263
 3.706340000e-05         47.319501         62.943515         71.761033
 3.708510000e-05         47.328838         62.973757         71.808801
 3.710680000e-05         47.338169         63.003986         71.856567
 3.712860000e-05         47.347537         63.034347         71.904567
 3.715030000e-05         47.356847         63.064544         71.952334
 3.717200000e-05         47.366145         63.094719         72.000092
 3.719380000e-05         47.375480         63.125028         72.048081
 3.721550000e-05         47.384767         63.155184         72.095851
 3.723730000e-05         47.394084         63.185458         72.143832
 3.725910000e-05         47.403396         63.215721         72.191819
 3.728090000e-05         47.412707         63.245989         72.239832
 3.730270000e-05         47.422005         63.276226         72.287818
 3.732450000e-05         47.431306         63.306469         72.335832
 3.734640000e-05         47.440641         63.336836         72.384067
 3.736820000e-05         47.449924         63.367045         72.432072
 3.739000000e-05         47.459209         63.397260         72.480103
 3.741190000e-05         47.468532         63.427598         72.528351
 3.743380000e-05         47.477855         63.457933         72.576610
 3.745570000e-05         47.487170         63.488255         72.624871
 3.747760000e-05         47.496488         63.518580         72.673152
 3.749950000e-05         47.505805         63.548896         72.721435
 3.752140000e-05         47.515118         63.579201         72.769722
 3.754330000e-05         47.524428         63.609497         72.818010
 3.756520000e-05         47.533743         63.639800         72.866326
 3.758720000e-05         47.543098         63.670233         72.914866
 3.760920000e-05         47.552453         63.700654         72.963404
 3.763110000e-05         47.561769         63.730942         73.011742
 3.765310000e-05         47.571135         63.761377         73.060328
 3.767510000e-05         47.580497         63.791796         73.108908
 3.769710000e-05         47.589860         63.822212         73.157496
 3.771910000e-05         47.599231         63.852631         73.206103
 3.774110000e-05         47.608603         63.883045         73.254714
 3.776320000e-05         47.618026         63.913604         73.303569
 3.778520000e-05         47.627410         63.944024         73.352216
 3.780730000e-05         47.636842         63.974578         73.401089
 3.782940000e-05         47.646280         64.005139         73.449986
 3.785140000e-05         47.655685         64.035566         73.498675
 3.787350000e-05         47.665135         64.066122         73.547586
 3.789560000e-05         47.674596         64.096688         73.596520
 3.791780000e-05         47.684111         64.127396         73.645690
 3.793990000e-05         47.693592         64.157970         73.694656
 3.796200000e-05         47.703075         64.188539         73.743627
 3.798420000e-05         47.712625         64.219270         73.792858
 3.800630000e-05         47.722130         64.249845         73.841853
 3.802850000e-05         47.731693         64.280573         73.891099
 3.805070000e-05         47.741274         64.311313         73.940368
 3.807290000e-05         47.750866         64.342057         73.989649
 3.809510000e-05         47.760464         64.372794         74.038929
 3.811730000e-05         47.770086         64.403556         74.088251
 3.813950000e-05         47.779718         64.434319         74.137581
 3.816170000e-05         47.789367         64.465090         74.186925
 3.818400000e-05         47.799077         64.496009         74.236510
 3.820000000e-05         47.806054         64.518199         74.272099
 3.820630000e-05         47.808805         64.526941         74.286118
 3.822850000e-05         47.818508         64.557745         74.335522
 3.825080000e-05         47.828262         64.588677         74.385139
 3.827310000e-05         47.838048         64.619641         74.434802
 3.829540000e-05         47.847850         64.650612         74.484480
 3.831770000e-05         47.857674         64.681595         74.534174
 3.834000000e-05         47.867526         64.712597         74.583894
 3.836240000e-05         47.877433         64.743733         74.633835
 3.838470000e-05         47.887324         64.774757         74.683589
 3.840710000e-05         47.897280         64.805919         74.733564
 3.842950000e-05         47.907271         64.837115         74.783586
 3.845180000e-05         47.917238         64.868179         74.833394
 3.847420000e-05         47.927275         64.899396         74.883443
 3.849660000e-05         47.937340         64.930628         74.933509
 3.851900000e-05         47.947435         64.961875         74.983592
 3.854150000e-05         47.957603         64.993281         75.033924
 3.856390000e-05         47.967758         65.024565         75.084050
 3.858640000e-05         47.977996         65.056016         75.134435
 3.860880000e-05         47.988213         65.087334         75.184598
 3.863130000e-05         47.998518         65.118823         75.235020
 3.865380000e-05         48.008848         65.150318         75.285446
 3.867630000e-05         48.019222         65.181846         75.335908
 3.869880000e-05         48.029632         65.213394         75.386389
 3.872130000e-05         48.040075         65.244953         75.436877
 3.874380000e-05         48.050567         65.276557         75.487418
 3.876640000e-05         48.061132         65.308297         75.538166
 3.878890000e-05         48.071709         65.339951         75.588752
 3.881150000e-05         48.082367         65.371751         75.639556
 3.883400000e-05         48.093020         65.403437         75.690162
 3.885660000e-05         48.103770         65.435297         75.741024
 3.887920000e-05         48.114566         65.467184         75.791908
 3.890180000e-05         48.125408         65.499095         75.842810
 3.892440000e-05         48.136306         65.531043         75.893745
 3.894710000e-05         48.147295         65.563150         75.944913
 3.896970000e-05         48.158295         65.595157         75.995896
 3.899240000e-05         48.169390         65.627323         76.047106
 3.901500000e-05         48.180495         65.659387         76.098127
 3.903770000e-05         48.191705         65.691627         76.149400
 3.906040000e-05         48.202980         65.723904         76.200698
 3.908310000e-05         48.214306         65.756210         76.252017
 3.910580000e-05         48.225699         65.788558         76.303366
 3.912850000e-05         48.237152         65.820936         76.354734
 3.915120000e-05         48.248673         65.853357         76.406134
 3.917400000e-05         48.260309         65.885959         76.457786
 3.919670000e-05         48.271964         65.918454         76.509229
 3.921950000e-05         48.283739         65.951136         76.560933
 3.924230000e-05         48.295587         65.983859         76.612661
 3.926510000e-05         48.307502         66.016618         76.664408
 3.928790000e-05         48.319500         66.049428         76.716191
 3.931070000e-05         48.331572         66.082277         76.767993
 3.933350000e-05         48.343724         66.115173         76.819823
 3.935630000e-05         48.355959         66.148125         76.871695
 3.937920000e-05         48.368324         66.181255         76.923802
 3.940200000e-05         48.380731         66.214303         76.975727
 3.942490000e-05         48.393268         66.247528         77.027883
 3.944780000e-05         48.405906         66.280825         77.080096
 3.947070000e-05         48.418621         66.314150         77.132306
 3.949360000e-05         48.431445         66.347550         77.184570
 3.951650000e-05         48.444357         66.380995         77.236852
 3.953940000e-05         48.457365         66.414499         77.289169
 3.956230000e-05         48.470477         66.448054         77.341503
 3.958530000e-05         48.483749         66.481819         77.394103
 3.960830000e-05         48.497126         66.515644         77.446734
 3.963120000e-05         48.510555         66.549381         77.499160
 3.965420000e-05         48.524148         66.583323         77.551841
 3.967720000e-05         48.537855         66.617334         77.604561
 3.970020000e-05         48.551684         66.651420         77.657323
 3.972320000e-05         48.565625         66.685560         77.710097
 3.974630000e-05         48.579745         66.719913         77.763130
 3.976930000e-05         48.593935         66.754195         77.815972
 3.979230000e-05         48.608246         66.788544         77.868843
 3.981540000e-05         48.622750         66.823114         77.921972
 3.983850000e-05         48.637386         66.857758         77.975134
 3.986160000e-05         48.652153         66.892473         78.028321
 3.988470000e-05         48.667062         66.927272         78.081552
 3.990780000e-05         48.682116         66.962147         78.134807
 3.993090000e-05         48.697304         66.997095         78.188090
 3.995400000e-05         48.712640         67.032123         78.241401
 3.997720000e-05         48.728204         67.067400         78.294993
 4.000030000e-05         48.743847         67.102596         78.348369
 4.002350000e-05         48.759711         67.138027         78.402004
 4.004670000e-05         48.775738         67.173553         78.455680
 4.006990000e-05         48.791927         67.209160         78.509376
 4.009310000e-05         48.808285         67.244865         78.563117
 4.011630000e-05         48.824815         67.280664         78.616890
 4.013950000e-05         48.841516         67.316552         78.670688
 4.016270000e-05         48.858393         67.352532         78.724513
 4.018600000e-05         48.875528         67.388769         78.778606
 4.020920000e-05         48.892773         67.424947         78.832495
 4.023250000e-05         48.910281         67.461381         78.886646
 4.025580000e-05         48.927982         67.497921         78.940835
 4.027910000e-05         48.945873         67.534553         78.995038
 4.030240000e-05         48.963968         67.571297         79.049280
 4.032570000e-05         48.982273         67.608157         79.103561
 4.034910000e-05         49.000858         67.645276         79.158096
 4.037240000e-05         49.019579         67.682347         79.212425
 4.039570000e-05         49.038509         67.719522         79.266775
 4.041910000e-05         49.057745         67.756977         79.321392
 4.044250000e-05         49.077203         67.794544         79.376034
 4.046590000e-05         49.096890         67.832226         79.430700
 4.048930000e-05         49.116807         67.870025         79.485390
 4.051270000e-05         49.136969         67.907950         79.540111
 4.053610000e-05         49.157367         67.945998         79.594861
 4.055950000e-05         49.178008         67.984161         79.649625
 4.058300000e-05         49.198986         68.022606         79.704638
 4.060640000e-05         49.220129         68.061024         79.759454
 4.062990000e-05         49.241614         68.099718         79.814507
 4.065340000e-05         49.263372         68.138552         79.869591
 4.067690000e-05         49.285391         68.177512         79.924692
 4.070040000e-05         49.307677         68.216596         79.979801
 4.072390000e-05         49.330237         68.255810         80.034927
 4.074740000e-05         49.353074         68.295153         80.090063
 4.077100000e-05         49.376291         68.334798         80.145447
 4.079450000e-05         49.399693         68.374402         80.200601
 4.081810000e-05         49.423486         68.414311         80.256004
 4.084170000e-05         49.447573         68.454349         80.311405
 4.086530000e-05         49.471946         68.494511         80.366804
 4.088890000e-05         49.496630         68.534816         80.422216
 4.091250000e-05         49.521603         68.575238         80.477610
 4.093610000e-05         49.546883         68.615792         80.533005
 4.095970000e-05         49.572459         68.656465         80.588385
 4.098340000e-05         49.598452         68.697434         80.643984
 4.100700000e-05         49.624647         68.738354         80.699336
 4.103070000e-05         49.651248         68.779558         80.754899
 4.105440000e-05         49.678156         68.820869         80.810429
 4.107810000e-05         49.705358         68.862279         80.865923
 4.110180000e-05         49.732861         68.903790         80.921385
 4.112550000e-05         49.760646         68.945378         80.976790
 4.114920000e-05         49.788721         68.987047         81.032150
 4.117300000e-05         49.817182         69.028948         81.087674
 4.119670000e-05         49.845783         69.070717         81.142894
 4.122050000e-05         49.874737         69.112682         81.198260
 4.124430000e-05         49.903902         69.154636         81.253520
 4.126810000e-05         49.933262         69.196566         81.308678
 4.129190000e-05         49.962760         69.238411         81.363691
 4.131570000e-05         49.992358         69.280136         81.418553
 4.133950000e-05         50.021980         69.321665         81.473223
 4.136330000e-05         50.051556         69.362939         81.527691
 4.138720000e-05         50.081085         69.404006         81.582120
 4.141100000e-05         50.110188         69.444397         81.636016
 4.143490000e-05         50.138883         69.484253         81.689753
 4.145880000e-05         50.166778         69.523157         81.743028
 4.148270000e-05         50.193451         69.560725         81.795699
 4.150660000e-05         50.218318         69.596448         81.847630
 4.153050000e-05         50.240449         69.629499         81.898574
 4.155450000e-05         50.258424         69.658694         81.948414
 4.157840000e-05         50.269571         69.681619         81.996308
 4.160240000e-05         50.269289         69.694503         82.042189
 4.162630000e-05         50.248179         69.689558         82.085963
 4.165030000e-05         50.185563         69.651699         82.136196
 4.167430000e-05         50.073035         69.601178         82.316044
 4.169830000e-05         58.256794         78.031957         90.014300
 4.172230000e-05         52.022559         71.396271         83.168167
 4.174640000e-05         51.328925         70.734786         82.748126
 4.177040000e-05         51.157262         70.580380         82.681978
 4.179440000e-05         51.100699         70.535456         82.684197
 4.181850000e-05         51.087484         70.531178         82.710202
 4.184260000e-05         51.095454         70.546428         82.746946
 4.186670000e-05         51.115434         70.572540         82.789357
 4.189080000e-05         51.143010         70.605350         82.835060
 4.191490000e-05         51.175768         70.642598         82.882798
 4.193900000e-05         51.212329         70.682986         82.931863
 4.196310000e-05         51.251820         70.725689         82.981805
 4.198730000e-05         51.293831         70.770345         83.032537
 4.201150000e-05         51.337812         70.816411         83.083655
 4.203560000e-05         51.383319         70.863447         83.134819
 4.205980000e-05         51.430511         70.911634         83.186333
 4.208400000e-05         51.479060         70.960638         83.237907
 4.210820000e-05         51.528841         71.010338         83.289467
 4.213240000e-05         51.579797         71.060671         83.340981
 4.215670000e-05         51.632059         71.111761         83.392600
 4.218090000e-05         51.685157         71.163150         83.443883
 4.220520000e-05         51.739475         71.215198         83.495202
 4.222940000e-05         51.794550         71.267458         83.546124
 4.225370000e-05         51.850793         71.320308         83.597024
 4.227800000e-05         51.907988         71.373540         83.647702
 4.230000000e-05         51.960539         71.422008         83.693343
 4.230230000e-05         51.966084         71.427093         83.698101
 4.232660000e-05         52.025066         71.480956         83.748214
 4.235100000e-05         52.085199         71.535350         83.798236
 4.237530000e-05         52.145949         71.589789         83.847722
 4.239970000e-05         52.207821         71.644718         83.897071
 4.242400000e-05         52.270311         71.699680         83.945870
 4.244840000e-05         52.333892         71.755087         83.994479
 4.247280000e-05         52.398331         71.810719         84.042697
 4.249720000e-05         52.463615         71.866563         84.090509
 4.252160000e-05         52.529726         71.922591         84.137882
 4.254600000e-05         52.596662         71.978801         84.184811
 4.257050000e-05         52.664697         72.035407         84.231466
 4.259490000e-05         52.733290         72.091956         84.277465
 4.261940000e-05         52.802963         72.148867         84.323143
 4.264390000e-05         52.873443         72.205905         84.368300
 4.266840000e-05         52.944727         72.263068         84.412930
 4.269290000e-05         53.016825         72.320353         84.457024
 4.271740000e-05         53.089684         72.377711         84.500536
 4.274190000e-05         53.163319         72.435146         84.543461
 4.276640000e-05         53.237737         72.492662         84.585801
 4.279100000e-05         53.313212         72.550456         84.627684
 4.281560000e-05         53.389432         72.608282         84.668924
 4.284010000e-05         53.466085         72.665899         84.709346
 4.286470000e-05         53.543783         72.723765         84.749267
 4.288930000e-05         53.622194         72.781618         84.788493
 4.291390000e-05         53.701305         72.839447         84.827010
 4.293860000e-05         53.781442         72.897480         84.864961
 4.296320000e-05         53.861915         72.955210         84.902004
 4.298780000e-05         53.943063         73.012883         84.938304
 4.301250000e-05         54.025167         73.070685         84.973956
 4.303720000e-05         54.107909         73.128388         85.008819
 4.306190000e-05         54.191263         73.185967         85.042868
 4.308660000e-05         54.275219         73.243413         85.076095
 4.311130000e-05         54.359730         73.300686         85.108465
 4.313600000e-05         54.444802         73.357788         85.139981
 4.316070000e-05         54.530380         73.414672         85.170602
 4.318550000e-05         54.616825         73.471580         85.200461
 4.321020000e-05         54.703400         73.528018         85.229287
 4.323500000e-05         54.790775         73.584418         85.257297
 4.325980000e-05         54.878597         73.640554         85.284376
 4.328460000e-05         54.966805         73.696371         85.310480
 4.330940000e-05         55.055400         73.751874         85.335621
 4.333420000e-05         55.144345         73.807041         85.359783
 4.335900000e-05         55.233599         73.861834         85.382941
 4.338390000e-05         55.323509         73.916469         85.405182
 4.340880000e-05         55.413680         73.970697         85.426400
 4.343360000e-05         55.503688         74.024256         85.446478
 4.345850000e-05         55.594263         74.077594         85.465606
 4.348340000e-05         55.685007         74.130469         85.483685
 4.350830000e-05         55.775844         74.182821         85.500673
 4.353320000e-05         55.866784         74.234672         85.516603
 4.355820000e-05         55.958119         74.286171         85.531493
 4.358310000e-05         56.049110         74.336913         85.545243
 4.360810000e-05         56.140441         74.387270         85.557946
 4.363300000e-05         56.231332         74.436816         85.569497
 4.365800000e-05         56.322481         74.485929         85.579980
 4.368300000e-05         56.413505         74.534412         85.589372
 4.370800000e-05         56.504306         74.582187         85.597613
 4.373310000e-05         56.595246         74.629461         85.604771
 4.375810000e-05         56.685565         74.675841         85.610790
 4.378310000e-05         56.775567         74.721484         85.615689
 4.380820000e-05         56.865577         74.766552         85.619488
 4.383330000e-05         56.955183         74.810840         85.622166
 4.385830000e-05         57.043983         74.854148         85.623716
 4.388340000e-05         57.132681         74.896836         85.624180
 4.390850000e-05         57.220821         74.938664         85.623514
 4.393370000e-05         57.308770         74.979832         85.621772
 4.395880000e-05         57.395737         75.019948         85.618924
 4.398390000e-05         57.482061         75.059191         85.615008
 4.400910000e-05         57.568023         75.097683         85.609997
 4.403430000e-05         57.653239         75.135252         85.603915
 4.405950000e-05         57.737684         75.171898         85.596791
 4.408470000e-05         57.821293         75.207589         85.588617
 4.410990000e-05         57.904042         75.242329         85.579428
 4.413510000e-05         57.985877         75.276091         85.569220
 4.416030000e-05         58.066784         75.308889         85.558037
 4.418560000e-05         58.147020         75.340819         85.545828
 4.421080000e-05         58.225914         75.371620         85.532706
 4.423610000e-05         58.304059         75.401531         85.518589
 4.426140000e-05         58.381121         75.430442         85.503571
 4.428670000e-05         58.457032         75.458310         85.487637
 4.431200000e-05         58.531777         75.485152         85.470829
 4.433730000e-05         58.605340         75.510978         85.453187
 4.436270000e-05         58.677934         75.535845         85.434622
 4.438800000e-05         58.749006         75.559601         85.415351
 4.441340000e-05         58.819032         75.582376         85.395191
 4.443870000e-05         58.887491         75.604054         85.374392
 4.446410000e-05         58.954859         75.624762         85.352768
 4.448950000e-05         59.020870         75.644450         85.330466
 4.451490000e-05         59.085456         75.663071         85.307462
 4.454040000e-05         59.148851         75.680694         85.283699
 4.456580000e-05         59.210642         75.697375         85.259540
 4.459120000e-05         59.270920         75.712930         85.234716
 4.461670000e-05         59.329953         75.727536         85.209245
 4.464220000e-05         59.387478         75.741125         85.183242
 4.466770000e-05         59.443484         75.753710         85.156743
 4.469320000e-05         59.497973         75.765315         85.129793
 4.471870000e-05         59.550938         75.775955         85.102427
 4.474420000e-05         59.602342         75.785612         85.074647
 4.476970000e-05         59.652195         75.794316         85.046499
 4.479530000e-05         59.700675         75.802106         85.017902
 4.482090000e-05         59.747583         75.808970         84.989009
 4.484640000e-05         59.792748         75.814899         84.959958
 4.487200000e-05         59.836493         75.819927         84.930527
 4.489760000e-05         59.878688         75.824100         84.900916
 4.492330000e-05         59.919448         75.827399         84.870988
 4.494890000e-05         59.958484         75.829842         84.841038
 4.497450000e-05         59.995948         75.831444         84.810959
 4.500020000e-05         60.031993         75.832237         84.780673
 4.502580000e-05         60.066355         75.832247         84.750463
 4.505150000e-05         60.099281         75.831453         84.720076
 4.507720000e-05         60.130688         75.829925         84.689715
 4.510290000e-05         60.160550         75.827642         84.659363
 4.512860000e-05         60.188903         75.824649         84.629074
 4.515440000e-05         60.215849         75.820937         84.598742
 4.518010000e-05         60.241211         75.816574         84.568649
 4.520590000e-05         60.265193         75.811535         84.538571
 4.523160000e-05         60.287619         75.805874         84.508761
 4.525740000e-05         60.308682         75.799569         84.479010
 4.528320000e-05         60.328347         75.792698         84.449497
 4.530900000e-05         60.346610         75.785261         84.420221
 4.533480000e-05         60.363476         75.777259         84.391182
 4.536070000e-05         60.379042         75.768701         84.362314
 4.538650000e-05         60.393227         75.759692         84.333877
 4.541240000e-05         60.406134         75.750151         84.305636
 4.543830000e-05         60.417737         75.740142         84.277733
 4.546410000e-05         60.428060         75.729766         84.250327
 4.549000000e-05         60.437151         75.718908         84.223168
 4.551600000e-05         60.445055         75.707615         84.196308
 4.554190000e-05         60.451748         75.696008         84.169983
 4.556780000e-05         60.457273         75.684050         84.144089
 4.559380000e-05         60.461671         75.671711         84.118542
 4.561970000e-05         60.464934         75.659106         84.093548
 4.564570000e-05         60.467118         75.646160         84.068933
 4.567170000e-05         60.468229         75.632937         84.044801
 4.569770000e-05         60.468326         75.619487         84.021196
 4.572370000e-05         60.467411         75.605804         83.998101
 4.574970000e-05         60.465510         75.591903         83.975523
 4.577580000e-05         60.462661         75.577774         83.953415
 4.580180000e-05         60.458891         75.563518         83.931929
 4.582790000e-05         60.454205         75.549050         83.910913
 4.585400000e-05         60.448659         75.534459         83.890477
 4.588010000e-05         60.442263         75.519743         83.870607
 4.590620000e-05         60.435064         75.504941         83.851334
 4.593230000e-05         60.427071         75.490046         83.832636
 4.595840000e-05         60.418308         75.475073         83.814521
 4.598460000e-05         60.408783         75.459999         83.796944
 4.601080000e-05         60.398562         75.444904         83.779987
 4.603690000e-05         60.387695         75.429839         83.763695
 4.606310000e-05         60.376140         75.414719         83.747959
 4.608930000e-05         60.363969         75.399621         83.732852
 4.611550000e-05         60.351185         75.384535         83.718351
 4.614170000e-05         60.337832         75.369496         83.704480
 4.616800000e-05         60.323850         75.354423         83.691152
 4.619420000e-05         60.309442         75.339520         83.678548
 4.622050000e-05         60.294450         75.324609         83.666492
 4.624680000e-05         60.278989         75.309797         83.655075
 4.627310000e-05         60.263080         75.295093         83.644291
 4.629940000e-05         60.246718         75.280478         83.634111
 4.632570000e-05         60.229983         75.266022         83.624591
 4.635200000e-05         60.212846         75.251682         83.615676
 4.637840000e-05         60.195272         75.237420         83.607340
 4.640470000e-05         60.177440         75.223385         83.599676
 4.643110000e-05         60.159238         75.209481         83.592624
 4.645750000e-05         60.140716         75.195726         83.586166
 4.648390000e-05         60.121917         75.182153         83.580323
 4.651030000e-05         60.102888         75.168800         83.575123
 4.653670000e-05         60.083592         75.155617         83.570502
 4.656310000e-05         60.064087         75.142646         83.566493
 4.658960000e-05         60.044312         75.129847         83.563080
 4.661600000e-05         60.024446         75.117333         83.560293
 4.664250000e-05         60.004323         75.104982         83.558074
 4.666900000e-05         59.984078         75.092890         83.556470
 4.669550000e-05         59.963699         75.081035         83.555450
 4.672200000e-05         59.943180         75.069397         83.554983
 4.674850000e-05         59.922614         75.058064         83.555146
 4.677510000e-05         59.901866         75.046919         83.555857
 4.680000000e-05         59.882382         75.036725         83.557039
 4.680160000e-05         59.881117         75.036065         83.557119
 4.682820000e-05         59.860265         75.025465         83.558978
 4.685480000e-05         59.839375         75.015135         83.561392
 4.688140000e-05         59.818480         75.005100         83.564380
 4.690800000e-05         59.797567         74.995336         83.567905
 4.693460000e-05         59.776654         74.985848         83.571963
 4.696120000e-05         59.755779         74.976667         83.576577
 4.698790000e-05         59.734849         74.967739         83.581736
 4.701460000e-05         59.713978         74.959120         83.587438
 4.704120000e-05         59.693229         74.950820         83.593625
 4.706790000e-05         59.672488         74.942807         83.600369
 4.709460000e-05         59.651805         74.935079         83.607603
 4.712130000e-05         59.631233         74.927678         83.615363
 4.714810000e-05         59.610694         74.920570         83.623662
 4.717480000e-05         59.590329         74.913786         83.632410
 4.720150000e-05         59.570099         74.907327         83.641656
 4.722830000e-05         59.549926         74.901164         83.651425
 4.725510000e-05         59.529906         74.895332         83.661684
 4.728190000e-05         59.510020         74.889802         83.672396
 4.730870000e-05         59.490325         74.884628         83.683610
 4.733550000e-05         59.470775         74.879754         83.695262
 4.736240000e-05         59.451331         74.875189         83.707415
 4.738920000e-05         59.432150         74.870975         83.719983
 4.741610000e-05         59.413090         74.867072         83.733041
 4.744290000e-05         59.394307         74.863516         83.746495
 4.746980000e-05         59.375683         74.860301         83.760459
 4.749670000e-05         59.357248         74.857388         83.774824
 4.752360000e-05         59.339034         74.854808         83.789615
 4.755060000e-05         59.320998         74.852567         83.804898
 4.757750000e-05         59.303244         74.850649         83.820520
 4.760450000e-05         59.285699         74.849091         83.836644
 4.763140000e-05         59.268425         74.847829         83.853069
 4.765840000e-05         59.251376         74.846937         83.869995
 4.768540000e-05         59.234578         74.846371         83.887306
 4.771240000e-05         59.218038         74.846132         83.905001
 4.773950000e-05         59.201708         74.846231         83.923150
 4.776650000e-05         59.185718         74.846671         83.941618
 4.779350000e-05         59.169996         74.847435         83.960451
 4.782060000e-05         59.154506         74.848543         83.979729
 4.784770000e-05         59.139316         74.849998         83.999387
 4.787480000e-05         59.124406         74.851776         84.019395
 4.790190000e-05         59.109806         74.853901         84.039772
 4.792900000e-05         59.095492         74.856348         84.060489
 4.795610000e-05         59.081493         74.859140         84.081566
 4.798330000e-05         59.067746         74.862269         84.103056
 4.801040000e-05         59.054361         74.865722         84.124810
 4.803760000e-05         59.041257         74.869536         84.146995
 4.806480000e-05         59.028454         74.873666         84.169495
 4.809200000e-05         59.015981         74.878137         84.192329
 4.811920000e-05         59.003836         74.882943         84.215493
 4.814640000e-05         58.992029         74.888092         84.238985
 4.817370000e-05         58.980492         74.893571         84.262860
 4.820090000e-05         58.969355         74.899387         84.286986
 4.822820000e-05         58.958494         74.905536         84.311490
 4.825550000e-05         58.947975         74.912016         84.336299
 4.828280000e-05         58.937796         74.918826         84.361411
 4.831010000e-05         58.927986         74.925990         84.386846
 4.833740000e-05         58.918500         74.933460         84.412553
 4.836470000e-05         58.909384         74.941279         84.438572
 4.839210000e-05         58.900555         74.949426         84.464945
 4.841940000e-05         58.892141         74.957897         84.491534
 4.844680000e-05         58.884038         74.966715         84.518490
 4.847420000e-05         58.876315         74.975881         84.545748
 4.850160000e-05         58.868946         74.985369         84.573276
 4.852900000e-05         58.861931         74.995176         84.601071
 4.855650000e-05         58.855239         75.005328         84.629222
 4.858390000e-05         58.848958         75.015790         84.657560
 4.861140000e-05         58.843032         75.026627         84.686277
 4.863880000e-05         58.837465         75.037717         84.715121
 4.866630000e-05         58.832279         75.049203         84.744361
 4.869380000e-05         58.827452         75.061000         84.773846
 4.872130000e-05         58.823010         75.073131         84.803597
 4.874890000e-05         58.818900         75.085602         84.833681
 4.877640000e-05         58.815206         75.098375         84.863929
 4.880400000e-05         58.811897         75.111538         84.894558
 4.883150000e-05         58.808947         75.124943         84.925288
 4.885910000e-05         58.806388         75.138739         84.956395
 4.888670000e-05         58.804190         75.152836         84.987722
 4.891430000e-05         58.802378         75.167257         85.019292
 4.894190000e-05         58.800981         75.182028         85.051128
 4.896960000e-05         58.799928         75.197137         85.083278
 4.899720000e-05         58.799310         75.212557         85.115590
 4.902490000e-05         58.799033         75.228306         85.148206
 4.905260000e-05         58.799174         75.244404         85.181078
 4.908030000e-05         58.799704         75.260820         85.214176
 4.910800000e-05         58.800627         75.277557         85.247502
 4.913570000e-05         58.801957         75.294629         85.281070
 4.916340000e-05         58.803662         75.311999         85.314838
 4.919120000e-05         58.805785         75.329770         85.348970
 4.921890000e-05         58.808288         75.347788         85.383189
 4.924670000e-05         58.811194         75.366186         85.417747
 4.927450000e-05         58.814514         75.384919         85.452539
 4.930230000e-05         58.818227         75.403965         85.487539
 4.933010000e-05         58.822331         75.423318         85.522743
 4.935800000e-05         58.826864         75.443075         85.558301
 4.938580000e-05         58.831798         75.463097         85.593961
 4.941370000e-05         58.837140         75.483496         85.629946
 4.944150000e-05         58.842851         75.504121         85.665991
 4.946940000e-05         58.849029         75.525187         85.702424
 4.949730000e-05         58.855584         75.546543         85.739035
 4.952520000e-05         58.862573         75.568240         85.775871
 4.955320000e-05         58.869986         75.590326         85.813036
 4.958110000e-05         58.877773         75.612648         85.850271
 4.960910000e-05         58.885991         75.635361         85.887835
 4.963700000e-05         58.894633         75.658357         85.925508
 4.966500000e-05         58.903691         75.681728         85.963494
 4.969300000e-05         58.913145         75.705404         86.001667
 4.972100000e-05         58.923060         75.729446         86.040080
 4.974910000e-05         58.933420         75.753890         86.078826
 4.977710000e-05         58.944139         75.778548         86.117615
 4.980520000e-05         58.955332         75.803641         86.156767
 4.983320000e-05         58.966908         75.828966         86.195974
 4.986130000e-05         58.978910         75.854674         86.235494
 4.988940000e-05         58.991369         75.880741         86.275243
 4.991750000e-05         59.004234         75.907118         86.315178
 4.994570000e-05         59.017608         75.933950         86.355482
 4.997380000e-05         59.031341         75.960997         86.395827
 5.000190000e-05         59.045466         75.988342         86.436347
 5.003010000e-05         59.060112         76.016153         86.477243
 5.005830000e-05         59.075172         76.044274         86.518318
 5.008650000e-05         59.090657         76.072726         86.559595
 5.011470000e-05         59.106575         76.101508         86.601066
 5.014290000e-05         59.122912         76.130614         86.642734
 5.017120000e-05         59.139772         76.160179         86.684762
 5.019940000e-05         59.156985         76.189953         86.726826
 5.022770000e-05         59.174695         76.220167         86.769236
 5.025600000e-05         59.192839         76.250711         86.811839
 5.028430000e-05         59.211428         76.281601         86.854652
 5.031260000e-05         59.230432         76.312799         86.897634
 5.034090000e-05         59.249891         76.344353         86.940836
 5.036920000e-05         59.269773         76.376225         86.984216
 5.039760000e-05         59.290190         76.408568         87.027964
 5.042590000e-05         59.310983         76.441140         87.071762
 5.045430000e-05         59.332291         76.474163         87.115906
 5.048270000e-05         59.354035         76.507522         87.160246
 5.051110000e-05         59.376202         76.541197         87.204763
 5.053950000e-05         59.398860         76.575259         87.249519
 5.056800000e-05         59.422012         76.609745         87.294593
 5.059640000e-05         59.445543         76.644468         87.339724
 5.062490000e-05         59.469604         76.679651         87.385203
 5.065340000e-05         59.494116         76.715184         87.430890
 5.068190000e-05         59.519062         76.751038         87.476747
 5.071040000e-05         59.544498         76.787282         87.522850
 5.073890000e-05         59.570346         76.823826         87.569105
 5.076740000e-05         59.596684         76.860756         87.615596
 5.079600000e-05         59.623563         76.898155         87.662441
 5.082460000e-05         59.650891         76.935899         87.709483
 5.085310000e-05         59.678594         76.973869         87.756565
 5.088170000e-05         59.706824         77.012298         87.803992
 5.091030000e-05         59.735531         77.051096         87.851634
 5.093900000e-05         59.764793         77.090376         87.899639
 5.096760000e-05         59.794414         77.129874         87.947679
 5.099620000e-05         59.824523         77.169746         87.995936
 5.102490000e-05         59.855169         77.210088         88.044544
 5.105360000e-05         59.886299         77.250800         88.093364
 5.108230000e-05         59.917907         77.291888         88.142410
 5.111100000e-05         59.949955         77.333303         88.191625
 5.113970000e-05         59.982480         77.375089         88.241059
 5.116850000e-05         60.015596         77.417389         88.290875
 5.119720000e-05         60.049068         77.459902         88.340720
 5.122600000e-05         60.083119         77.502922         88.390945
 5.125470000e-05         60.117507         77.546136         88.441182
 5.128350000e-05         60.152498         77.589878         88.491813
 5.131230000e-05         60.187996         77.634017         88.542680
 5.134120000e-05         60.224053         77.678640         88.593902
 5.137000000e-05         60.260481         77.723491         88.645166
 5.139890000e-05         60.297488         77.768843         88.696795
 5.142770000e-05         60.334859         77.814425         88.748476
 5.145660000e-05         60.372830         77.860522         88.800529
 5.148550000e-05         60.411282         77.906997         88.852803
 5.151440000e-05         60.450232         77.953860         88.905302
 5.154330000e-05         60.489611         78.001048         88.957971
 5.157230000e-05         60.529674         78.048833         89.011087
 5.160120000e-05         60.570012         78.096763         89.064176
 5.163020000e-05         60.611040         78.145300         89.117720
 5.165920000e-05         60.652477         78.194139         89.171411
 5.168820000e-05         60.694452         78.243406         89.225363
 5.171720000e-05         60.736890         78.293032         89.279513
 5.174620000e-05         60.779832         78.343051         89.333890
 5.177530000e-05         60.823381         78.393599         89.388652
 5.180430000e-05         60.867288         78.444371         89.443458
 5.183340000e-05         60.911820         78.495688         89.498661
 5.186250000e-05         60.956825         78.547372         89.554068
 5.189160000e-05         61.002318         78.599436         89.609690
 5.190000000e-05         61.015539         78.614537         89.625790
 5.192070000e-05         61.048314         78.651901         89.665551
 5.194980000e-05         61.094783         78.704729         89.721608
 5.197890000e-05         61.141733         78.757938         89.777885
 5.200810000e-05         61.189329         78.811705         89.834564
 5.203730000e-05         61.237438         78.865882         89.891490
 5.206640000e-05         61.285840         78.920225         89.948406
 5.209560000e-05         61.334902         78.975149         90.005750
 5.212490000e-05         61.384649         79.030666         90.063525
 5.215410000e-05         61.434676         79.086350         90.121302
 5.218330000e-05         61.485204         79.142423         90.179299
 5.221260000e-05         61.536404         79.199089         90.237729
 5.224190000e-05         61.588054         79.256102         90.296347
 5.227120000e-05         61.640223         79.313530         90.355209
 5.230050000e-05         61.692874         79.371343         90.414295
 5.232980000e-05         61.746012         79.429537         90.473595
 5.235910000e-05         61.799609         79.488091         90.533094
 5.238850000e-05         61.853900         79.547259         90.593044
 5.241780000e-05         61.908478         79.606592         90.652993
 5.244720000e-05         61.963745         79.666532         90.713383
 5.247660000e-05         62.019482         79.726845         90.773985
 5.250600000e-05         62.075703         79.787543         90.834810
 5.253540000e-05         62.132394         79.848614         90.895842
 5.256480000e-05         62.189575         79.910079         90.957109
 5.259430000e-05         62.247419         79.972120         91.018785
 5.262380000e-05         62.305759         80.034563         91.080698
 5.265320000e-05         62.364361         80.097159         91.142607
 5.268270000e-05         62.423656         80.160362         91.204956
 5.271220000e-05         62.483421         80.223948         91.267528
 5.274180000e-05         62.543826         80.288090         91.330493
 5.277130000e-05         62.604543         80.352438         91.393505
 5.280080000e-05         62.665734         80.417166         91.456735
 5.283040000e-05         62.727583         80.482474         91.520381
 5.286000000e-05         62.789904         80.548158         91.584242
 5.288960000e-05         62.852690         80.614221         91.648324
 5.291920000e-05         62.915911         80.680631         91.712600
 5.294880000e-05         62.979653         80.747470         91.777138
 5.297850000e-05         63.044057         80.814891         91.842094
 5.300810000e-05         63.108647         80.882408         91.907006
 5.303780000e-05         63.173976         80.950578         91.972397
 5.306750000e-05         63.239718         81.019079         92.037968
 5.309720000e-05         63.305948         81.087984         92.103785
 5.312690000e-05         63.372611         81.157233         92.169791
 5.315660000e-05         63.439713         81.226844         92.236011
 5.318640000e-05         63.507492         81.297054         92.302662
 5.321610000e-05         63.575509         81.367413         92.369321
 5.324590000e-05         63.644156         81.438329         92.436377
 5.327570000e-05         63.713261         81.509624         92.503662
 5.330550000e-05         63.782791         81.581264         92.571142
 5.333530000e-05         63.852750         81.653253         92.638821
 5.336520000e-05         63.923385         81.725853         92.706950
 5.339500000e-05         63.994200         81.798546         92.775040
 5.342490000e-05         64.065659         81.871819         92.843554
 5.345480000e-05         64.137540         81.945435         92.912261
 5.348460000e-05         64.209624         82.019180         92.980972
 5.351460000e-05         64.282594         82.093748         93.050330
 5.354450000e-05         64.355709         82.168385         93.119634
 5.357440000e-05         64.429241         82.243370         93.189145
 5.360440000e-05         64.503407         82.318927         93.259074
 5.363430000e-05         64.577717         82.394558         93.328960
 5.366430000e-05         64.652683         82.470780         93.399279
 5.369430000e-05         64.728034         82.547323         93.469785
 5.372430000e-05         64.803734         82.624154         93.540449
 5.375440000e-05         64.880113         82.701603         93.611572
 5.378440000e-05         64.956601         82.779098         93.682636
 5.381450000e-05         65.033678         82.857127         93.754085
 5.384450000e-05         65.110903         82.935240         93.825510
 5.387460000e-05         65.188732         83.013905         93.897340
 5.390470000e-05         65.266915         83.092868         93.969344
 5.393490000e-05         65.345703         83.172384         94.041754
 5.396500000e-05         65.424595         83.251948         94.114113
 5.399510000e-05         65.503810         83.331784         94.186626
 5.402530000e-05         65.583615         83.412165         94.259545
 5.405550000e-05         65.663758         83.492833         94.332632
 5.408570000e-05         65.744232         83.573785         94.405890
 5.411590000e-05         65.825038         83.655023         94.479317
 5.414610000e-05         65.906114         83.736491         94.552872
 5.417640000e-05         65.987806         83.818530         94.626857
 5.420660000e-05         66.069520         83.900552         94.700747
 5.423690000e-05         66.151785         83.983084         94.775015
 5.426720000e-05         66.234349         84.065878         94.849442
 5.429750000e-05         66.317194         84.148920         94.924017
 5.432780000e-05         66.400302         84.232189         94.998720
 5.435810000e-05         66.483694         84.315707         95.073577
 5.438850000e-05         66.567644         84.399757         95.148840
 5.441880000e-05         66.651541         84.483719         95.223952
 5.444920000e-05         66.735986         84.568207         95.299473
 5.447960000e-05         66.820668         84.652904         95.375115
 5.451000000e-05         66.905608         84.737837         95.450904
 5.454040000e-05         66.990746         84.822944         95.526788
 5.457090000e-05         67.076431         84.908575         95.603079
 5.460130000e-05         67.162028         84.994101         95.679220
 5.463180000e-05         67.248109         85.080095         95.755721
 5.466230000e-05         67.334416         85.166300         95.832359
 5.469280000e-05         67.420894         85.252666         95.909090
 5.472330000e-05         67.507587         85.339232         95.985948
 5.475380000e-05         67.594456         85.425966         96.062907
 5.478430000e-05         67.681511         85.512880         96.139984
 5.481490000e-05         67.769000         85.600218         96.217390
 5.484550000e-05         67.856652         85.687725         96.294908
 5.487610000e-05         67.944462         85.775381         96.372518
 5.490670000e-05         68.032445         85.863210         96.450243
 5.493730000e-05         68.120544         85.951162         96.528043
 5.496790000e-05         68.208780         86.039254         96.605936
 5.499860000e-05         68.297418         86.127758         96.684162
 5.502920000e-05         68.385907         86.216116         96.762229
 5.505990000e-05         68.474780         86.304874         96.840626
 5.509060000e-05         68.563762         86.393750         96.919100
 5.512130000e-05         68.652822         86.482724         96.997642
 5.515210000e-05         68.742298         86.572128         97.076542
 5.518280000e-05         68.831543         86.661320         97.155238
 5.521360000e-05         68.921165         86.750914         97.234276
 5.524430000e-05         69.010537         86.840280         97.313098
 5.527510000e-05         69.100273         86.930038         97.392255
 5.530590000e-05         69.190073         87.019887         97.471484
 5.533670000e-05         69.279924         87.109819         97.550784
 5.536760000e-05         69.370098         87.200108         97.630393
 5.539840000e-05         69.460016         87.290176         97.709806
 5.542930000e-05         69.550236         87.380580         97.789515
 5.546020000e-05         69.640491         87.471063         97.869301
 5.549110000e-05         69.730732         87.561572         97.949112
 5.552200000e-05         69.820997         87.652154         98.029001
 5.555290000e-05         69.911248         87.742765         98.108923
 5.558390000e-05         70.001790         87.833721         98.189165
 5.561480000e-05         70.092042         87.924437         98.269213
 5.564580000e-05         70.182551         88.015463         98.349549
 5.567680000e-05         70.273024         88.106514         98.429933
 5.570780000e-05         70.363468         88.197590         98.510358
 5.573880000e-05         70.453904         88.288723         98.590864
 5.576980000e-05         70.544252         88.379833         98.671378
 5.580090000e-05         70.634875         88.471288         98.752228
 5.583200000e-05         70.725414         88.562726         98.833098
 5.586300000e-05         70.815617         88.653901         98.913774
 5.589410000e-05         70.906060         88.745393         98.994770
 5.592530000e-05         70.996715         88.837176         99.076067
 5.595640000e-05         71.086999         88.928664         99.157147
 5.598750000e-05         71.177197         89.020150         99.238273
 5.601870000e-05         71.267612         89.111944         99.319726
 5.604990000e-05         71.357938         89.203739         99.401234
 5.608110000e-05         71.448171         89.295529         99.482794
 5.611230000e-05         71.538325         89.387335         99.564429
 5.614350000e-05         71.628373         89.479134         99.646119
 5.617470000e-05         71.718324         89.570933         99.727877
 5.620600000e-05         71.808471         89.663040         99.809979
 5.623730000e-05         71.898508         89.755140         99.892146
 5.626850000e-05         71.988139         89.846937         99.974117
 5.629980000e-05         72.077960         89.939045         100.056444
 5.633120000e-05         72.167973         90.031465         100.139134
 5.636250000e-05         72.257594         90.123605         100.221656
 5.639380000e-05         72.347090         90.215742         100.304264
 5.642520000e-05         72.436792         90.308220         100.387269
 5.645660000e-05         72.526366         90.400695         100.470365
 5.648800000e-05         72.615832         90.493199         100.553587
 5.651940000e-05         72.705222         90.585758         100.636959
 5.655080000e-05         72.794478         90.678323         100.720439
 5.658230000e-05         72.883936         90.771249         100.804356
 5.661370000e-05         72.973028         90.863941         100.888171
 5.664520000e-05         73.062297         90.956973         100.972410
 5.667670000e-05         73.151479         91.050073         101.056827
 5.670820000e-05         73.240588         91.143260         101.141448
 5.673970000e-05         73.329639         91.236548         101.226282
 5.677120000e-05         73.418604         91.329920         101.311325
 5.680280000e-05         73.507776         91.423688         101.396862
 5.683440000e-05         73.596912         91.517595         101.482662
 5.686590000e-05         73.685723         91.611344         101.568457
 5.689750000e-05         73.774760         91.705519         101.654785
 5.692920000e-05         73.864090         91.800201         101.741729
 5.696080000e-05         73.953098         91.894737         101.828689
 5.699240000e-05         74.042104         91.989475         101.915991
 5.702410000e-05         74.131408         92.084740         102.003938
 5.705580000e-05         74.220746         92.180256         102.092281
 5.708750000e-05         74.310100         92.276006         102.181008
 5.711920000e-05         74.399548         92.372082         102.270211
 5.715090000e-05         74.489040         92.468435         102.359844
 5.718260000e-05         74.578635         92.565133         102.449978
 5.721440000e-05         74.668629         92.662501         102.540922
 5.724620000e-05         74.758741         92.760249         102.632409
 5.727800000e-05         74.849012         92.858421         102.724485
 5.730980000e-05         74.939463         92.957051         102.817189
 5.734160000e-05         75.030134         93.056185         102.910566
 5.737340000e-05         75.121033         93.155836         103.004634
 5.740000000e-05         75.197258         93.239623         103.083889
 5.740530000e-05         75.212465         93.256361         103.099739
 5.743720000e-05         75.304196         93.357497         103.195635
 5.746900000e-05         75.395973         93.458982         103.292082
 5.750090000e-05         75.488368         93.561449         103.389683
 5.753290000e-05         75.581455         93.664997         103.488543
 5.756480000e-05         75.674688         93.769023         103.588088
 5.759670000e-05         75.768380         93.873892         103.688679
 5.762870000e-05         75.862909         93.980035         103.790735
 5.766070000e-05         75.957976         94.087127         103.893948
 5.769270000e-05         76.053642         94.195251         103.998403
 5.772470000e-05         76.149970         94.304488         104.104191
 5.775670000e-05         76.247014         94.414919         104.211396
 5.778880000e-05         76.345129         94.526957         104.320427
 5.782080000e-05         76.443737         94.639956         104.430660
 5.785290000e-05         76.543562         94.754771         104.542944
 5.788500000e-05         76.644346         94.871118         104.657005
 5.791710000e-05         76.746121         94.989051         104.772904
 5.794920000e-05         76.849019         95.108744         104.890825
 5.798140000e-05         76.953376         95.230612         105.011184
 5.801350000e-05         77.058683         95.354091         105.133441
 5.804570000e-05         77.165621         95.479997         105.258405
 5.807790000e-05         77.273997         95.608134         105.385898
 5.811010000e-05         77.383881         95.738625         105.516057
 5.814230000e-05         77.495345         95.871576         105.648996
 5.817460000e-05         77.608864         96.007604         105.785349
 5.820680000e-05         77.723832         96.146018         105.924436
 5.823910000e-05         77.841062         96.287845         106.067303
 5.827140000e-05         77.960284         96.432818         106.213702
 5.830370000e-05         78.081626         96.581142         106.363856
 5.833600000e-05         78.205175         96.732994         106.517962
 5.836830000e-05         78.331050         96.888586         106.676255
 5.840070000e-05         78.459718         97.048595         106.839454
 5.843310000e-05         78.590910         97.212778         107.007334
 5.846540000e-05         78.724283         97.380809         107.179588
 5.849780000e-05         78.860735         97.553946         107.357538
 5.853030000e-05         79.000294         97.732386         107.541427
 5.856270000e-05         79.142187         97.915301         107.730440
 5.859510000e-05         79.286775         98.103352         107.925304
 5.862760000e-05         79.434454         98.297292         108.126854
 5.866010000e-05         79.584635         98.496649         108.334670
 5.869260000e-05         79.737094         98.701442         108.548836
 5.872510000e-05         79.891532         98.911675         108.769446
 5.875760000e-05         80.047440         99.127155         108.996401
 5.879020000e-05         80.204612         99.348206         109.230165
 5.882270000e-05         80.361188         99.572968         109.468926
 5.885530000e-05         80.516874         99.801970         109.713428
 5.888790000e-05         80.669547         100.033326         109.961899
 5.892050000e-05         80.817011         100.265294         110.212758
 5.895310000e-05         80.956434         100.495523         110.463838
 5.898580000e-05         81.084445         100.721416         110.712815
 5.901840000e-05         81.195437         100.937203         110.953991
 5.905110000e-05         81.283848         101.138304         111.183152
 5.908380000e-05         81.341323         101.316296         111.392025
 5.911650000e-05         81.357705         101.460968         111.570578
 5.914920000e-05         81.320290         101.559220         111.705855
 5.918200000e-05         81.212929         101.594393         111.781376
 5.921470000e-05         81.017316         101.545536         111.775833
 5.924750000e-05         80.709872         101.387071         111.663572
 5.928030000e-05         80.266005         101.089611         111.414391
 5.931310000e-05         79.659505         100.620797         110.994788
 5.934590000e-05         78.865987         99.948099         110.370510
 5.937880000e-05         77.864229         99.040497         109.508312
 5.941160000e-05         76.655203         97.887030         108.393990
 5.944450000e-05         75.246239         96.484039         107.020781
 5.947740000e-05         73.680597         94.865262         105.418997
 5.951030000e-05         72.024173         93.091803         103.647163
 5.954320000e-05         70.362683         91.250964         101.791322
 5.957620000e-05         68.784093         89.438527         99.947644
 5.960910000e-05         67.381264         87.763158         98.227229
 5.964210000e-05         66.205878         86.292428         96.700930
 5.967510000e-05         65.292425         85.079044         95.425682
 5.970810000e-05         64.641619         84.138440         94.420881
 5.974110000e-05         64.231959         83.459692         93.678875
 5.977410000e-05         64.028948         83.014604         93.173842
 5.980720000e-05         63.993301         82.765921         92.869848
 5.984030000e-05         64.087219         82.676595         92.730786
 5.987330000e-05         64.275760         82.710360         92.720712
 5.990650000e-05         64.532474         82.836793         92.808661
 5.993960000e-05         64.832677         83.029469         92.968208
 5.997270000e-05         65.159728         83.268268         93.178622
 6.000590000e-05         65.501716         83.538257         93.424397
 6.003900000e-05         65.847226         83.825892         93.691621
 6.007220000e-05         66.191643         84.123987         93.972521
 6.010540000e-05         66.529318         84.425173         94.259362
 6.013860000e-05         66.857193         84.724774         94.547094
 6.017190000e-05         67.174331         85.020442         94.833010
 6.020510000e-05         67.477673         85.308107         95.112814
 6.023840000e-05         67.768572         85.588083         95.386525
 6.027170000e-05         68.045983         85.858594         95.652183
 6.030500000e-05         68.310066         86.119136         95.909099
 6.033830000e-05         68.561205         86.369553         96.156964
 6.037160000e-05         68.799886         86.609876         96.395674
 6.040500000e-05         69.027290         86.840929         96.625943
 6.043840000e-05         69.243347         87.062311         96.847269
 6.047180000e-05         69.448601         87.274306         97.059858
 6.050520000e-05         69.643687         87.477327         97.264046
 6.053860000e-05         69.829199         87.671780         97.460177
 6.057200000e-05         70.005725         87.858103         97.648636
 6.060550000e-05         70.174257         88.037179         97.830265
 6.063890000e-05         70.334330         88.208373         98.004372
 6.067240000e-05         70.487415         88.373125         98.172378
 6.070590000e-05         70.633440         88.531253         98.334060
 6.073940000e-05         70.772882         88.683166         98.489803
 6.077300000e-05         70.906496         88.829606         98.640336
 6.080650000e-05         71.033873         88.970023         98.785057
 6.084010000e-05         71.156129         89.105577         98.925138
 6.087370000e-05         71.273209         89.236137         99.060414
 6.090730000e-05         71.385423         89.361980         99.191147
 6.094090000e-05         71.493035         89.483355         99.317579
 6.097450000e-05         71.596332         89.600510         99.439934
 6.100820000e-05         71.695847         89.714013         99.558793
 6.104190000e-05         71.791496         89.823718         99.673985
 6.107560000e-05         71.883503         89.929837         99.785710
 6.110930000e-05         71.972079         90.032566         99.894155
 6.114300000e-05         72.057383         90.132058         99.999470
 6.117670000e-05         72.139600         90.228472         100.101795
 6.121050000e-05         72.219160         90.322298         100.201646
 6.124430000e-05         72.295927         90.413345         100.298807
 6.127800000e-05         72.369843         90.501494         100.393125
 6.131180000e-05         72.441515         90.587446         100.485341
 6.134570000e-05         72.511014         90.671263         100.575511
 6.137950000e-05         72.578059         90.752576         100.663226
 6.141340000e-05         72.643170         90.831986         100.749117
 6.144720000e-05         72.706051         90.909110         100.832760
 6.148110000e-05         72.767184         90.984520         100.914767
 6.151500000e-05         72.826469         91.058063         100.994957
 6.154900000e-05         72.884204         91.130081         101.073690
 6.158290000e-05         72.940076         91.200174         101.150523
 6.161690000e-05         72.994536         91.268887         101.226042
 6.165080000e-05         73.047311         91.335854         101.299838
 6.168480000e-05         73.098793         91.401550         101.372420
 6.171880000e-05         73.148897         91.465851         101.443644
 6.175290000e-05         73.197841         91.529016         101.513785
 6.178690000e-05         73.245376         91.590705         101.582461
 6.182100000e-05         73.291826         91.651341         101.650140
 6.185500000e-05         73.337025         91.710660         101.716504
 6.188910000e-05         73.381237         91.769026         101.781969
 6.192330000e-05         73.424557         91.826525         101.846612
 6.195740000e-05         73.466715         91.882793         101.910023
 6.199150000e-05         73.507938         91.938121         101.972521
 6.202570000e-05         73.548387         91.992700         102.034310
 6.205990000e-05         73.587935         92.046364         102.095204
 6.209410000e-05         73.626643         92.099173         102.155260
 6.212830000e-05         73.664567         92.151183         102.214534
 6.216250000e-05         73.701722         92.202419         102.273052
 6.219680000e-05         73.738254         92.253055         102.331003
 6.223100000e-05         73.773984         92.302841         102.388097
 6.226530000e-05         73.809162         92.352106         102.444704
 6.229960000e-05         73.843683         92.400705         102.500657
 6.233390000e-05         73.877615         92.448706         102.556020
 6.236830000e-05         73.911050         92.496244         102.610953
 6.240260000e-05         73.943836         92.543087         102.665178
 6.243700000e-05         73.976160         92.589506         102.719010
 6.247140000e-05         74.008005         92.635433         102.772352
 6.250580000e-05         74.039355         92.680867         102.825211
 6.254020000e-05         74.070242         92.725829         102.877600
 6.257460000e-05         74.100709         92.770370         102.929571
 6.260910000e-05         74.130827         92.814606         102.981265
 6.264350000e-05         74.160444         92.858291         103.032387
 6.267800000e-05         74.189790         92.901751         103.083310
 6.271250000e-05         74.218770         92.944850         103.133875
 6.274710000e-05         74.247477         92.987706         103.184213
 6.278160000e-05         74.275764         93.030113         103.234089
 6.281620000e-05         74.303821         93.072331         103.283792
 6.285070000e-05         74.331530         93.114160         103.333083
 6.288530000e-05         74.359005         93.155799         103.382205
 6.291990000e-05         74.386215         93.197179         103.431066
 6.295460000e-05         74.413268         93.238453         103.479840
 6.298920000e-05         74.440008         93.279377         103.528239
 6.302390000e-05         74.466592         93.320193         103.576550
 6.305850000e-05         74.492888         93.360690         103.624517
 6.309320000e-05         74.519047         93.401092         103.672402
 6.312800000e-05         74.545100         93.441444         103.720258
 6.316270000e-05         74.570908         93.481517         103.767805
 6.319740000e-05         74.596544         93.521434         103.815195
 6.323220000e-05         74.622091         93.561310         103.862558
 6.326700000e-05         74.647512         93.601071         103.909798
 6.330180000e-05         74.672776         93.640689         103.956890
 6.333660000e-05         74.697938         93.680222         104.003892
 6.337140000e-05         74.722978         93.719646         104.050778
 6.340630000e-05         74.747974         93.759072         104.097675
 6.344120000e-05         74.772892         93.798456         104.144532
 6.347600000e-05         74.797647         93.837635         104.191147
 6.351100000e-05         74.822444         93.876962         104.237950
 6.354590000e-05         74.847126         93.916150         104.284583
 6.358080000e-05         74.871734         93.955278         104.331145
 6.360000000e-05         74.885241         93.976782         104.356737
 6.361580000e-05         74.896345         93.994472         104.377790
 6.365070000e-05         74.920859         94.033553         104.424292
 6.368570000e-05         74.945394         94.072705         104.470873
 6.372070000e-05         74.969893         94.111854         104.517451
 6.375580000e-05         74.994435         94.151101         104.564132
 6.379080000e-05         75.018876         94.190230         104.610668
 6.382590000e-05         75.043383         94.229491         104.657350
 6.386100000e-05         75.067862         94.268749         104.704021
 6.389610000e-05         75.092356         94.308050         104.750727
 6.393120000e-05         75.116846         94.347366         104.797437
 6.396630000e-05         75.141360         94.386731         104.844184
 6.400150000e-05         75.165940         94.426240         104.891096
 6.403660000e-05         75.190466         94.465670         104.937894
 6.407180000e-05         75.215089         94.505268         104.984871
 6.410700000e-05         75.239752         94.544944         105.031923
 6.414220000e-05         75.264439         94.584667         105.079010
 6.417750000e-05         75.289220         94.624557         105.126280
 6.421270000e-05         75.313995         94.664426         105.173496
 6.424800000e-05         75.338894         94.704501         105.220934
 6.428330000e-05         75.363812         94.744613         105.268397
 6.431860000e-05         75.388803         94.784841         105.315970
 6.435390000e-05         75.413858         94.825165         105.363634
 6.438930000e-05         75.439040         94.865696         105.411519
 6.442460000e-05         75.464212         94.906205         105.459353
 6.446000000e-05         75.489537         94.946951         105.507439
 6.449540000e-05         75.514932         94.987797         105.555616
 6.453080000e-05         75.540394         95.028755         105.603903
 6.456630000e-05         75.566006         95.069936         105.652423
 6.460170000e-05         75.591635         95.111131         105.700932
 6.463720000e-05         75.617413         95.152560         105.749691
 6.467270000e-05         75.643289         95.194124         105.798580
 6.470820000e-05         75.669256         95.235826         105.847604
 6.474370000e-05         75.695316         95.277655         105.896745
 6.477920000e-05         75.721479         95.319632         105.946033
 6.481480000e-05         75.747787         95.361841         105.995571
 6.485030000e-05         75.774133         95.404079         106.045111
 6.488590000e-05         75.800653         95.446590         106.094944
 6.492150000e-05         75.827298         95.489270         106.144943
 6.495720000e-05         75.854094         95.532181         106.195187
 6.499280000e-05         75.880946         95.575163         106.245486
 6.502850000e-05         75.907982         95.618408         106.296060
 6.506420000e-05         75.935132         95.661828         106.346813
 6.509990000e-05         75.962371         95.705376         106.397692
 6.513560000e-05         75.989763         95.749132         106.448778
 6.517130000e-05         76.017239         95.793013         106.499989
 6.520710000e-05         76.044924         95.837203         106.551530
 6.524280000e-05         76.072660         95.881448         106.603105
 6.527860000e-05         76.100571         95.925966         106.654977
 6.531440000e-05         76.128628         95.970688         106.707057
 6.535030000e-05         76.156862         96.015679         106.759425
 6.538610000e-05         76.185174         96.060764         106.811872
 6.542200000e-05         76.213669         96.106127         106.864620
 6.545780000e-05         76.242203         96.151535         106.917397
 6.549370000e-05         76.270947         96.197262         106.970519
 6.552960000e-05         76.299831         96.243182         107.023836
 6.556560000e-05         76.328942         96.289435         107.077513
 6.560150000e-05         76.358070         96.335716         107.131205
 6.563750000e-05         76.387408         96.382311         107.185238
 6.567350000e-05         76.416904         96.429125         107.239496
 6.570950000e-05         76.446511         96.476111         107.293936
 6.574550000e-05         76.476253         96.523298         107.348586
 6.578150000e-05         76.506109         96.570646         107.403403
 6.581760000e-05         76.536213         96.618365         107.458622
 6.585370000e-05         76.566427         96.666254         107.514023
 6.588980000e-05         76.596774         96.714340         107.569631
 6.592590000e-05         76.627276         96.762642         107.625465
 6.596200000e-05         76.657885         96.811119         107.681488
 6.599820000e-05         76.688722         96.859948         107.737899
 6.603430000e-05         76.719593         96.908819         107.794343
 6.607050000e-05         76.750689         96.958027         107.851156
 6.610670000e-05         76.781940         97.007466         107.908217
 6.614290000e-05         76.813296         97.057076         107.965465
 6.617920000e-05         76.844874         97.107025         108.023087
 6.621540000e-05         76.876504         97.157053         108.080787
 6.625170000e-05         76.908362         97.207423         108.138862
 6.628800000e-05         76.940343         97.257987         108.197152
 6.632430000e-05         76.972447         97.308760         108.255676
 6.636060000e-05         77.004678         97.359720         108.314400
 6.639700000e-05         77.037154         97.411049         108.373531
 6.643330000e-05         77.069654         97.462433         108.432724
 6.646970000e-05         77.102374         97.514163         108.492305
 6.650610000e-05         77.135213         97.566084         108.552097
 6.654260000e-05         77.168276         97.618359         108.612289
 6.657900000e-05         77.201378         97.670700         108.672550
 6.661540000e-05         77.234597         97.723227         108.733018
 6.665190000e-05         77.268036         97.776112         108.793894
 6.668840000e-05         77.301617         97.829216         108.855013
 6.672490000e-05         77.335314         97.882516         108.916356
 6.676150000e-05         77.369202         97.936151         108.978089
 6.679800000e-05         77.403146         97.989861         109.039898
 6.683460000e-05         77.437282         98.043905         109.102095
 6.687120000e-05         77.471556         98.098161         109.164530
 6.690780000e-05         77.505944         98.152616         109.227194
 6.694440000e-05         77.540460         98.207289         109.290111
 6.698100000e-05         77.575087         98.262165         109.353269
 6.701770000e-05         77.609930         98.317382         109.416812
 6.705430000e-05         77.644769         98.372630         109.480402
 6.709100000e-05         77.679840         98.428261         109.544437
 6.712780000e-05         77.715104         98.484224         109.608860
 6.716450000e-05         77.750390         98.540242         109.673350
 6.720120000e-05         77.785778         98.596444         109.738059
 6.723800000e-05         77.821395         98.653034         109.803221
 6.727480000e-05         77.857090         98.709786         109.868584
 6.731160000e-05         77.892908         98.766757         109.934206
 6.734840000e-05         77.928827         98.823919         110.000059
 6.738530000e-05         77.964950         98.881436         110.066331
 6.742210000e-05         78.001061         98.938967         110.132632
 6.745900000e-05         78.037402         98.996897         110.199405
 6.749590000e-05         78.073811         99.054973         110.266362
 6.753280000e-05         78.110335         99.113275         110.333595
 6.756970000e-05         78.146953         99.171759         110.401053
 6.760670000e-05         78.183751         99.230578         110.468917
 6.764370000e-05         78.220658         99.289611         110.537042
 6.768060000e-05         78.257548         99.348661         110.605209
 6.771770000e-05         78.294744         99.408243         110.674007
 6.775470000e-05         78.331917         99.467832         110.742834
 6.779170000e-05         78.369176         99.527617         110.811912
 6.782880000e-05         78.406618         99.587739         110.881399
 6.786590000e-05         78.444145         99.648060         110.951143
 6.790300000e-05         78.481757         99.708560         111.021116
 6.794010000e-05         78.519453         99.769244         111.091324
 6.797720000e-05         78.557219         99.830113         111.161779
 6.801440000e-05         78.595166         99.891323         111.232653
 6.805160000e-05         78.633187         99.952722         111.303776
 6.808870000e-05         78.671177         100.014134         111.374945
 6.812600000e-05         78.709450         100.076052         111.446725
 6.816320000e-05         78.747688         100.137986         111.518558
 6.820040000e-05         78.785988         100.200093         111.590626
 6.823770000e-05         78.824465         100.262549         111.663130
 6.827500000e-05         78.863004         100.325178         111.735870
 6.831230000e-05         78.901599         100.387973         111.808839
 6.834960000e-05         78.940262         100.450955         111.882062
 6.838700000e-05         78.979085         100.514276         111.955718
 6.842430000e-05         79.017863         100.577595         112.029407
 6.846170000e-05         79.056798         100.641248         112.103524
 6.849910000e-05         79.095781         100.705076         112.177891
 6.853650000e-05         79.134817         100.769070         112.252490
 6.857390000e-05         79.173903         100.833233         112.327330
 6.861140000e-05         79.213141         100.897729         112.402602
 6.864890000e-05         79.252426         100.962387         112.478104
 6.868640000e-05         79.291744         101.027215         112.553860
 6.872390000e-05         79.331110         101.092200         112.629840
 6.876140000e-05         79.370513         101.157341         112.706051
 6.879890000e-05         79.409952         101.222652         112.782515
 6.883650000e-05         79.449528         101.288290         112.859411
 6.887410000e-05         79.489134         101.354084         112.936544
 6.891170000e-05         79.528770         101.420026         113.013901
 6.894930000e-05         79.568430         101.486136         113.091517
 6.898700000e-05         79.608217         101.552567         113.169564
 6.902460000e-05         79.647925         101.618971         113.247635
 6.906230000e-05         79.687748         101.685698         113.326149
 6.910000000e-05         79.727589         101.752580         113.404908
 6.913770000e-05         79.767432         101.819596         113.483890
 6.917550000e-05         79.807395         101.886947         113.563333
 6.921320000e-05         79.847251         101.954255         113.642794
 6.925100000e-05         79.887201         102.021875         113.722699
 6.928880000e-05         79.927151         102.089633         113.802838
 6.932660000e-05         79.967080         102.157522         113.883213
 6.936440000e-05         80.006983         102.225531         113.963813
 6.940230000e-05         80.046965         102.293856         114.044878
 6.944010000e-05         80.086792         102.362102         114.125942
 6.947800000e-05         80.126661         102.430641         114.207462
 6.951590000e-05         80.166454         102.499268         114.289197
 6.955390000e-05         80.206247         102.568164         114.371383
 6.959180000e-05         80.245799         102.636942         114.453579
 6.962980000e-05         80.285269         102.705942         114.536216
 6.966770000e-05         80.324381         102.774747         114.618835
 6.970570000e-05         80.363232         102.843678         114.701887
 6.974380000e-05         80.401648         102.912619         114.785331
 6.978180000e-05         80.439131         102.981053         114.868727
 6.981990000e-05         80.475299         103.049002         114.952439
 6.985790000e-05         80.508693         103.115407         115.035945
 6.989600000e-05         80.536094         103.178738         115.119473
 6.993410000e-05         80.543980         103.231620         115.202490
 6.997230000e-05         80.378402         103.212381         115.327155
 7.001040000e-05         80.860603         103.514557         115.410372
 7.004860000e-05         80.806004         103.526602         115.475460
 7.008680000e-05         80.823011         103.583984         115.557470
 7.012500000e-05         80.852944         103.649401         115.642138
 7.016320000e-05         80.887479         103.717726         115.727821
 7.020150000e-05         80.924252         103.787669         115.814330
 7.023970000e-05         80.962090         103.858274         115.901047
 7.027800000e-05         81.000741         103.929636         115.988352
 7.031630000e-05         81.039838         104.001416         116.075979
 7.035470000e-05         81.079337         104.073706         116.164125
 7.039300000e-05         81.118938         104.146083         116.252329
 7.040000000e-05         81.126197         104.159356         116.268504
 7.043140000e-05         81.158788         104.218895         116.341051
 7.046980000e-05         81.198757         104.291938         116.430063
 7.050820000e-05         81.238795         104.365170         116.519335
 7.054660000e-05         81.278876         104.438583         116.608873
 7.058500000e-05         81.318988         104.512167         116.698673
 7.062350000e-05         81.359230         104.586128         116.788995
 7.066200000e-05         81.399484         104.660242         116.879566
 7.070050000e-05         81.439729         104.734507         116.970397
 7.073900000e-05         81.479966         104.808940         117.061514
 7.077750000e-05         81.520210         104.883529         117.152895
 7.081610000e-05         81.560529         104.958470         117.244799
 7.085460000e-05         81.600717         105.033343         117.336700
 7.089320000e-05         81.640993         105.108586         117.429149
 7.093180000e-05         81.681239         105.183968         117.521857
 7.097050000e-05         81.721559         105.259704         117.615096
 7.100910000e-05         81.761722         105.335369         117.708348
 7.104780000e-05         81.801975         105.411391         117.802127
 7.108650000e-05         81.842181         105.487563         117.896196
 7.112520000e-05         81.882333         105.563857         117.990514
 7.116390000e-05         81.922449         105.640320         118.085146
 7.120270000e-05         81.962619         105.717122         118.180303
 7.124150000e-05         82.002744         105.794059         118.275725
 7.128020000e-05         82.042718         105.870971         118.371229
 7.131900000e-05         82.082747         105.948217         118.467250
 7.135790000e-05         82.122808         106.025794         118.563797
 7.139670000e-05         82.162728         106.103335         118.660405
 7.143560000e-05         82.202687         106.181217         118.757549
 7.147450000e-05         82.242589         106.259252         118.855001
 7.151340000e-05         82.282436         106.337435         118.952745
 7.155230000e-05         82.322198         106.415749         119.050778
 7.159120000e-05         82.361916         106.494217         119.149111
 7.163020000e-05         82.401673         106.573050         119.248018
 7.166920000e-05         82.441363         106.652036         119.347242
 7.170820000e-05         82.480984         106.731166         119.446761
 7.174720000e-05         82.520528         106.810447         119.546598
 7.178620000e-05         82.559997         106.889862         119.646722
 7.182530000e-05         82.599503         106.969640         119.747426
 7.186440000e-05         82.638937         107.049579         119.848457
 7.190350000e-05         82.678282         107.129656         119.949793
 7.194260000e-05         82.717562         107.209895         120.051456
 7.198170000e-05         82.756743         107.290268         120.153423
 7.202090000e-05         82.795949         107.371005         120.255979
 7.206010000e-05         82.835084         107.451912         120.358878
 7.209930000e-05         82.874132         107.532964         120.462094
 7.213850000e-05         82.913069         107.614135         120.565600
 7.217770000e-05         82.951924         107.695479         120.669462
 7.221700000e-05         82.990792         107.777182         120.773914
 7.225630000e-05         83.029568         107.859039         120.878700
 7.229550000e-05         83.068140         107.940816         120.983522
 7.233490000e-05         83.106804         108.023172         121.089233
 7.237420000e-05         83.145285         108.105481         121.195019
 7.241360000e-05         83.183733         108.188110         121.301363
 7.245290000e-05         83.221995         108.270702         121.407803
 7.249230000e-05         83.260231         108.353623         121.514811
 7.253170000e-05         83.298349         108.436694         121.622167
 7.257120000e-05         83.336454         108.520123         121.730130
 7.261060000e-05         83.374331         108.603452         121.838116
 7.265010000e-05         83.412182         108.687133         121.946712
 7.268960000e-05         83.449907         108.770958         122.055648
 7.272910000e-05         83.487498         108.854911         122.164909
 7.276860000e-05         83.524943         108.938971         122.274469
 7.280820000e-05         83.562341         109.023365         122.384623
 7.284770000e-05         83.599480         109.107643         122.494797
 7.288730000e-05         83.636580         109.192267         122.605579
 7.292690000e-05         83.673525         109.277002         122.716672
 7.296660000e-05         83.710380         109.362023         122.828316
 7.300620000e-05         83.746989         109.446941         122.939992
 7.304590000e-05         83.783506         109.532154         123.052231
 7.308560000e-05         83.819829         109.617431         123.164735
 7.312530000e-05         83.855978         109.702795         123.277528
 7.316500000e-05         83.891916         109.788208         123.390574
 7.320480000e-05         83.927738         109.873873         123.504135
 7.324450000e-05         83.963259         109.959388         123.617689
 7.328430000e-05         83.998641         110.045124         123.731727
 7.332410000e-05         84.033794         110.130891         123.846002
 7.336400000e-05         84.068779         110.216863         123.960754
 7.340380000e-05         84.103451         110.302635         124.075429
 7.344370000e-05         84.137911         110.388554         124.190522
 7.348360000e-05         84.172109         110.474461         124.305805
 7.352350000e-05         84.206018         110.560299         124.421210
 7.356340000e-05         84.239631         110.646060         124.536728
 7.360340000e-05         84.272999         110.731934         124.652631
 7.364330000e-05         84.305968         110.817481         124.768317
 7.368330000e-05         84.338671         110.903091         124.884321
 7.372330000e-05         84.371003         110.988529         125.000342
 7.376340000e-05         84.403044         111.073992         125.116642
 7.380340000e-05         84.434604         111.159015         125.232597
 7.384350000e-05         84.465830         111.244002         125.348764
 7.388360000e-05         84.496629         111.328714         125.464823
 7.392370000e-05         84.526956         111.413091         125.580705
 7.396380000e-05         84.556810         111.497114         125.696384
 7.400390000e-05         84.586172         111.580761         125.811836
 7.404410000e-05         84.615078         111.664164         125.927256
 7.408430000e-05         84.643434         111.747095         126.042336
 7.412450000e-05         84.671200         111.829502         126.157020
 7.416470000e-05         84.698369         111.911331         126.271233
 7.420500000e-05         84.724962         111.992746         126.385221
 7.424530000e-05         84.750902         112.073479         126.498608
 7.428560000e-05         84.776130         112.153461         126.611325
 7.432590000e-05         84.800611         112.232632         126.723300
 7.436620000e-05         84.824335         112.310951         126.834474
 7.440650000e-05         84.847239         112.388310         126.944717
 7.444690000e-05         84.869351         112.464861         127.054262
 7.448730000e-05         84.890581         112.540321         127.162711
 7.452770000e-05         84.910862         112.614586         127.269944
 7.456810000e-05         84.930160         112.687600         127.375896
 7.460860000e-05         84.948489         112.759451         127.480706
 7.464910000e-05         84.965732         112.829836         127.583962
 7.468960000e-05         84.981836         112.898661         127.685552
 7.473010000e-05         84.996742         112.965809         127.785329
 7.477060000e-05         85.010434         113.031218         127.883206
 7.481120000e-05         85.022819         113.094843         127.979179
 7.485170000e-05         85.033836         113.156325         128.072709
 7.489230000e-05         85.043442         113.215800         128.164050
 7.493290000e-05         85.051559         113.272986         128.252804
 7.497360000e-05         85.058113         113.327858         128.338984
 7.501420000e-05         85.063033         113.380035         128.422019
 7.505490000e-05         85.066233         113.429566         128.502060
 7.509560000e-05         85.067660         113.476210         128.578749
 7.513630000e-05         85.067217         113.519765         128.651834
 7.517700000e-05         85.064842         113.560090         128.721127
 7.521780000e-05         85.060423         113.597062         128.786519
 7.525860000e-05         85.053890         113.630400         128.847599
 7.529940000e-05         85.045150         113.659909         128.904121
 7.534020000e-05         85.034124         113.685392         128.955823
 7.538100000e-05         85.020733         113.706657         129.002449
 7.542190000e-05         85.004816         113.723488         129.043774
 7.546280000e-05         84.986347         113.735655         129.079439
 7.550360000e-05         84.965271         113.742905         129.109068
 7.554460000e-05         84.941355         113.745068         129.132572
 7.558550000e-05         84.914649         113.741845         129.149414
 7.562650000e-05         84.884953         113.733036         129.159425
 7.566740000e-05         84.852311         113.718425         129.162212
 7.570840000e-05         84.816484         113.697705         129.157462
 7.574950000e-05         84.777364         113.670605         129.144816
 7.579050000e-05         84.735073         113.637048         129.124045
 7.583160000e-05         84.689311         113.596613         129.094698
 7.587270000e-05         84.640122         113.549171         129.056528
 7.591380000e-05         84.587416         113.494466         129.009182
 7.595490000e-05         84.531162         113.432346         128.952438
 7.599600000e-05         84.471307         113.362596         128.885983
 7.603720000e-05         84.407632         113.284818         128.809338
 7.607840000e-05         84.340246         113.198997         128.722388
 7.611960000e-05         84.269134         113.104999         128.624928
 7.616080000e-05         84.194298         113.002699         128.516752
 7.620210000e-05         84.115510         112.891652         128.397310
 7.624330000e-05         84.033196         112.772366         128.267094
 7.628460000e-05         83.946965         112.644158         128.125298
 7.632590000e-05         83.857042         112.507255         127.972114
 7.636730000e-05         83.763284         112.361330         127.807122
 7.640860000e-05         83.666240         112.207127         127.631112
 7.645000000e-05         83.565462         112.043886         127.443186
 7.649140000e-05         83.461363         111.872152         127.243919
 7.653280000e-05         83.354032         111.692002         127.033367
 7.657420000e-05         83.243646         111.503668         126.811775
 7.661570000e-05         83.130052         111.306824         126.578723
 7.665710000e-05         83.014014         111.102706         126.335646
 7.669860000e-05         82.895184         110.890655         126.081741
 7.674010000e-05         82.774029         110.671458         125.817928
 7.678170000e-05         82.650527         110.444990         125.544027
 7.682320000e-05         82.525486         110.212722         125.261814
 7.686480000e-05         82.398592         109.974023         124.970505
 7.690640000e-05         82.270394         109.729913         124.671344
 7.694800000e-05         82.141267         109.481018         124.365069
 7.698970000e-05         82.011116         109.227194         124.051519
 7.703130000e-05         81.880894         108.970277         123.732958
 7.707300000e-05         81.750351         108.709726         123.408704
 7.711470000e-05         81.620024         108.446666         123.080177
 7.715650000e-05         81.490003         108.181235         122.747539
 7.719820000e-05         81.361205         107.915321         122.413170
 7.724000000e-05         81.233312         107.648308         122.076312
 7.728180000e-05         81.106963         107.381530         121.738655
 7.732360000e-05         80.982433         107.115624         121.401027
 7.736540000e-05         80.860063         106.851315         121.064358
 7.740720000e-05         80.740103         106.589215         120.729452
 7.744910000e-05         80.622522         106.329308         120.396316
 7.749100000e-05         80.507920         106.072918         120.066651
 7.753290000e-05         80.396453         105.820525         119.741121
 7.757480000e-05         80.288375         105.572742         119.420534
 7.761680000e-05         80.183624         105.329489         119.104816
 7.765880000e-05         80.082634         105.091868         118.795424
 7.770080000e-05         79.985600         104.860360         118.493010
 7.774280000e-05         79.892603         104.635319         118.198082
 7.778480000e-05         79.803748         104.417110         117.911157
 7.782690000e-05         79.718964         104.205598         117.632080
 7.786900000e-05         79.638520         104.001598         117.361966
 7.790000000e-05         79.582068         103.856290         117.168967
 7.791110000e-05         79.562450         103.805315         117.101130
 7.795320000e-05         79.490819         103.617006         116.849946
 7.799530000e-05         79.423579         103.436764         116.608596
 7.803750000e-05         79.360619         103.264352         116.376790
 7.807970000e-05         79.302082         103.100313         116.155296
 7.812190000e-05         79.247887         102.944631         115.944155
 7.816410000e-05         79.198027         102.797397         115.743520
 7.820640000e-05         79.152317         102.658235         115.552928
 7.824860000e-05         79.110890         102.527775         115.373291
 7.829090000e-05         79.073442         102.405287         115.203663
 7.833320000e-05         79.040021         102.291053         115.044466
 7.837560000e-05         79.010399         102.184641         114.895167
 7.841790000e-05         78.984645         102.086462         114.756384
 7.846030000e-05         78.962497         101.995876         114.627273
 7.850270000e-05         78.943948         101.913010         114.508052
 7.854510000e-05         78.928782         101.837561         114.398385
 7.858760000e-05         78.916894         101.769247         114.297894
 7.863000000e-05         78.908215         101.708179         114.206812
 7.867250000e-05         78.902574         101.653868         114.124475
 7.871500000e-05         78.899826         101.606185         114.050783
 7.875750000e-05         78.899888         101.564974         113.985543
 7.880010000e-05         78.902602         101.529878         113.928296
 7.884260000e-05         78.907846         101.500870         113.879079
 7.888520000e-05         78.915493         101.477532         113.837322
 7.892780000e-05         78.925451         101.459780         113.802951
 7.897050000e-05         78.937605         101.447318         113.775575
 7.901310000e-05         78.951754         101.439957         113.755027
 7.905580000e-05         78.967894         101.437485         113.740979
 7.909850000e-05         78.985851         101.439672         113.733178
 7.914120000e-05         79.005538         101.446331         113.731391
 7.918390000e-05         79.026825         101.457218         113.735312
 7.922670000e-05         79.049697         101.472208         113.744757
 7.926950000e-05         79.073994         101.491064         113.759457
 7.931230000e-05         79.099620         101.513579         113.779144
 7.935510000e-05         79.126468         101.539557         113.803582
 7.939790000e-05         79.154515         101.568889         113.832610
 7.944080000e-05         79.183677         101.601384         113.865986
 7.948370000e-05         79.213847         101.636868         113.903501
 7.952660000e-05         79.244939         101.675140         113.944894
 7.956950000e-05         79.276920         101.716112         113.990045
 7.961250000e-05         79.309757         101.759683         114.038819
 7.965550000e-05         79.343326         101.805618         114.090924
 7.969850000e-05         79.377558         101.853784         114.146192
 7.974150000e-05         79.412436         101.904094         114.204499
 7.978450000e-05         79.447873         101.956374         114.265624
 7.982760000e-05         79.483897         102.010632         114.329566
 7.987070000e-05         79.520372         102.066626         114.396020
 7.991380000e-05         79.557305         102.124314         114.464924
 7.995690000e-05         79.594615         102.183546         114.536090
 8.000000000e-05         79.632258         102.244205         114.609360
 8.004320000e-05         79.670273         102.306351         114.684802
 8.008640000e-05         79.708579         102.369787         114.762163
 8.012960000e-05         79.747124         102.434413         114.841311
 8.017280000e-05         79.785875         102.500144         114.922134
 8.021610000e-05         79.824900         102.567070         115.004737
 8.025930000e-05         79.863975         102.634793         115.088620
 8.030260000e-05         79.903276         102.703569         115.174089
 8.034600000e-05         79.942757         102.773331         115.261062
 8.038930000e-05         79.982231         102.843698         115.349054
 8.043270000e-05         80.021860         102.914952         115.438407
 8.047600000e-05         80.061435         102.986696         115.528624
 8.051950000e-05         80.101249         103.059422         115.620309
 8.056290000e-05         80.140944         103.132500         115.712677
 8.060630000e-05         80.180629         103.206081         115.805903
 8.064980000e-05         80.220410         103.280344         115.900207
 8.069330000e-05         80.260146         103.355023         115.995254
 8.073680000e-05         80.299831         103.430099         116.091016
 8.078030000e-05         80.339468         103.505541         116.187442
 8.082390000e-05         80.379114         103.581460         116.284677
 8.086750000e-05         80.418702         103.657703         116.382515
 8.091110000e-05         80.458194         103.734190         116.480856
 8.095470000e-05         80.497591         103.810915         116.579686
 8.099830000e-05         80.536914         103.887883         116.678999
 8.104200000e-05         80.576192         103.965177         116.778916
 8.108570000e-05         80.615372         104.042653         116.879235
 8.112940000e-05         80.654430         104.120260         116.979894
 8.117310000e-05         80.693371         104.197991         117.080874
 8.121690000e-05         80.732279         104.276009         117.182386
 8.126070000e-05         80.771038         104.354085         117.284138
 8.130450000e-05         80.809690         104.432268         117.386176
 8.134830000e-05         80.848188         104.510471         117.488395
 8.139210000e-05         80.886558         104.588730         117.590836
 8.143600000e-05         80.924895         104.667213         117.693709
 8.147990000e-05         80.963067         104.745680         117.796712
 8.152380000e-05         81.001117         104.824177         117.899892
 8.156770000e-05         81.039005         104.902629         118.003152
 8.161170000e-05         81.076839         104.981259         118.106783
 8.165560000e-05         81.114466         105.059699         118.210291
 8.169960000e-05         81.151997         105.138237         118.314067
 8.174360000e-05         81.189406         105.216762         118.417950
 8.178770000e-05         81.226751         105.295407         118.522122
 8.183170000e-05         81.263878         105.373829         118.626118
 8.187580000e-05         81.300929         105.452339         118.730361
 8.191990000e-05         81.337848         105.530792         118.834644
 8.196410000e-05         81.374715         105.609367         118.939211
 8.200820000e-05         81.411344         105.687651         119.043506
 8.205240000e-05         81.447921         105.766045         119.148065
 8.209660000e-05         81.484368         105.844362         119.252635
 8.214080000e-05         81.520678         105.922585         119.357188
 8.218500000e-05         81.556841         106.000701         119.461714
 8.222930000e-05         81.592968         106.078917         119.566478
 8.227360000e-05         81.628963         106.157034         119.671214
 8.231790000e-05         81.664829         106.235053         119.775923
 8.236220000e-05         81.700560         106.312959         119.880589
 8.240650000e-05         81.736158         106.390750         119.985204
 8.245090000e-05         81.771726         106.468635         120.090046
 8.249530000e-05         81.807157         106.546398         120.194823
 8.253970000e-05         81.842500         106.624087         120.299589
 8.258410000e-05         81.877697         106.701641         120.404279
 8.262860000e-05         81.912870         106.779276         120.509170
 8.267310000e-05         81.947930         106.856800         120.614001
 8.271760000e-05         81.982898         106.934246         120.718817
 8.276210000e-05         82.017738         107.011559         120.823551
 8.280670000e-05         82.052540         107.088923         120.928443
 8.285120000e-05         82.087185         107.166044         121.033087
 8.289580000e-05         82.121797         107.243215         121.137888
 8.294040000e-05         82.156305         107.320279         121.242633
 8.298510000e-05         82.190816         107.397440         121.347584
 8.302970000e-05         82.225137         107.474300         121.452216
 8.307440000e-05         82.259468         107.551267         121.557070
 8.311910000e-05         82.293712         107.628135         121.661868
 8.316390000e-05         82.327923         107.705039         121.766800
 8.320860000e-05         82.361982         107.781688         121.871460
 8.325340000e-05         82.396056         107.858440         121.976330
 8.329820000e-05         82.430046         107.935094         122.081148
 8.334300000e-05         82.463967         108.011655         122.185906
 8.338780000e-05         82.497808         108.088117         122.290603
 8.343270000e-05         82.531652         108.164661         122.395489
 8.347760000e-05         82.565448         108.241140         122.500346
 8.352250000e-05         82.599161         108.317511         122.605133
 8.356740000e-05         82.632840         108.393831         122.709904
 8.361230000e-05         82.666462         108.470082         122.814652
 8.365730000e-05         82.700063         108.546366         122.919521
 8.370230000e-05         82.733652         108.622633         123.024420
 8.374730000e-05         82.767181         108.698804         123.129249
 8.379240000e-05         82.800743         108.775086         123.234291
 8.383740000e-05         82.834196         108.851134         123.339066
 8.388250000e-05         82.867651         108.927246         123.444000
 8.392760000e-05         82.901095         109.003335         123.548953
 8.397280000e-05         82.934567         109.079503         123.654068
 8.401790000e-05         82.967940         109.155471         123.758966
 8.406310000e-05         83.001357         109.231540         123.864054
 8.410830000e-05         83.034742         109.307548         123.969111
 8.415350000e-05         83.068119         109.383520         124.074164
 8.419880000e-05         83.101542         109.459603         124.179423
 8.424400000e-05         83.134857         109.535448         124.284408
 8.428930000e-05         83.168251         109.611451         124.389652
 8.433460000e-05         83.201629         109.687396         124.494862
 8.438000000e-05         83.235064         109.763457         124.600278
 8.442530000e-05         83.268427         109.839324         124.705465
 8.447070000e-05         83.301863         109.915333         124.810889
 8.451610000e-05         83.335282         109.991279         124.916275
 8.456150000e-05         83.368736         110.067238         125.021702
 8.460700000e-05         83.402240         110.143294         125.127315
 8.465240000e-05         83.435691         110.219183         125.232728
 8.469790000e-05         83.469214         110.295189         125.338342
 8.474340000e-05         83.502773         110.371198         125.443983
 8.478900000e-05         83.536402         110.447337         125.549847
 8.483450000e-05         83.569987         110.523299         125.655490
 8.488010000e-05         83.603663         110.599408         125.761371
 8.492570000e-05         83.637371         110.675504         125.867259
 8.497140000e-05         83.671186         110.751771         125.973408
 8.501700000e-05         83.704953         110.827854         126.079329
 8.506270000e-05         83.738837         110.904101         126.185495
 8.510840000e-05         83.772748         110.980331         126.291668
 8.515410000e-05         83.806700         111.056564         126.397861
 8.519990000e-05         83.840789         111.132984         126.504328
 8.524560000e-05         83.874834         111.209228         126.610577
 8.529140000e-05         83.909004         111.285636         126.717066
 8.533720000e-05         83.943245         111.362075         126.823604
 8.538310000e-05         83.977601         111.438670         126.930381
 8.542890000e-05         84.011956         111.515120         127.036958
 8.547480000e-05         84.046441         111.591744         127.143791
 8.552070000e-05         84.080996         111.668398         127.250673
 8.556660000e-05         84.115614         111.745047         127.357553
 8.561260000e-05         84.150381         111.821895         127.464715
 8.565860000e-05         84.185248         111.898788         127.571934
 8.570460000e-05         84.220174         111.975696         127.679184
 8.575060000e-05         84.255193         112.052622         127.786447
 8.579660000e-05         84.290302         112.129599         127.893782
 8.584270000e-05         84.325559         112.206736         128.001338
 8.588880000e-05         84.360939         112.283951         128.108983
 8.593490000e-05         84.396391         112.361168         128.216635
 8.598100000e-05         84.431971         112.438458         128.324364
 8.602720000e-05         84.467704         112.515916         128.432327
 8.607330000e-05         84.503502         112.593296         128.540149
 8.611960000e-05         84.539519         112.670998         128.648426
 8.616580000e-05         84.575616         112.748627         128.756561
 8.620000000e-05         84.602402         112.806105         128.836619
 8.621200000e-05         84.611815         112.826279         128.864715
 8.625830000e-05         84.648229         112.904169         128.973170
 8.630460000e-05         84.684773         112.982121         129.081686
 8.635090000e-05         84.721440         113.060105         129.190216
 8.639730000e-05         84.758320         113.138319         129.299040
 8.644360000e-05         84.795271         113.216445         129.407705
 8.649000000e-05         84.832433         113.294777         129.516626
 8.653640000e-05         84.869732         113.373152         129.625570
 8.658290000e-05         84.907292         113.451808         129.734854
 8.662930000e-05         84.944919         113.530347         129.843936
 8.667580000e-05         84.982777         113.609120         129.953303
 8.672230000e-05         85.020810         113.687967         130.062719
 8.676880000e-05         85.058993         113.766866         130.172165
 8.681540000e-05         85.097447         113.846032         130.281922
 8.686200000e-05         85.136077         113.925267         130.391718
 8.690860000e-05         85.174897         114.004599         130.501587
 8.695520000e-05         85.213882         114.083976         130.611467
 8.700180000e-05         85.253089         114.163468         130.721427
 8.704850000e-05         85.292563         114.243206         130.831668
 8.709520000e-05         85.332232         114.323030         130.941961
 8.714190000e-05         85.372108         114.402930         131.052283
 8.718860000e-05         85.412193         114.482931         131.162672
 8.723540000e-05         85.452590         114.563198         131.273345
 8.728220000e-05         85.493185         114.643534         131.384039
 8.732900000e-05         85.534025         114.723994         131.494810
 8.737580000e-05         85.575089         114.804537         131.605609
 8.742270000e-05         85.616475         114.885345         131.716684
 8.746950000e-05         85.658016         114.966084         131.827565
 8.751650000e-05         85.699968         115.047256         131.938947
 8.756340000e-05         85.742088         115.128371         132.050151
 8.761030000e-05         85.784490         115.209624         132.161429
 8.765730000e-05         85.827209         115.291105         132.272919
 8.770430000e-05         85.870220         115.372718         132.384469
 8.775130000e-05         85.913478         115.454414         132.496030
 8.779840000e-05         85.957123         115.536424         132.607894
 8.784540000e-05         86.000958         115.618359         132.719533
 8.789250000e-05         86.045166         115.700564         132.831413
 8.793960000e-05         86.089685         115.782905         132.943343
 8.798680000e-05         86.134601         115.865541         133.055541
 8.803390000e-05         86.179721         115.948102         133.167499
 8.808110000e-05         86.225257         116.030968         133.279726
 8.812830000e-05         86.271096         116.113931         133.391941
 8.817550000e-05         86.317272         116.197028         133.504186
 8.822280000e-05         86.363877         116.280419         133.616672
 8.827010000e-05         86.410802         116.363911         133.729140
 8.831740000e-05         86.458099         116.447552         133.841633
 8.836470000e-05         86.505733         116.531307         133.954116
 8.841200000e-05         86.553716         116.615178         134.066591
 8.845940000e-05         86.602183         116.699370         134.179305
 8.850680000e-05         86.651013         116.783672         134.291986
 8.855420000e-05         86.700222         116.868110         134.404662
 8.860170000e-05         86.749923         116.952856         134.517558
 8.864920000e-05         86.799991         117.037693         134.630383
 8.869660000e-05         86.850382         117.122523         134.742988
 8.874420000e-05         86.901358         117.207805         134.855997
 8.879170000e-05         86.952647         117.293036         134.968720
 8.883930000e-05         87.004463         117.378580         135.081643
 8.888680000e-05         87.056610         117.464092         135.194295
 8.893450000e-05         87.109396         117.550070         135.307334
 8.898210000e-05         87.162501         117.635996         135.420082
 8.902970000e-05         87.216062         117.722057         135.532760
 8.907740000e-05         87.270199         117.808430         135.645596
 8.912510000e-05         87.324786         117.894927         135.758352
 8.917290000e-05         87.379944         117.981712         135.871230
 8.922060000e-05         87.435477         118.068461         135.983795
 8.926840000e-05         87.491603         118.155510         136.096481
 8.931620000e-05         87.548226         118.242695         136.209072
 8.936400000e-05         87.605336         118.329980         136.321510
 8.941190000e-05         87.663078         118.417585         136.434072
 8.945970000e-05         87.721211         118.505128         136.546267
 8.950760000e-05         87.779973         118.592956         136.658529
 8.955560000e-05         87.839401         118.681109         136.770899
 8.960350000e-05         87.899236         118.769192         136.882868
 8.965150000e-05         87.959733         118.857564         136.994888
 8.969950000e-05         88.020781         118.946046         137.106721
 8.974750000e-05         88.082385         119.034643         137.218368
 8.979550000e-05         88.144560         119.123353         137.329818
 8.984360000e-05         88.207435         119.212350         137.441281
 8.989170000e-05         88.270885         119.301455         137.552533
 8.993980000e-05         88.334916         119.390647         137.663533
 8.998790000e-05         88.399556         119.479955         137.774304
 9.003610000e-05         88.464928         119.569545         137.885056
 9.008430000e-05         88.530916         119.659228         137.995535
 9.013250000e-05         88.597506         119.748988         138.105724
 9.018070000e-05         88.664732         119.838849         138.215638
 9.022900000e-05         88.732727         119.928983         138.325484
 9.027730000e-05         88.801348         120.019173         138.434988
 9.032560000e-05         88.870625         120.109448         138.544168
 9.037390000e-05         88.940560         120.199808         138.653022
 9.042220000e-05         89.011153         120.290236         138.761526
 9.047060000e-05         89.082543         120.380889         138.869856
 9.051900000e-05         89.154613         120.471611         138.977815
 9.056740000e-05         89.227370         120.562393         139.085380
 9.061590000e-05         89.300969         120.653422         139.192770
 9.066440000e-05         89.375244         120.744468         139.299704
 9.071290000e-05         89.450222         120.835562         139.406208
 9.076140000e-05         89.525921         120.926703         139.512266
 9.080990000e-05         89.602311         121.017841         139.617820
 9.085850000e-05         89.679585         121.109208         139.723127
 9.090710000e-05         89.757584         121.200587         139.827922
 9.095570000e-05         89.836305         121.291972         139.932195
 9.100440000e-05         89.915929         121.383541         140.036133
 9.105300000e-05         89.996133         121.474934         140.139326
 9.110170000e-05         90.077228         121.566482         140.242137
 9.115050000e-05         90.159251         121.658209         140.344577
 9.119920000e-05         90.241849         121.749706         140.446183
 9.124800000e-05         90.325386         121.841373         140.547391
 9.129680000e-05         90.409674         121.932992         140.647952
 9.134560000e-05         90.494728         122.024554         140.747843
 9.139440000e-05         90.580549         122.116063         140.847061
 9.144330000e-05         90.667335         122.207707         140.945800
 9.149220000e-05         90.754880         122.299257         141.043800
 9.154110000e-05         90.843211         122.390736         141.141081
 9.159000000e-05         90.932326         122.482133         141.237626
 9.163900000e-05         91.022387         122.573587         141.333560
 9.168800000e-05         91.113256         122.664957         141.428734
 9.173700000e-05         91.204901         122.756206         141.523102
 9.178600000e-05         91.297335         122.847328         141.616646
 9.183510000e-05         91.390757         122.938508         141.709542
 9.188410000e-05         91.484766         123.029344         141.801377
 9.193330000e-05         91.579948         123.120400         141.892715
 9.198240000e-05         91.675736         123.211116         141.982977
 9.203150000e-05         91.772305         123.301654         142.072324
 9.208070000e-05         91.869882         123.392222         142.160953
 9.212990000e-05         91.968234         123.482576         142.248607
 9.217920000e-05         92.067589         123.572935         142.335502
 9.222840000e-05         92.167531         123.662909         142.421248
 9.227770000e-05         92.268457         123.752844         142.506171
 9.232700000e-05         92.370179         123.842565         142.590093
 9.237630000e-05         92.472684         123.932058         142.673005
 9.242570000e-05         92.576191         124.021514         142.755071
 9.247510000e-05         92.680474         124.110718         142.836085
 9.252450000e-05         92.785537         124.199668         142.916038
 9.257390000e-05         92.891389         124.288380         142.994949
 9.262340000e-05         92.998246         124.377033         143.072970
 9.267280000e-05         93.105653         124.465230         143.149740
 9.272230000e-05         93.214059         124.553360         143.225610
 9.277190000e-05         93.323459         124.641390         143.300530
 9.282140000e-05         93.433422         124.728991         143.374228
 9.287100000e-05         93.544378         124.816501         143.446987
 9.292060000e-05         93.656130         124.903773         143.518687
 9.297020000e-05         93.768647         124.990766         143.589287
 9.301990000e-05         93.882180         125.077694         143.658968
 9.306960000e-05         93.996500         125.164379         143.727590
 9.311930000e-05         94.111605         125.250822         143.795153
 9.316900000e-05         94.227514         125.337048         143.861688
 9.321870000e-05         94.344227         125.423073         143.927217
 9.326850000e-05         94.461980         125.509064         143.991869
 9.331830000e-05         94.580565         125.594892         144.055561
 9.336810000e-05         94.699971         125.680554         144.118297
 9.341800000e-05         94.820484         125.766276         144.180266
 9.346790000e-05         94.941879         125.851917         144.241380
 9.351780000e-05         95.064170         125.937497         144.301671
 9.356770000e-05         95.187381         126.023060         144.361191
 9.361770000e-05         95.311795         126.108826         144.420120
 9.366760000e-05         95.436958         126.194512         144.478297
 9.371760000e-05         95.563416         126.280529         144.536038
 9.376770000e-05         95.691218         126.366933         144.593410
 9.381770000e-05         95.819891         126.453433         144.650250
 9.386780000e-05         95.950072         126.540542         144.706983
 9.391790000e-05         96.081530         126.628106         144.763518
 9.396800000e-05         96.214366         126.716273         144.820037
 9.401820000e-05         96.348974         126.805368         144.876819
 9.406830000e-05         96.484919         126.895160         144.933786
 9.411850000e-05         96.622868         126.986160         144.991339
 9.416880000e-05         96.763036         127.078621         145.049766
 9.421900000e-05         96.905002         127.172327         145.109006
 9.426930000e-05         97.049597         127.267971         145.169660
 9.431960000e-05         97.196752         127.365610         145.231879
 9.436990000e-05         97.346776         127.465580         145.296032
 9.442030000e-05         97.500321         127.568490         145.362710
 9.447060000e-05         97.657166         127.674362         145.432119
 9.452100000e-05         97.818418         127.784124         145.505078
 9.457150000e-05         97.984643         127.898412         145.582292
 9.462190000e-05         98.155871         128.017498         145.664224
 9.467240000e-05         98.333574         128.142724         145.752147
 9.472290000e-05         98.518355         128.274825         145.846929
 9.477340000e-05         98.711398         128.415060         145.949912
 9.482400000e-05         98.914500         128.565184         146.062873
 9.487460000e-05         99.129033         128.726742         146.187533
 9.492520000e-05         99.357160         128.901951         146.326219
 9.497580000e-05         99.601553         129.093561         146.481826
 9.502650000e-05         99.866218         129.305516         146.658375
 9.507710000e-05         100.154470         129.541391         146.859768
 9.512780000e-05         100.473133         129.807807         147.092693
 9.517860000e-05         100.829943         130.112408         147.365020
 9.522930000e-05         101.233532         130.463813         147.685726
 9.528010000e-05         101.699063         130.876462         148.069325
 9.533090000e-05         102.244230         131.366981         148.532523
 9.538170000e-05         102.893744         131.957594         149.097075
 9.543260000e-05         103.680448         132.675401         149.788133
 9.548350000e-05         104.633126         133.536012         150.615361
 9.550000000e-05         104.978189         133.841676         150.906381
 9.553440000e-05         105.733576         134.487349         151.508173
 9.558530000e-05         106.685141         135.139725         152.017691
 9.563630000e-05         105.872621         133.627267         150.090946
 9.568730000e-05         98.221368         124.607470         140.072386
 9.573830000e-05         86.360797         112.032632         126.702387
 9.578930000e-05         84.261675         110.570428         125.489163
 9.584040000e-05         86.650409         113.580829         128.892209
 9.589150000e-05         89.042831         116.328623         131.892114
 9.594260000e-05         90.846256         118.323713         134.032981
 9.599370000e-05         92.177691         119.757348         135.549266
 9.604490000e-05         93.185848         120.816980         136.653898
 9.609610000e-05         93.970873         121.622863         137.481187
 9.614730000e-05         94.599796         122.253258         138.117604
 9.619850000e-05         95.116240         122.758367         138.618314
 9.624980000e-05         95.550210         123.172192         139.020425
 9.630110000e-05         95.920671         123.516352         139.347640
 9.635240000e-05         96.241857         123.806846         139.617379
 9.640370000e-05         96.523971         124.055109         139.842081
 9.645510000e-05         96.774992         124.269920         140.031202
 9.650650000e-05         97.000112         124.457182         140.191228
 9.655790000e-05         97.203714         124.621785         140.327476
 9.660940000e-05         97.389461         124.767654         140.444115
 9.666080000e-05         97.559412         124.897331         140.544072
 9.671230000e-05         97.716328         125.013636         140.630247
 9.676390000e-05         97.861931         125.118492         140.704730
 9.681540000e-05         97.997028         125.213007         140.768884
 9.686700000e-05         98.123358         125.298891         140.824410
 9.691860000e-05         98.241685         125.377113         140.872443
 9.697020000e-05         98.352742         125.448475         140.913856
 9.702190000e-05         98.457491         125.513955         140.949648
 9.707350000e-05         98.556112         125.573945         140.980380
 9.712530000e-05         98.649691         125.629380         141.006884
 9.717700000e-05         98.738084         125.680377         141.029479
 9.722870000e-05         98.821928         125.727539         141.048756
 9.728050000e-05         98.901668         125.771285         141.065118
 9.733230000e-05         98.977454         125.811876         141.078911
 9.738420000e-05         99.049687         125.849675         141.090483
 9.743600000e-05         99.118334         125.884803         141.100073
 9.748790000e-05         99.183878         125.917653         141.108005
 9.753980000e-05         99.246370         125.948333         141.114445
 9.759170000e-05         99.305966         125.977039         141.119616
 9.764370000e-05         99.362977         126.004035         141.123756
 9.769570000e-05         99.417406         126.029392         141.126983
 9.774770000e-05         99.469366         126.053238         141.129447
 9.779980000e-05         99.519096         126.075775         141.131318
 9.785180000e-05         99.566548         126.097062         141.132747
 9.790390000e-05         99.611947         126.117227         141.133785
 9.795600000e-05         99.655328         126.136356         141.134565
 9.800820000e-05         99.696908         126.154647         141.135264
 9.806030000e-05         99.736539         126.172019         141.135864
 9.811250000e-05         99.774503         126.188690         141.136527
 9.816480000e-05         99.810803         126.204648         141.137242
 9.821700000e-05         99.845478         126.220018         141.138194
 9.826930000e-05         99.878649         126.234854         141.139387
 9.832160000e-05         99.910338         126.249200         141.140888
 9.837390000e-05         99.940635         126.263140         141.142776
 9.842630000e-05         99.969617         126.276736         141.145103
 9.847870000e-05         99.997271         126.289980         141.147865
 9.853110000e-05         100.023670         126.302947         141.151142
 9.858350000e-05         100.048890         126.315706         141.154996
 9.863600000e-05         100.072997         126.328296         141.159450
 9.868840000e-05         100.095983         126.340744         141.164554
 9.874090000e-05         100.117947         126.353104         141.170332
 9.879350000e-05         100.138933         126.365401         141.176799
 9.884600000e-05         100.158929         126.377663         141.184005
 9.889860000e-05         100.178058         126.389964         141.191995
 9.895130000e-05         100.196315         126.402302         141.200766
 9.900390000e-05         100.213673         126.414646         141.210289
 9.905660000e-05         100.230283         126.427127         141.220676
 9.910930000e-05         100.246165         126.439763         141.231944
 9.916200000e-05         100.261276         126.452499         141.244030
 9.921470000e-05         100.275692         126.465393         141.256977
 9.926750000e-05         100.289463         126.478489         141.270833
 9.932030000e-05         100.302657         126.491846         141.285641
 9.937310000e-05         100.315229         126.505388         141.301305
 9.942600000e-05         100.327276         126.519231         141.317958
 9.947890000e-05         100.338757         126.533298         141.335492
 9.953180000e-05         100.349766         126.547672         141.353983
 9.958470000e-05         100.360317         126.562368         141.373443
 9.963770000e-05         100.370443         126.577394         141.393870
 9.969060000e-05         100.380122         126.592710         141.415199
 9.974370000e-05         100.389444         126.608424         141.437564
 9.979670000e-05         100.398403         126.624468         141.460839
 9.984980000e-05         100.407061         126.640935         141.485146
 9.990290000e-05         100.415401         126.657769         141.510398
 9.995600000e-05         100.423463         126.674998         141.536613
 1.000090000e-04         100.431232         126.692591         141.563740
 1.000620000e-04         100.438798         126.710611         141.591831
 1.001150000e-04         100.446120         126.729006         141.620820
 1.001690000e-04         100.453404         126.748220         141.651376
 1.002220000e-04         100.460386         126.767508         141.682303
 1.002750000e-04         100.467252         126.787271         141.714207
 1.003290000e-04         100.474068         126.807813         141.747619
 1.003820000e-04         100.480680         126.828467         141.781389
 1.004350000e-04         100.487238         126.849604         141.816104
 1.004890000e-04         100.493803         126.871575         141.852376
 1.005420000e-04         100.500232         126.893636         141.888917
 1.005950000e-04         100.506643         126.916192         141.926388
 1.006490000e-04         100.513148         126.939644         141.965465
 1.007020000e-04         100.519531         126.963146         142.004721
 1.007560000e-04         100.526096         126.987629         142.045665
 1.008090000e-04         100.532557         127.012123         142.086701
 1.008630000e-04         100.539184         127.037586         142.129419
 1.009170000e-04         100.545934         127.063605         142.173065
 1.009700000e-04         100.552612         127.089607         142.216728
 1.010240000e-04         100.559515         127.116621         142.262099
 1.010780000e-04         100.566570         127.144178         142.308357
 1.011310000e-04         100.573592         127.171700         142.354563
 1.011850000e-04         100.580944         127.200318         142.402546
 1.012390000e-04         100.588425         127.229420         142.451327
 1.012930000e-04         100.596059         127.259038         142.500939
 1.013460000e-04         100.603760         127.288642         142.550452
 1.014000000e-04         100.611834         127.319357         142.601738
 1.014540000e-04         100.620105         127.350585         142.653814
 1.015080000e-04         100.628556         127.382299         142.706647
 1.015620000e-04         100.637300         127.414598         142.760323
 1.016160000e-04         100.646289         127.447429         142.814784
 1.016700000e-04         100.655507         127.480755         142.869977
 1.017240000e-04         100.665008         127.514631         142.925957
 1.017780000e-04         100.674797         127.549039         142.982683
 1.018320000e-04         100.684878         127.583987         143.040171
 1.018860000e-04         100.695239         127.619438         143.098362
 1.019400000e-04         100.705916         127.655427         143.157293
 1.019940000e-04         100.716919         127.691950         143.216940
 1.020480000e-04         100.728240         127.728995         143.277292
 1.021030000e-04         100.740140         127.767288         143.339496
 1.021570000e-04         100.752150         127.805395         143.401248
 1.022110000e-04         100.764499         127.844007         143.463654
 1.022650000e-04         100.777231         127.883167         143.526759
 1.023200000e-04         100.790578         127.923596         143.591721
 1.023740000e-04         100.804055         127.963801         143.656141
 1.024280000e-04         100.817872         128.004480         143.721161
 1.024830000e-04         100.832398         128.046506         143.788102
 1.025370000e-04         100.847058         128.088288         143.854455
 1.025920000e-04         100.862367         128.131323         143.922618
 1.026460000e-04         100.877833         128.174121         143.990183
 1.027010000e-04         100.894018         128.218244         144.059624
 1.027550000e-04         100.910320         128.262069         144.128392
 1.028100000e-04         100.927365         128.307222         144.199021
 1.028640000e-04         100.944548         128.352076         144.268957
 1.029190000e-04         100.962461         128.398242         144.340734
 1.029730000e-04         100.980531         128.444102         144.411787
 1.030280000e-04         100.999414         128.491354         144.484757
 1.030830000e-04         101.018724         128.539074         144.558237
 1.031370000e-04         101.038192         128.586470         144.630956
 1.031920000e-04         101.058440         128.635196         144.705508
 1.032470000e-04         101.079214         128.684475         144.780637
 1.033020000e-04         101.100508         128.734295         144.856324
 1.033570000e-04         101.122232         128.784559         144.932471
 1.034110000e-04         101.144066         128.834416         145.007745
 1.034660000e-04         101.166837         128.885725         145.084937
 1.035210000e-04         101.190086         128.937507         145.162601
 1.035760000e-04         101.213827         128.989767         145.240732
 1.036310000e-04         101.238143         129.042586         145.319404
 1.036860000e-04         101.262947         129.095866         145.398515
 1.037410000e-04         101.288261         129.149636         145.478097
 1.037960000e-04         101.314102         129.203892         145.558127
 1.038510000e-04         101.340490         129.258651         145.638619
 1.039060000e-04         101.367419         129.313902         145.719559
 1.039610000e-04         101.394877         129.369638         145.800942
 1.040160000e-04         101.422850         129.425828         145.882722
 1.040720000e-04         101.451941         129.483590         145.966483
 1.041270000e-04         101.481041         129.540777         146.049135
 1.041820000e-04         101.510684         129.598435         146.132197
 1.042370000e-04         101.540880         129.656576         146.215669
 1.042930000e-04         101.572198         129.716253         146.301051
 1.043480000e-04         101.603520         129.775353         146.385325
 1.044030000e-04         101.635437         129.834952         146.470003
 1.044590000e-04         101.668449         129.896050         146.556545
 1.045140000e-04         101.701498         129.956579         146.641964
 1.045690000e-04         101.735072         130.017546         146.727735
 1.046250000e-04         101.769913         130.080156         146.815478
 1.046800000e-04         101.804669         130.142074         146.901977
 1.047360000e-04         101.840623         130.205571         146.990391
 1.047910000e-04         101.876564         130.268435         147.077604
 1.048470000e-04         101.913707         130.332874         147.166719
 1.049030000e-04         101.951467         130.397793         147.256180
 1.049580000e-04         101.989144         130.462011         147.344375
 1.050140000e-04         102.028129         130.527883         147.434519
 1.050700000e-04         102.067706         130.594199         147.524968
 1.051250000e-04         102.107165         130.659788         147.614124
 1.051810000e-04         102.147969         130.727038         147.705213
 1.052370000e-04         102.189350         130.794722         147.796596
 1.052930000e-04         102.231391         130.862901         147.888307
 1.053480000e-04         102.273250         130.930278         147.978645
 1.054040000e-04         102.316494         130.999341         148.070924
 1.054600000e-04         102.360370         131.068869         148.163498
 1.055160000e-04         102.404848         131.138834         148.256347
 1.055720000e-04         102.449963         131.209258         148.349473
 1.056280000e-04         102.495693         131.280119         148.442859
 1.056840000e-04         102.542061         131.351448         148.536535
 1.057400000e-04         102.589032         131.423198         148.630452
 1.057960000e-04         102.636638         131.495398         148.724630
 1.058520000e-04         102.684875         131.568031         148.819041
 1.059080000e-04         102.733741         131.641116         148.913721
 1.059640000e-04         102.783253         131.714647         149.008643
 1.060000000e-04         102.815406         131.762136         149.069777
 1.060200000e-04         102.833378         131.788596         149.103785
 1.060760000e-04         102.884145         131.862992         149.199170
 1.061330000e-04         102.936436         131.939131         149.296467
 1.061890000e-04         102.988467         132.014381         149.392288
 1.062450000e-04         103.041139         132.090072         149.488338
 1.063010000e-04         103.094434         132.166184         149.584598
 1.063580000e-04         103.149332         132.244085         149.682780
 1.064140000e-04         103.203907         132.321039         149.779431
 1.064700000e-04         103.259124         132.398438         149.876314
 1.065270000e-04         103.315954         132.477612         149.975082
 1.065830000e-04         103.372436         132.555834         150.072328
 1.066400000e-04         103.430555         132.635854         150.171476
 1.066960000e-04         103.488313         132.714909         150.269085
 1.067530000e-04         103.547743         132.795789         150.368610
 1.068090000e-04         103.606731         132.875633         150.466542
 1.068660000e-04         103.667421         132.957323         150.566396
 1.069220000e-04         103.727657         133.037967         150.664642
 1.069790000e-04         103.789564         133.120436         150.764797
 1.070360000e-04         103.851992         133.203229         150.865047
 1.070920000e-04         103.913672         133.284789         150.963583
 1.071490000e-04         103.975901         133.367472         151.063613
 1.072060000e-04         104.952130         134.149702         151.699326
 1.072630000e-04         104.113127         133.540781         151.267909
 1.073190000e-04         104.176198         133.623219         151.366601
 1.073760000e-04         104.242215         133.708241         151.467576
 1.074330000e-04         104.309206         133.793870         151.568800
 1.074900000e-04         104.376972         133.879978         151.670197
 1.075470000e-04         104.445440         133.966511         151.771724
 1.076040000e-04         104.514583         134.053454         151.873376
 1.076610000e-04         104.584402         134.140806         151.975146
 1.077180000e-04         104.654900         134.228569         152.077036
 1.077750000e-04         104.726010         134.316689         152.179005
 1.078320000e-04         104.797790         134.405209         152.281076
 1.078890000e-04         104.870212         134.494118         152.383253
 1.079460000e-04         104.943289         134.583412         152.485518
 1.080030000e-04         105.016989         134.673068         152.587855
 1.080600000e-04         105.091338         134.763106         152.690276
 1.081180000e-04         105.167652         134.855123         152.794596
 1.081750000e-04         105.243260         134.945891         152.897155
 1.082320000e-04         105.319521         135.037041         152.999791
 1.082890000e-04         105.396387         135.128535         153.102478
 1.083470000e-04         105.475269         135.222029         153.207051
 1.084040000e-04         105.553392         135.314244         153.309850
 1.084610000e-04         105.632150         135.406822         153.412708
 1.085190000e-04         105.712928         135.501389         153.517420
 1.085760000e-04         105.792922         135.594668         153.620364
 1.086340000e-04         105.874939         135.689928         153.725146
 1.086910000e-04         105.956153         135.783894         153.828164
 1.087490000e-04         106.039411         135.879848         153.933010
 1.088060000e-04         106.121847         135.974490         154.036077
 1.088640000e-04         106.206347         136.071140         154.140986
 1.089210000e-04         106.289988         136.166447         154.244093
 1.089790000e-04         106.375694         136.263750         154.349015
 1.090370000e-04         106.462004         136.361382         154.453946
 1.090940000e-04         106.547422         136.457662         154.557086
 1.091520000e-04         106.634908         136.555923         154.662008
 1.092100000e-04         106.723021         136.654541         154.766959
 1.092680000e-04         106.811699         136.753447         154.871881
 1.093250000e-04         106.899435         136.850971         154.974998
 1.093830000e-04         106.989280         136.950499         155.079896
 1.094410000e-04         107.079694         137.050332         155.184779
 1.094990000e-04         107.170700         137.150482         155.289651
 1.095570000e-04         107.262260         137.250919         155.394489
 1.096150000e-04         107.354386         137.351657         155.499309
 1.096730000e-04         107.447058         137.452664         155.604070
 1.097310000e-04         107.540286         137.553960         155.708796
 1.097890000e-04         107.634063         137.655544         155.813492
 1.098470000e-04         107.728381         137.757405         155.918143
 1.099050000e-04         107.823253         137.859551         156.022752
 1.099630000e-04         107.918634         137.961951         156.127300
 1.100210000e-04         108.014555         138.064629         156.231804
 1.100790000e-04         108.110978         138.167549         156.336232
 1.101380000e-04         108.209607         138.272529         156.442420
 1.101960000e-04         108.307058         138.375957         156.546715
 1.102540000e-04         108.405030         138.479651         156.650956
 1.103120000e-04         108.503474         138.583584         156.755133
 1.103710000e-04         108.604133         138.689552         156.861017
 1.104290000e-04         108.703564         138.793958         156.965029
 1.104870000e-04         108.803479         138.898603         157.068968
 1.105460000e-04         108.905595         139.005284         157.174616
 1.106040000e-04         109.006435         139.110362         157.278365
 1.106630000e-04         109.109521         139.217518         157.383855
 1.107210000e-04         109.211292         139.323046         157.487434
 1.107800000e-04         109.315256         139.430603         157.592707
 1.108380000e-04         109.417916         139.536554         157.696105
 1.108970000e-04         109.522770         139.644517         157.801163
 1.109560000e-04         109.628077         139.752707         157.906143
 1.110140000e-04         109.732020         139.859252         158.009231
 1.110730000e-04         109.838171         139.967833         158.114002
 1.111320000e-04         109.944707         140.076568         158.218629
 1.111900000e-04         110.049867         140.183674         158.321400
 1.112490000e-04         110.157242         140.292814         158.425838
 1.113080000e-04         110.264992         140.402112         158.530146
 1.113670000e-04         110.373118         140.511576         158.634329
 1.114260000e-04         110.481615         140.621204         158.738394
 1.114840000e-04         110.588672         140.729162         158.840596
 1.115430000e-04         110.697889         140.839105         158.944416
 1.116020000e-04         110.807477         140.949221         159.048127
 1.116610000e-04         110.917424         141.059496         159.151722
 1.117200000e-04         111.027699         141.169914         159.255190
 1.117790000e-04         111.138304         141.280472         159.358528
 1.118380000e-04         111.249245         141.391181         159.461751
 1.118970000e-04         111.360462         141.501998         159.564832
 1.119570000e-04         111.473897         141.614836         159.669531
 1.120160000e-04         111.585774         141.725958         159.772390
 1.120750000e-04         111.697895         141.837161         159.875091
 1.121340000e-04         111.810332         141.948514         159.977688
 1.121930000e-04         111.923044         142.059984         160.080160
 1.122530000e-04         112.037920         142.173444         160.184230
 1.123120000e-04         112.151157         142.285138         160.286454
 1.123710000e-04         112.264639         142.396931         160.388546
 1.124310000e-04         112.380302         142.510737         160.492258
 1.124900000e-04         112.494308         142.622776         160.594137
 1.125490000e-04         112.608506         142.734879         160.695874
 1.126090000e-04         112.724876         142.848991         160.799222
 1.126680000e-04         112.839538         142.961314         160.900752
 1.127280000e-04         112.956347         143.075621         161.003874
 1.127870000e-04         113.071414         143.188124         161.105178
 1.128470000e-04         113.188653         143.302644         161.208107
 1.129060000e-04         113.304118         143.415327         161.309200
 1.129660000e-04         113.421731         143.530024         161.411924
 1.130260000e-04         113.539518         143.644797         161.514536
 1.130850000e-04         113.655521         143.757753         161.615356
 1.131450000e-04         113.773688         143.872738         161.717820
 1.132050000e-04         113.891987         143.987781         161.820174
 1.132650000e-04         114.010447         144.102916         161.922456
 1.133240000e-04         114.127096         144.216232         162.022975
 1.133840000e-04         114.245858         144.331546         162.125119
 1.134440000e-04         114.364787         144.446966         162.227214
 1.135040000e-04         114.483821         144.562455         162.329241
 1.135640000e-04         114.603002         144.678049         162.431231
 1.136240000e-04         114.722326         144.793743         162.533180
 1.136840000e-04         114.841777         144.909537         162.635101
 1.137440000e-04         114.961337         145.025415         162.736981
 1.138040000e-04         115.081035         145.141409         162.838855
 1.138640000e-04         115.200863         145.257525         162.940736
 1.139240000e-04         115.320756         145.373709         163.042590
 1.139840000e-04         115.440808         145.490042         163.144475
 1.140440000e-04         115.560928         145.606460         163.246358
 1.141050000e-04         115.683204         145.724971         163.349982
 1.141650000e-04         115.803546         145.841642         163.451936
 1.142250000e-04         115.924019         145.958463         163.553951
 1.142850000e-04         116.044588         146.075407         163.656012
 1.143460000e-04         116.167308         146.194487         163.759884
 1.144060000e-04         116.288070         146.311717         163.862098
 1.144660000e-04         116.408974         146.429134         163.964431
 1.145270000e-04         116.531983         146.548661         164.068569
 1.145870000e-04         116.653101         146.666415         164.171133
 1.146480000e-04         116.776354         146.786320         164.275546
 1.147080000e-04         116.897719         146.904470         164.378416
 1.147690000e-04         117.021212         147.024778         164.483154
 1.148290000e-04         117.142791         147.143324         164.586359
 1.148900000e-04         117.266528         147.264066         164.691473
 1.149500000e-04         117.388409         147.383104         164.795115
 1.150110000e-04         117.512434         147.504361         164.900708
 1.150720000e-04         117.636615         147.625883         165.006548
 1.151320000e-04         117.758914         147.745697         165.110933
 1.151930000e-04         117.883424         147.867816         165.217363
 1.152540000e-04         118.008086         147.990231         165.324094
 1.153150000e-04         118.132950         148.112989         165.431166
 1.153750000e-04         118.255954         148.234080         165.536844
 1.154360000e-04         118.381210         148.357544         165.644646
 1.154970000e-04         118.506673         148.481399         165.752866
 1.155580000e-04         118.632372         148.605655         165.861503
 1.156190000e-04         118.758311         148.730343         165.970602
 1.156800000e-04         118.884500         148.855473         166.080173
 1.157410000e-04         119.010962         148.981078         166.190253
 1.158020000e-04         119.137706         149.107163         166.300845
 1.158630000e-04         119.264752         149.233782         166.412021
 1.159240000e-04         119.392114         149.360927         166.523758
 1.159850000e-04         119.519824         149.488655         166.636128
 1.160470000e-04         119.649980         149.619070         166.750978
 1.161080000e-04         119.778414         149.748010         166.864660
 1.161690000e-04         119.907245         149.877600         166.979044
 1.162300000e-04         120.036497         150.007880         167.094176
 1.162910000e-04         120.166192         150.138871         167.210075
 1.163530000e-04         120.298478         150.272761         167.328685
 1.164140000e-04         120.429119         150.405274         167.446227
 1.164760000e-04         120.562437         150.540797         167.566597
 1.165370000e-04         120.694149         150.674988         167.685943
 1.165980000e-04         120.826416         150.810057         167.806232
 1.166600000e-04         120.961455         150.948268         167.929482
 1.167210000e-04         121.094953         151.085234         168.051795
 1.167830000e-04         121.231297         151.225449         168.177180
 1.168440000e-04         121.366132         151.364457         168.301662
 1.169060000e-04         121.503905         151.506845         168.429347
 1.169680000e-04         121.642442         151.650382         168.558241
 1.170000000e-04         121.714252         151.724935         168.625264
 1.170290000e-04         121.779521         151.792775         168.686288
 1.170910000e-04         121.919661         151.938721         168.817708
 1.171530000e-04         122.060665         152.085962         168.950482
 1.172140000e-04         122.200286         152.232135         169.082465
 1.172760000e-04         122.343093         152.382064         169.218024
 1.173380000e-04         122.486862         152.533411         169.355043
 1.174000000e-04         122.631632         152.686237         169.493578
 1.174620000e-04         122.777402         152.840554         169.633637
 1.175240000e-04         122.924228         152.996434         169.775283
 1.175850000e-04         123.069724         153.151358         169.916228
 1.176470000e-04         123.218716         153.310457         170.061123
 1.177090000e-04         123.368806         153.471219         170.207687
 1.177710000e-04         123.520022         153.633676         170.355940
 1.178340000e-04         123.674862         153.800543         170.508355
 1.178960000e-04         123.828396         153.966540         170.660104
 1.179580000e-04         123.983081         154.134309         170.813581
 1.180200000e-04         124.138903         154.303879         170.968808
 1.180820000e-04         124.295846         154.475252         171.125773
 1.181440000e-04         124.453878         154.648399         171.284424
 1.182060000e-04         124.612951         154.823322         171.444752
 1.182690000e-04         124.775602         155.002841         171.609319
 1.183310000e-04         124.936578         155.181195         171.772815
 1.183930000e-04         125.098351         155.361157         171.937761
 1.184560000e-04         125.263425         155.545561         172.106718
 1.185180000e-04         125.426396         155.728417         172.274158
 1.185810000e-04         125.592310         155.915457         172.445295
 1.186430000e-04         125.755678         156.100541         172.614457
 1.187060000e-04         125.921464         156.289379         172.786814
 1.187680000e-04         126.084060         156.475648         172.956530
 1.188310000e-04         126.248288         156.664985         173.128673
 1.188930000e-04         126.408448         156.850905         173.297258
 1.189560000e-04         126.569097         157.038859         173.467150
 1.190180000e-04         126.724459         157.222219         173.632239
 1.190810000e-04         126.878721         157.406108         173.797017
 1.191440000e-04         127.028353         157.586580         173.957776
 1.192070000e-04         127.172204         157.762512         174.113345
 1.192690000e-04         127.306794         157.929912         174.260019
 1.193320000e-04         127.434905         158.092623         174.400916
 1.193950000e-04         127.552458         158.246047         174.531708
 1.194580000e-04         127.657276         158.388023         174.650196
 1.195210000e-04         127.746864         158.516003         174.753765
 1.195840000e-04         127.818308         158.627037         174.839415
 1.196470000e-04         127.868250         158.717714         174.903709
 1.197100000e-04         127.892833         158.784054         174.942620
 1.197730000e-04         127.887635         158.821501         174.951574
 1.198360000e-04         127.847622         158.824849         174.925374
 1.198990000e-04         127.767110         158.788154         174.858090
 1.199620000e-04         127.639722         158.704743         174.743109
 1.200250000e-04         127.458391         158.567151         174.573058
 1.200880000e-04         127.215376         158.367154         174.339856
 1.201510000e-04         126.902347         158.095851         174.034813
 1.202150000e-04         126.503646         157.737496         173.641924
 1.202780000e-04         126.022625         157.293340         173.163884
 1.203410000e-04         125.444885         156.748694         172.585931
 1.204050000e-04         124.750491         156.082958         171.887532
 1.204680000e-04         123.954121         155.308755         171.083028
 1.205310000e-04         123.040854         154.410416         170.157002
 1.205950000e-04         121.991284         153.367305         169.089345
 1.206580000e-04         120.839974         152.212590         167.914945
 1.207220000e-04         119.557019         150.915178         166.603084
 1.207850000e-04         118.194317         149.526579         165.206656
 1.208490000e-04         116.726505         148.020133         163.699613
 1.209120000e-04         115.222481         146.465914         162.152699
 1.209760000e-04         113.662714         144.843272         160.545930
 1.210400000e-04         112.102660         143.209366         158.936502
 1.211030000e-04         110.599269         141.624073         157.383493
 1.211670000e-04         109.136960         140.071143         155.871113
 1.212310000e-04         107.769567         138.607889         154.455332
 1.212950000e-04         106.521808         137.261424         153.162142
 1.213580000e-04         105.428237         136.070209         152.027812
 1.214220000e-04         104.465642         135.010093         151.028682
 1.214860000e-04         103.657411         134.107905         150.189407
 1.215500000e-04         103.002417         133.364082         149.509238
 1.216140000e-04         102.494422         132.773515         148.982019
 1.216780000e-04         102.123577         132.327148         148.597832
 1.217420000e-04         101.877451         132.012991         148.344017
 1.218060000e-04         101.742213         131.817346         148.206375
 1.218700000e-04         101.703636         131.725899         148.170264
 1.219340000e-04         101.747798         131.724483         148.221325
 1.219980000e-04         101.861512         131.799518         148.345891
 1.220620000e-04         102.032712         131.938473         148.531439
 1.221270000e-04         102.254337         132.133448         148.770806
 1.221910000e-04         102.509889         132.368213         149.046514
 1.222550000e-04         102.794274         132.636734         149.353385
 1.223190000e-04         103.100502         132.931531         149.684107
 1.223840000e-04         103.427744         133.251226         150.037985
 1.224480000e-04         103.760945         133.580554         150.398881
 1.225130000e-04         104.106337         133.925247         150.773702
 1.225770000e-04         104.449913         134.270968         151.147355
 1.226410000e-04         104.794233         134.619891         151.522635
 1.227060000e-04         105.142494         134.975091         151.903161
 1.227700000e-04         105.482244         135.323626         152.275340
 1.228350000e-04         105.822710         135.674771         152.649325
 1.229000000e-04         106.157447         136.021745         153.018066
 1.229640000e-04         106.480716         136.358427         153.375251
 1.230290000e-04         106.802012         136.694553         153.731345
 1.230940000e-04         107.115797         137.024260         154.080254
 1.231580000e-04         107.417174         137.342248         154.416479
 1.232230000e-04         107.715430         137.658214         154.750354
 1.232880000e-04         108.005722         137.966969         155.076471
 1.233530000e-04         108.288096         138.268488         155.394866
 1.234170000e-04         108.558427         138.558239         155.700801
 1.234820000e-04         108.825315         138.845390         156.004012
 1.235470000e-04         109.084610         139.125412         156.299742
 1.236120000e-04         109.336501         139.398462         156.588195
 1.236770000e-04         109.581214         139.664712         156.869577
 1.237420000e-04         109.818914         139.924284         157.144037
 1.238070000e-04         110.049860         140.177408         157.411836
 1.238720000e-04         110.274276         140.424282         157.673194
 1.239370000e-04         110.492402         140.665107         157.928338
 1.240020000e-04         110.704430         140.900059         158.177459
 1.240680000e-04         110.913741         141.132857         158.424514
 1.241330000e-04         111.114207         141.356623         158.662201
 1.241980000e-04         111.309276         141.575179         158.894584
 1.242630000e-04         111.499162         141.788694         159.121836
 1.243290000e-04         111.686860         142.000525         159.347538
 1.243940000e-04         111.866915         142.204489         159.565100
 1.244590000e-04         112.042394         142.403980         159.778129
 1.245250000e-04         112.216069         142.602158         159.990007
 1.245900000e-04         112.382839         142.793152         160.194448
 1.246560000e-04         112.548045         142.983048         160.397965
 1.247210000e-04         112.706895         143.166313         160.594614
 1.247870000e-04         112.864348         143.348622         160.790483
 1.248520000e-04         113.015816         143.524656         160.979856
 1.249180000e-04         113.166187         143.700048         161.168775
 1.249830000e-04         113.310940         143.869497         161.351529
 1.250490000e-04         113.454709         144.038407         161.533938
 1.251150000e-04         113.595412         144.204315         161.713337
 1.251800000e-04         113.731094         144.364882         161.887183
 1.252460000e-04         113.866013         144.525118         162.060898
 1.253120000e-04         113.998233         144.682708         162.231963
 1.253780000e-04         114.127848         144.837753         162.400484
 1.254440000e-04         114.254928         144.990299         162.566500
 1.255100000e-04         114.379609         145.140499         162.730172
 1.255760000e-04         114.502024         145.288481         162.891625
 1.256410000e-04         114.620411         145.432085         163.048494
 1.257070000e-04         114.738504         145.575824         163.205704
 1.257730000e-04         114.854586         145.717603         163.360956
 1.258400000e-04         114.970430         145.859566         163.516594
 1.259060000e-04         115.082658         145.997561         163.668057
 1.259720000e-04         115.193091         146.133807         163.817774
 1.260380000e-04         115.301846         146.268411         163.965849
 1.261040000e-04         115.408908         146.401352         164.112255
 1.261700000e-04         115.514424         146.532796         164.257164
 1.262370000e-04         115.619981         146.664705         164.402742
 1.263030000e-04         115.722465         146.793174         164.544667
 1.263690000e-04         115.823584         146.920330         164.685280
 1.264360000e-04         115.924879         147.048083         164.826684
 1.265020000e-04         116.023343         147.172644         164.964687
 1.265680000e-04         116.120556         147.295993         165.101474
 1.266350000e-04         116.218093         147.420094         165.239203
 1.267010000e-04         116.312990         147.541198         165.373728
 1.267680000e-04         116.408228         147.663068         165.509208
 1.268340000e-04         116.500974         147.782087         165.641629
 1.269010000e-04         116.594112         147.901923         165.775051
 1.269680000e-04         116.686272         148.020822         165.907525
 1.270340000e-04         116.776131         148.137054         166.037116
 1.271010000e-04         116.866435         148.254159         166.167764
 1.271680000e-04         116.955874         148.370442         166.297576
 1.272340000e-04         117.043145         148.484187         166.424634
 1.273010000e-04         117.130959         148.598917         166.552859
 1.273680000e-04         117.218020         148.712920         166.680334
 1.274350000e-04         117.304321         148.826201         166.807069
 1.275020000e-04         117.389944         148.938845         166.933144
 1.275690000e-04         117.474868         149.050817         167.058526
 1.276360000e-04         117.559135         149.162170         167.183267
 1.277030000e-04         117.642823         149.272982         167.307439
 1.277700000e-04         117.725875         149.383196         167.430993
 1.278370000e-04         117.808396         149.492914         167.554020
 1.279040000e-04         117.890374         149.602125         167.676514
 1.279710000e-04         117.971802         149.710826         167.798473
 1.280380000e-04         118.052760         149.819093         167.919966
 1.281050000e-04         118.133245         149.926919         168.040986
 1.281720000e-04         118.213263         150.034317         168.161550
 1.282400000e-04         118.294033         150.142922         168.283489
 1.283070000e-04         118.373207         150.249556         168.403224
 1.283740000e-04         118.451988         150.355844         168.522585
 1.284420000e-04         118.531561         150.463363         168.643333
 1.285090000e-04         118.609590         150.568977         168.761952
 1.285760000e-04         118.687301         150.674317         168.880262
 1.286440000e-04         118.765817         150.780906         168.999974
 1.287110000e-04         118.842889         150.885687         169.117651
 1.287790000e-04         118.920800         150.991767         169.236785
 1.288460000e-04         118.997279         151.096039         169.353881
 1.289140000e-04         119.074615         151.201631         169.472453
 1.289820000e-04         119.151712         151.307027         169.590785
 1.290490000e-04         119.227419         151.410662         169.707131
 1.291170000e-04         119.304028         151.515666         169.824995
 1.291850000e-04         119.380440         151.620522         169.942672
 1.292520000e-04         119.455481         151.723636         170.058383
 1.293200000e-04         119.531488         151.828178         170.175659
 1.293880000e-04         119.607267         151.932541         170.292724
 1.294560000e-04         119.682902         152.036816         170.409656
 1.295240000e-04         119.758363         152.140972         170.526430
 1.295920000e-04         119.833654         152.245008         170.643044
 1.296600000e-04         119.908792         152.348944         170.759518
 1.297280000e-04         119.983810         152.452814         170.875882
 1.297960000e-04         120.058698         152.556605         170.992122
 1.298640000e-04         120.133457         152.660334         171.108265
 1.299320000e-04         120.208118         152.764014         171.224313
 1.300000000e-04         120.282662         152.867632         171.340257
 1.300680000e-04         120.357101         152.971210         171.456123
 1.301360000e-04         120.431456         153.074759         171.571915
 1.302050000e-04         120.506826         153.179821         171.689360
 1.302730000e-04         120.581021         153.283334         171.805034
 1.303410000e-04         120.655131         153.386826         171.920647
 1.304100000e-04         120.730282         153.491863         172.037943
 1.304780000e-04         120.804273         153.595372         172.153494
 1.305460000e-04         120.878208         153.698894         172.269019
 1.306150000e-04         120.953183         153.803950         172.386209
 1.306830000e-04         121.027038         153.907518         172.501694
 1.307520000e-04         121.101927         154.012638         172.618873
 1.308200000e-04         121.175692         154.116266         172.734345
 1.308890000e-04         121.250507         154.221459         172.851519
 1.309570000e-04         121.324227         154.325180         172.967003
 1.310260000e-04         121.398992         154.430474         173.084201
 1.310950000e-04         121.473732         154.535813         173.201405
 1.311640000e-04         121.548473         154.641242         173.318663
 1.312320000e-04         121.622102         154.745191         173.434236
 1.313010000e-04         121.696811         154.850748         173.551551
 1.313700000e-04         121.771534         154.956404         173.668929
 1.314390000e-04         121.846228         155.062104         173.786312
 1.315080000e-04         121.920918         155.167903         173.903771
 1.315770000e-04         121.995629         155.273803         174.021291
 1.316450000e-04         122.069240         155.378243         174.137157
 1.317140000e-04         122.143951         155.484325         174.254798
 1.317830000e-04         122.218647         155.590478         174.372480
 1.318530000e-04         122.294452         155.698295         174.491964
 1.319220000e-04         122.369202         155.804708         174.609852
 1.319910000e-04         122.443948         155.911205         174.727795
 1.320600000e-04         122.518700         156.017810         174.845820
 1.321290000e-04         122.593471         156.124532         174.963935
 1.321980000e-04         122.668247         156.231364         175.082140
 1.322680000e-04         122.744151         156.339892         175.202178
 1.323370000e-04         122.818967         156.446975         175.320587
 1.324060000e-04         122.893814         156.554194         175.439109
 1.324760000e-04         122.969765         156.663096         175.559458
 1.325450000e-04         123.044641         156.770568         175.678195
 1.326140000e-04         123.119535         156.878172         175.797050
 1.326840000e-04         123.195540         156.987473         175.917744
 1.327530000e-04         123.270489         157.095369         176.036860
 1.328230000e-04         123.346531         157.204944         176.157798
 1.328930000e-04         123.422605         157.314681         176.278889
 1.329620000e-04         123.497626         157.423006         176.398391
 1.330320000e-04         123.573713         157.533004         176.519722
 1.331020000e-04         123.649848         157.643182         176.641223
 1.331710000e-04         123.724937         157.751957         176.761151
 1.332410000e-04         123.801091         157.862416         176.882922
 1.333110000e-04         123.877283         157.973046         177.004858
 1.333810000e-04         123.953504         158.083849         177.126964
 1.334500000e-04         124.028649         158.193214         177.247468
 1.335200000e-04         124.104896         158.304318         177.369874
 1.335900000e-04         124.181142         158.415558         177.492416
 1.336600000e-04         124.257429         158.526999         177.615167
 1.337300000e-04         124.333724         158.638582         177.738059
 1.338000000e-04         124.410019         158.750325         177.861123
 1.338700000e-04         124.486330         158.862231         177.984355
 1.339400000e-04         124.562668         158.974319         178.107778
 1.340110000e-04         124.640094         159.088167         178.233137
 1.340810000e-04         124.716433         159.200570         178.356898
 1.341510000e-04         124.792787         159.313157         178.480861
 1.342210000e-04         124.869149         159.425913         178.605007
 1.342910000e-04         124.945500         159.538820         178.729324
 1.343620000e-04         125.022953         159.653522         178.855616
 1.344320000e-04         125.099317         159.766791         178.980339
 1.345030000e-04         125.176772         159.881850         179.107036
 1.345730000e-04         125.253130         159.995456         179.232141
 1.346430000e-04         125.329486         160.109235         179.357443
 1.347140000e-04         125.406910         160.224804         179.484733
 1.347840000e-04         125.483246         160.338937         179.610453
 1.348550000e-04         125.560645         160.454856         179.738156
 1.349260000e-04         125.638057         160.570982         179.866100
 1.349960000e-04         125.714335         160.685616         179.992422
 1.350670000e-04         125.791707         160.802095         180.120796
 1.351380000e-04         125.869044         160.918729         180.249361
 1.352080000e-04         125.945274         161.033908         180.376348
 1.352790000e-04         126.022566         161.150904         180.505362
 1.353500000e-04         126.099831         161.268092         180.634620
 1.354210000e-04         126.177057         161.385438         180.764078
 1.354920000e-04         126.254237         161.502966         180.893777
 1.355620000e-04         126.330319         161.619025         181.021877
 1.356330000e-04         126.407444         161.736934         181.152060
 1.357040000e-04         126.484519         161.854996         181.282446
 1.357750000e-04         126.561535         161.973225         181.413059
 1.358460000e-04         126.638534         162.091679         181.543959
 1.359180000e-04         126.716527         162.211933         181.676897
 1.359890000e-04         126.793417         162.330732         181.808264
 1.360600000e-04         126.870220         162.449673         181.939840
 1.361310000e-04         126.946969         162.568805         182.071676
 1.362020000e-04         127.023644         162.688109         182.203757
 1.362740000e-04         127.101353         162.809285         182.337956
 1.363450000e-04         127.177872         162.928919         182.470513
 1.364160000e-04         127.254331         163.048748         182.603340
 1.364880000e-04         127.331796         163.170448         182.738297
 1.365590000e-04         127.408080         163.290606         182.871611
 1.366300000e-04         127.484276         163.410934         183.005174
 1.367020000e-04         127.561456         163.533131         183.140875
 1.367730000e-04         127.637477         163.653815         183.274963
 1.368450000e-04         127.714439         163.776334         183.411165
 1.369170000e-04         127.791310         163.899042         183.547647
 1.369880000e-04         127.866981         164.020184         183.682463
 1.370600000e-04         127.943611         164.143207         183.819449
 1.371320000e-04         128.020113         164.266389         183.956691
 1.372030000e-04         128.095424         164.388005         184.092265
 1.372750000e-04         128.171637         164.511472         184.229993
 1.373470000e-04         128.247709         164.635087         184.367972
 1.374190000e-04         128.323662         164.758878         184.506226
 1.374910000e-04         128.399429         164.882782         184.644705
 1.375630000e-04         128.475045         165.006840         184.783445
 1.376340000e-04         128.549433         165.129291         184.920485
 1.377060000e-04         128.624690         165.253595         185.059693
 1.377780000e-04         128.699794         165.378054         185.199169
 1.378510000e-04         128.775710         165.504324         185.340782
 1.379230000e-04         128.850408         165.629008         185.480718
 1.379950000e-04         128.924875         165.753780         185.620867
 1.380670000e-04         128.999123         165.878643         185.761220
 1.381390000e-04         129.073144         166.003610         185.901809
 1.382110000e-04         129.146954         166.128684         186.042621
 1.382840000e-04         129.221520         166.255565         186.185593
 1.383560000e-04         129.294799         166.380767         186.326792
 1.384280000e-04         129.367822         166.506045         186.468198
 1.385010000e-04         129.441560         166.633104         186.611743
 1.385730000e-04         129.514018         166.758496         186.753528
 1.386460000e-04         129.587156         166.885635         186.897426
 1.387180000e-04         129.658997         167.011088         187.039543
 1.387910000e-04         129.731484         167.138280         187.183776
 1.388630000e-04         129.802645         167.263733         187.326170
 1.389360000e-04         129.874399         167.390889         187.470653
 1.390080000e-04         129.944827         167.516303         187.613294
 1.390810000e-04         130.015847         167.643433         187.758041
 1.391540000e-04         130.086429         167.770481         187.902854
 1.392260000e-04         130.155638         167.895738         188.045784
 1.392990000e-04         130.225369         168.022650         188.190761
 1.393720000e-04         130.294610         168.149443         188.335782
 1.394450000e-04         130.363368         168.276112         188.480833
 1.395180000e-04         130.431613         168.402637         188.625900
 1.395910000e-04         130.499347         168.529022         188.770989
 1.396640000e-04         130.566504         168.655204         188.916041
 1.397370000e-04         130.633110         168.781204         189.061076
 1.398100000e-04         130.699088         168.906958         189.206041
 1.398830000e-04         130.764458         169.032492         189.350964
 1.399560000e-04         130.829160         169.157739         189.495779
 1.400290000e-04         130.893179         169.282695         189.640486
 1.401020000e-04         130.956488         169.407340         189.785077
 1.401750000e-04         131.019057         169.531670         189.929560
 1.402490000e-04         131.081701         169.657339         190.075869
 1.403220000e-04         131.142660         169.780923         190.220045
 1.403950000e-04         131.202806         169.904158         190.364112
 1.404690000e-04         131.262865         170.028661         190.509993
 1.405420000e-04         131.321204         170.151100         190.653809
 1.406160000e-04         131.379358         170.274829         190.799540
 1.406890000e-04         131.435743         170.396520         190.943284
 1.407620000e-04         131.491109         170.517925         191.087163
 1.408360000e-04         131.546133         170.640724         191.233235
 1.409100000e-04         131.600038         170.763423         191.379812
 1.409830000e-04         131.652092         170.884550         191.525219
 1.410570000e-04         131.703654         171.007686         191.673917
 1.411310000e-04         131.754021         171.131688         191.824732
 1.412040000e-04         131.802531         171.255576         191.976754
 1.412780000e-04         131.850552         171.384011         192.136163
 1.413520000e-04         131.897537         171.517519         192.304401
 1.414260000e-04         131.943747         171.660310         192.488116
 1.415000000e-04         131.989896         171.821377         192.701412
 1.415740000e-04         132.037942         172.023515         192.980066
 1.416470000e-04         132.094663         172.339458         193.438822
 1.417210000e-04         132.233439         173.306231         194.925932
 1.417960000e-04         132.054460         169.779508         189.398375
 1.418700000e-04         132.114685         171.389261         191.854807
 1.419440000e-04         132.158029         171.757003         192.395867
 1.420180000e-04         132.192051         171.960526         192.683262
 1.420920000e-04         132.221042         172.109349         192.886996
 1.421660000e-04         132.246288         172.232096         193.051643
 1.422400000e-04         132.268220         172.339394         193.193827
 1.423150000e-04         132.287282         172.437345         193.322788
 1.423890000e-04         132.302997         172.525790         193.438997
 1.424630000e-04         132.315606         172.607387         193.546345
 1.425380000e-04         132.325174         172.683904         193.647432
 1.426120000e-04         132.331335         172.753631         193.740176
 1.426870000e-04         132.334185         172.818720         193.827575
 1.427610000e-04         132.333540         172.877513         193.907506
 1.428360000e-04         132.329254         172.931563         193.982171
 1.429100000e-04         132.321328         172.979376         194.049591
 1.429850000e-04         132.309417         173.022119         194.111494
 1.430000000e-04         132.306547         173.029955         194.123079
 1.430600000e-04         132.293466         173.058962         194.166802
 1.431340000e-04         132.273659         173.089372         194.214742
 1.432090000e-04         132.249306         173.113963         194.256407
 1.432840000e-04         132.220526         173.132106         194.290921
 1.433590000e-04         132.187188         173.143568         194.318022
 1.434340000e-04         132.149147         173.148132         194.337486
 1.435080000e-04         132.106853         173.145593         194.348880
 1.435830000e-04         132.059057         173.135695         194.352309
 1.436580000e-04         132.006180         173.118197         194.347312
 1.437330000e-04         131.948061         173.092788         194.333526
 1.438080000e-04         131.884598         173.059273         194.310739
 1.438830000e-04         131.815684         173.017400         194.278650
 1.439580000e-04         131.741191         172.966924         194.236985
 1.440340000e-04         131.659933         172.906774         194.184726
 1.441090000e-04         131.573950         172.838318         194.123002
 1.441840000e-04         131.482090         172.760546         194.050864
 1.442590000e-04         131.384348         172.673337         193.968157
 1.443350000e-04         131.279191         172.575081         193.873268
 1.444100000e-04         131.169380         172.468259         193.768567
 1.444850000e-04         131.053498         172.351397         193.652569
 1.445610000e-04         130.929931         172.222716         193.523474
 1.446360000e-04         130.801898         172.085427         193.384458
 1.447120000e-04         130.666011         171.935782         193.231693
 1.447870000e-04         130.525921         171.777718         193.069183
 1.448630000e-04         130.377969         171.606984         192.892522
 1.449380000e-04         130.226138         171.428101         192.706381
 1.450140000e-04         130.066492         171.236335         192.505810
 1.450900000e-04         129.901170         171.034094         192.293290
 1.451650000e-04         129.732630         170.824382         192.071988
 1.452410000e-04         129.556596         170.601802         191.836193
 1.453170000e-04         129.375548         170.369339         191.589035
 1.453930000e-04         129.189672         170.127179         191.330714
 1.454690000e-04         128.999308         169.875705         191.061628
 1.455440000e-04         128.807348         169.618759         190.785909
 1.456200000e-04         128.609051         169.349933         190.496672
 1.456960000e-04         128.407268         169.072975         190.197928
 1.457720000e-04         128.202427         168.788455         189.890307
 1.458480000e-04         127.994916         168.496881         189.574364
 1.459250000e-04         127.782452         168.194935         189.246482
 1.460010000e-04         127.570971         167.891046         188.915838
 1.460770000e-04         127.358262         167.582078         188.579031
 1.461530000e-04         127.144755         167.268660         188.236765
 1.462290000e-04         126.930970         166.951544         187.889870
 1.463060000e-04         126.714611         166.627255         187.534542
 1.463820000e-04         126.501829         166.305027         187.180920
 1.464580000e-04         126.290316         165.981448         186.825290
 1.465350000e-04         126.077821         165.653032         186.463825
 1.466110000e-04         125.870363         165.329105         186.106806
 1.466880000e-04         125.663004         165.002000         185.745813
 1.467640000e-04         125.461646         164.681052         185.391160
 1.468410000e-04         125.261449         164.358580         185.034379
 1.469170000e-04         125.068035         164.043728         184.685626
 1.469940000e-04         124.876789         163.729015         184.336623
 1.470700000e-04         124.693051         163.423293         183.997218
 1.471470000e-04         124.512386         163.119274         183.659346
 1.472240000e-04         124.337592         162.821654         183.328246
 1.473010000e-04         124.169038         162.531138         183.004722
 1.473780000e-04         124.006952         162.248237         182.689376
 1.474540000e-04         123.853595         161.977044         182.386800
 1.475310000e-04         123.705185         161.710962         182.089660
 1.476080000e-04         123.563941         161.454035         181.802500
 1.476850000e-04         123.430089         161.206728         181.525855
 1.477620000e-04         123.303637         160.969272         181.260020
 1.478390000e-04         123.184782         160.742090         181.005493
 1.479160000e-04         123.073468         160.525305         180.762446
 1.479930000e-04         122.969879         160.319295         180.531313
 1.480710000e-04         122.872717         160.121632         180.309399
 1.481480000e-04         122.784447         159.937511         180.102569
 1.482250000e-04         122.703765         159.764435         179.908032
 1.483020000e-04         122.630545         159.602386         179.725807
 1.483800000e-04         122.563922         159.449500         179.553813
 1.484570000e-04         122.505473         159.309632         179.396400
 1.485340000e-04         122.454154         159.180671         179.251233
 1.486120000e-04         122.409303         159.061047         179.116548
 1.486890000e-04         122.371830         158.953620         178.995598
 1.487670000e-04         122.340645         158.855496         178.885147
 1.488440000e-04         122.316358         158.768991         178.787801
 1.489220000e-04         122.298090         158.691597         178.700776
 1.490000000e-04         122.286025         158.624318         178.625206
 1.490770000e-04         122.279944         158.567510         178.561507
 1.491550000e-04         122.279481         158.519463         178.507783
 1.492330000e-04         122.284574         158.480743         178.464660
 1.493100000e-04         122.294793         158.451357         178.432173
 1.493880000e-04         122.310163         158.430225         178.409121
 1.494660000e-04         122.330389         158.417529         178.395716
 1.495440000e-04         122.355244         158.412949         178.391598
 1.496220000e-04         122.384465         158.416149         178.396411
 1.497000000e-04         122.417873         158.426867         178.409862
 1.497780000e-04         122.455284         158.444845         178.431663
 1.498560000e-04         122.496410         158.469680         178.461372
 1.499340000e-04         122.541126         158.501179         178.498773
 1.500120000e-04         122.589196         158.539012         178.543503
 1.500900000e-04         122.640426         158.582877         178.595221
 1.501690000e-04         122.695336         158.633181         178.654425
 1.502470000e-04         122.752394         158.688401         178.719336
 1.503250000e-04         122.812072         158.748844         178.790330
 1.504040000e-04         122.875008         158.815125         178.868153
 1.504820000e-04         122.939514         158.885382         178.950616
 1.505600000e-04         123.006136         158.960092         179.038304
 1.506390000e-04         123.075634         159.040072         179.132189
 1.507170000e-04         123.146166         159.123145         179.229713
 1.507960000e-04         123.219368         159.211170         179.333079
 1.508740000e-04         123.293233         159.301683         179.439400
 1.509530000e-04         123.369572         159.396851         179.551232
 1.510320000e-04         123.447313         159.495314         179.666982
 1.511100000e-04         123.525344         159.595594         179.784918
 1.511890000e-04         123.605548         159.700063         179.907845
 1.512680000e-04         123.686869         159.807330         180.034125
 1.513470000e-04         123.769141         159.917145         180.163481
 1.514250000e-04         123.851262         160.027959         180.294083
 1.515040000e-04         123.935270         160.142505         180.429161
 1.515830000e-04         124.020004         160.259177         180.566825
 1.516620000e-04         124.105390         160.377848         180.706938
 1.517410000e-04         124.191388         160.498421         180.849378
 1.518200000e-04         124.277897         160.620741         180.993978
 1.518990000e-04         124.364903         160.744740         181.140647
 1.519780000e-04         124.452263         160.870214         181.289168
 1.520580000e-04         124.541144         160.998800         181.441460
 1.521370000e-04         124.629184         161.127076         181.593487
 1.522160000e-04         124.717481         161.256597         181.747094
 1.522950000e-04         124.805971         161.387251         181.902147
 1.523750000e-04         124.895769         161.520658         182.060568
 1.524540000e-04         124.984574         161.653400         182.218306
 1.525330000e-04         125.073477         161.787055         182.377232
 1.526130000e-04         125.163557         161.923251         182.539291
 1.526920000e-04         125.252552         162.058539         182.700375
 1.527720000e-04         125.342639         162.196225         182.864428
 1.528510000e-04         125.431596         162.332876         183.027354
 1.529310000e-04         125.521637         162.471885         183.193204
 1.530110000e-04         125.611596         162.611440         183.359813
 1.530900000e-04         125.700333         162.749757         183.525059
 1.531700000e-04         125.790073         162.890273         183.693042
 1.532500000e-04         125.879664         163.031191         183.861620
 1.533290000e-04         125.968015         163.170756         184.028686
 1.534090000e-04         126.057326         163.312437         184.198397
 1.534890000e-04         126.146425         163.454371         184.368528
 1.535690000e-04         126.235358         163.596612         184.539135
 1.536490000e-04         126.324086         163.739086         184.710137
 1.537290000e-04         126.412606         163.881769         184.881497
 1.538090000e-04         126.500903         164.024633         185.053188
 1.538890000e-04         126.588960         164.167629         185.225147
 1.539690000e-04         126.676791         164.310770         185.397392
 1.540490000e-04         126.764404         164.454051         185.569913
 1.541300000e-04         126.852837         164.599178         185.744769
 1.542100000e-04         126.939935         164.742590         185.917668
 1.542900000e-04         127.026775         164.886048         186.090730
 1.543700000e-04         127.113373         165.029562         186.263970
 1.544510000e-04         127.200758         165.174850         186.439462
 1.545310000e-04         127.286389         165.317877         186.612440
 1.546120000e-04         127.373821         165.463802         186.788760
 1.546920000e-04         127.459356         165.607293         186.962398
 1.547730000e-04         127.545688         165.752532         187.138254
 1.548530000e-04         127.630711         165.895965         187.312021
 1.549340000e-04         127.716550         166.041162         187.488027
 1.550140000e-04         127.801044         166.184474         187.661850
 1.550950000e-04         127.886342         166.329525         187.837884
 1.551760000e-04         127.971378         166.474500         188.013926
 1.552560000e-04         128.055117         166.617617         188.187810
 1.553370000e-04         128.139642         166.762432         188.363854
 1.554180000e-04         128.223915         166.907159         188.539887
 1.554990000e-04         128.307949         167.051810         188.715923
 1.555800000e-04         128.391718         167.196340         188.891913
 1.556610000e-04         128.475276         167.340805         189.067906
 1.557420000e-04         128.558565         167.485142         189.243849
 1.558230000e-04         128.641629         167.629369         189.419738
 1.559040000e-04         128.724450         167.773485         189.595590
 1.559850000e-04         128.807058         167.917504         189.771407
 1.560660000e-04         128.889441         168.061416         189.947181
 1.561470000e-04         128.971597         168.205201         190.122890
 1.562290000e-04         129.054565         168.350670         190.300738
 1.563100000e-04         129.136305         168.494247         190.476362
 1.563910000e-04         129.217834         168.637699         190.651915
 1.564730000e-04         129.300179         168.782821         190.829589
 1.565540000e-04         129.381313         168.926058         191.005042
 1.566350000e-04         129.462273         169.069191         191.180436
 1.567170000e-04         129.544036         169.213979         191.357945
 1.567980000e-04         129.624622         169.356888         191.533226
 1.568800000e-04         129.706036         169.501456         191.710609
 1.569620000e-04         129.787273         169.645920         191.887945
 1.570430000e-04         129.867358         169.788508         192.063044
 1.571250000e-04         129.948270         169.932756         192.240257
 1.572070000e-04         130.029025         170.076905         192.417420
 1.572880000e-04         130.108655         170.219197         192.592361
 1.573700000e-04         130.189128         170.363153         192.769416
 1.574520000e-04         130.269467         170.507019         192.946423
 1.575340000e-04         130.349654         170.650760         193.123344
 1.576160000e-04         130.429751         170.794448         193.300250
 1.576980000e-04         130.509702         170.938020         193.477079
 1.577800000e-04         130.589550         171.081521         193.653878
 1.578620000e-04         130.669281         171.224922         193.830613
 1.579440000e-04         130.748909         171.368244         194.007304
 1.580260000e-04         130.828463         171.511503         194.183962
 1.581080000e-04         130.907899         171.654656         194.360546
 1.581910000e-04         130.988247         171.799514         194.539277
 1.582730000e-04         131.067538         171.942537         194.715793
 1.583550000e-04         131.146750         172.085488         194.892267
 1.584380000e-04         131.226861         172.230109         195.070845
 1.585200000e-04         131.305940         172.372918         195.247231
 1.586020000e-04         131.384990         172.515684         195.423594
 1.586850000e-04         131.464928         172.660106         195.602047
 1.587670000e-04         131.543887         172.802759         195.778341
 1.588500000e-04         131.623756         172.947072         195.956727
 1.589330000e-04         131.703604         173.091346         196.135089
 1.590000000e-04         131.768037         173.207760         196.279034
 1.590150000e-04         131.782449         173.233807         196.311245
 1.590980000e-04         131.862242         173.377963         196.489522
 1.591810000e-04         131.942026         173.522068         196.667761
 1.592630000e-04         132.020849         173.664403         196.843827
 1.593460000e-04         132.100651         173.808441         197.022015
 1.594290000e-04         132.180448         173.952430         197.200161
 1.595120000e-04         132.260245         174.096356         197.378248
 1.595950000e-04         132.340070         174.240260         197.556319
 1.596780000e-04         132.419900         174.384102         197.734327
 1.597610000e-04         132.499789         174.527935         197.912322
 1.598440000e-04         132.579715         174.671734         198.090282
 1.599270000e-04         132.659674         174.815487         198.268188
 1.600100000e-04         132.739684         174.959213         198.446060
 1.600930000e-04         132.819760         175.102907         198.623883
 1.601760000e-04         132.899907         175.246582         198.801671
 1.602600000e-04         132.981081         175.391953         198.981554
 1.603430000e-04         133.061359         175.535556         199.159238
 1.604260000e-04         133.141714         175.679124         199.336859
 1.605100000e-04         133.223144         175.824416         199.516597
 1.605930000e-04         133.303696         175.967944         199.694125
 1.606770000e-04         133.385326         176.113172         199.873729
 1.607600000e-04         133.466075         176.256635         200.051128
 1.608440000e-04         133.547926         176.401809         200.230604
 1.609270000e-04         133.628930         176.545238         200.407888
 1.610110000e-04         133.711030         176.690348         200.587208
 1.610940000e-04         133.792281         176.833702         200.764316
 1.611780000e-04         133.874669         176.978766         200.943488
 1.612620000e-04         133.957195         177.123790         201.122561
 1.613460000e-04         134.039888         177.268795         201.301554
 1.614300000e-04         134.122751         177.413771         201.480448
 1.615130000e-04         134.204769         177.556966         201.657090
 1.615970000e-04         134.287958         177.701857         201.835754
 1.616810000e-04         134.371347         177.846728         202.014319
 1.617650000e-04         134.454913         177.991541         202.192738
 1.618490000e-04         134.538685         178.136329         202.371044
 1.619330000e-04         134.622656         178.281066         202.549205
 1.620180000e-04         134.707822         178.427459         202.729317
 1.621020000e-04         134.792232         178.572107         202.907177
 1.621860000e-04         134.876851         178.716685         203.084857
 1.622700000e-04         134.961710         178.861224         203.262387
 1.623550000e-04         135.047812         179.007414         203.441835
 1.624390000e-04         135.133147         179.151818         203.618974
 1.625230000e-04         135.218725         179.296146         203.795904
 1.626080000e-04         135.305589         179.442119         203.974721
 1.626920000e-04         135.391681         179.586295         204.151212
 1.627770000e-04         135.479096         179.732118         204.329574
 1.628610000e-04         135.565752         179.876129         204.505581
 1.629460000e-04         135.653723         180.021757         204.683419
 1.630300000e-04         135.740951         180.165577         204.858896
 1.631150000e-04         135.829533         180.311018         205.036187
 1.632000000e-04         135.918400         180.456311         205.213134
 1.632850000e-04         136.007598         180.601507         205.389786
 1.633690000e-04         136.096057         180.744857         205.564016
 1.634540000e-04         136.185901         180.889787         205.739982
 1.635390000e-04         136.276096         181.034594         205.915601
 1.636240000e-04         136.366616         181.179224         206.090807
 1.637090000e-04         136.457488         181.323698         206.265618
 1.637940000e-04         136.548709         181.468000         206.440006
 1.638790000e-04         136.640312         181.612146         206.613980
 1.639640000e-04         136.732269         181.756090         206.787484
 1.640490000e-04         136.824596         181.899833         206.960511
 1.641350000e-04         136.918408         182.045067         207.135079
 1.642200000e-04         137.011509         182.188390         207.307100
 1.643050000e-04         137.105006         182.331488         207.478593
 1.643910000e-04         137.200006         182.476022         207.651530
 1.644760000e-04         137.294319         182.618631         207.821887
 1.645610000e-04         137.389020         182.760959         207.991624
 1.646470000e-04         137.485275         182.904701         208.162748
 1.647320000e-04         137.580830         183.046470         208.331215
 1.648180000e-04         137.677927         183.189594         208.500986
 1.649030000e-04         137.774352         183.330753         208.668092
 1.649890000e-04         137.872343         183.473230         208.836428
 1.650750000e-04         137.970782         183.615353         209.004001
 1.651600000e-04         138.068520         183.755453         209.168835
 1.652460000e-04         138.167884         183.896842         209.334819
 1.653320000e-04         138.267701         184.037817         209.499939
 1.654180000e-04         138.367986         184.178378         209.664190
 1.655040000e-04         138.468733         184.318504         209.827537
 1.655890000e-04         138.568794         184.456569         209.988074
 1.656750000e-04         138.670512         184.595792         210.149537
 1.657610000e-04         138.772693         184.734519         210.310001
 1.658470000e-04         138.875371         184.872748         210.469440
 1.659340000e-04         138.979752         185.012072         210.629685
 1.660200000e-04         139.083416         185.149234         210.786973
 1.661060000e-04         139.187583         185.285842         210.943145
 1.661920000e-04         139.292234         185.421860         211.098156
 1.662780000e-04         139.397392         185.557287         211.251986
 1.663650000e-04         139.504287         185.693664         211.406374
 1.664510000e-04         139.610448         185.827822         211.557718
 1.665370000e-04         139.717113         185.961312         211.707766
 1.666240000e-04         139.825545         186.095676         211.858230
 1.667100000e-04         139.933220         186.227780         212.005598
 1.667970000e-04         140.042655         186.360670         212.153247
 1.668830000e-04         140.151346         186.491288         212.297774
 1.669700000e-04         140.261806         186.622644         212.442498
 1.670570000e-04         140.372784         186.753191         212.585694
 1.671430000e-04         140.482989         186.881418         212.725700
 1.672300000e-04         140.594988         187.010292         212.865751
 1.673170000e-04         140.707485         187.138275         213.004146
 1.674040000e-04         140.820485         187.265357         213.140869
 1.674910000e-04         140.934000         187.391526         213.275897
 1.675770000e-04         141.046681         187.515300         213.407644
 1.676640000e-04         141.161175         187.639555         213.539163
 1.677510000e-04         141.276170         187.762821         213.668865
 1.678380000e-04         141.391628         187.885057         213.796712
 1.679260000e-04         141.508929         188.007670         213.924145
 1.680130000e-04         141.625363         188.127805         214.048183
 1.681000000e-04         141.742261         188.246858         214.170278
 1.681870000e-04         141.859639         188.364825         214.290415
 1.682740000e-04         141.977476         188.481667         214.408543
 1.683620000e-04         142.097116         188.598687         214.525962
 1.684490000e-04         142.215858         188.713213         214.639971
 1.685360000e-04         142.335039         188.826557         214.751889
 1.686240000e-04         142.456020         188.939984         214.862949
 1.687110000e-04         142.576078         189.050924         214.970621
 1.687990000e-04         142.697922         189.161863         215.077304
 1.688860000e-04         142.818810         189.270319         215.180628
 1.689740000e-04         142.941475         189.378715         215.282870
 1.690620000e-04         143.064565         189.485833         215.382874
 1.691490000e-04         143.186631         189.590429         215.479486
 1.692370000e-04         143.310502         189.694928         215.574945
 1.693250000e-04         143.434740         189.798087         215.668096
 1.694130000e-04         143.559374         189.899923         215.758942
 1.695010000e-04         143.684353         190.000410         215.847482
 1.695890000e-04         143.809715         190.099577         215.933727
 1.696760000e-04         143.933990         190.196289         216.016712
 1.697640000e-04         144.060008         190.292746         216.098327
 1.698530000e-04         144.187833         190.388961         216.178551
 1.699410000e-04         144.314566         190.482764         216.255580
 1.700290000e-04         144.441618         190.575232         216.330327
 1.701170000e-04         144.569015         190.666392         216.402815
 1.702050000e-04         144.696730         190.756261         216.473089
 1.702930000e-04         144.824768         190.844834         216.541131
 1.703820000e-04         144.954598         190.933151         216.607760
 1.704700000e-04         145.083290         191.019209         216.671458
 1.705590000e-04         145.213790         191.105027         216.733753
 1.706470000e-04         145.343157         191.188696         216.793289
 1.707350000e-04         145.472878         191.271222         216.850809
 1.708240000e-04         145.604413         191.353546         216.906983
 1.709130000e-04         145.736329         191.434794         216.961231
 1.710010000e-04         145.867135         191.514102         217.013026
 1.710900000e-04         145.999848         191.593360         217.063655
 1.711790000e-04         146.132976         191.671681         217.112554
 1.712670000e-04         146.265051         191.748280         217.159306
 1.713560000e-04         146.399119         191.824975         217.205064
 1.714450000e-04         146.533679         191.900941         217.249378
 1.715340000e-04         146.668779         191.976285         217.292375
 1.716230000e-04         146.804498         192.051105         217.334169
 1.717120000e-04         146.940844         192.125481         217.374883
 1.718010000e-04         147.077885         192.199528         217.414649
 1.718900000e-04         147.215710         192.273375         217.453623
 1.719790000e-04         147.354346         192.347113         217.491931
 1.720680000e-04         147.493888         192.420906         217.529771
 1.721570000e-04         147.634430         192.494870         217.567274
 1.722470000e-04         147.777666         192.570035         217.605105
 1.723360000e-04         147.920519         192.644868         217.642580
 1.724250000e-04         148.064703         192.720410         217.680365
 1.725150000e-04         148.211972         192.797691         217.719095
 1.726040000e-04         148.359207         192.875205         217.758149
 1.726930000e-04         148.508260         192.954097         217.798281
 1.727830000e-04         148.660925         193.035434         217.840154
 1.728730000e-04         148.815847         193.118707         217.883730
 1.729620000e-04         148.971431         193.203178         217.928739
 1.730520000e-04         149.131468         193.291136         217.976638
 1.731410000e-04         149.292679         193.380953         218.026712
 1.732310000e-04         149.459013         193.475027         218.080488
 1.733210000e-04         149.629027         193.572805         218.137914
 1.734110000e-04         149.803162         193.674795         218.199524
 1.735010000e-04         149.981857         193.781482         218.265823
 1.735910000e-04         150.165610         193.893437         218.337420
 1.736810000e-04         150.355052         194.011355         218.415037
 1.737710000e-04         150.550796         194.135912         218.499378
 1.738610000e-04         150.753620         194.267939         218.591292
 1.739510000e-04         150.964347         194.408318         218.691683
 1.740410000e-04         151.184001         194.558105         218.801615
 1.741310000e-04         151.413639         194.718406         218.922203
 1.742210000e-04         151.654590         194.890596         219.054827
 1.743120000e-04         151.911168         195.078240         219.202603
 1.744020000e-04         152.179516         195.279023         219.364082
 1.744920000e-04         152.464378         195.496897         219.542725
 1.745830000e-04         152.771577         195.736917         219.743098
 1.746730000e-04         153.097155         195.996556         219.963483
 1.747640000e-04         153.451740         196.284817         220.211862
 1.748540000e-04         153.831470         196.599141         220.486409
 1.749450000e-04         154.249625         196.951056         220.797520
 1.750350000e-04         154.702744         197.338154         221.143366
 1.751260000e-04         155.207975         197.775502         221.537641
 1.752170000e-04         155.769227         198.266835         221.983874
 1.753080000e-04         156.397211         198.821501         222.490463
 1.753980000e-04         157.096746         199.443206         223.060360
 1.754890000e-04         157.899177         200.158509         223.716971
 1.755800000e-04         158.816254         200.975161         224.465511
 1.756710000e-04         159.869723         201.907222         225.315275
 1.757620000e-04         161.081500         202.964001         226.267959
 1.758530000e-04         162.465509         204.138131         227.303688
 1.759440000e-04         164.004274         205.375262         228.347081
 1.760000000e-04         164.987068         206.100398         228.910849
 1.760350000e-04         165.585072         206.497738         229.184697
 1.761270000e-04         166.842723         207.018573         229.264806
 1.762180000e-04         166.716184         205.723351         227.300479
 1.763090000e-04         163.014326         200.292362         220.931154
 1.764000000e-04         153.284004         188.634429         208.312070
 1.764920000e-04         139.766903         174.146245         193.472929
 1.765830000e-04         130.323196         165.256844         185.051539
 1.766750000e-04         127.160845         163.325248         183.883075
 1.767660000e-04         127.638358         164.930027         186.135766
 1.768580000e-04         129.378933         167.526355         189.204031
 1.769490000e-04         131.306008         170.055555         192.055828
 1.770410000e-04         133.108533         172.290132         194.516748
 1.771330000e-04         134.679441         174.171596         196.557944
 1.772240000e-04         136.010031         175.727563         198.228091
 1.773160000e-04         137.159081         177.047010         199.632814
 1.774080000e-04         138.143655         178.161040         200.811014
 1.775000000e-04         138.992905         179.110208         201.809393
 1.775920000e-04         139.731025         179.926571         202.664180
 1.776840000e-04         140.377557         180.635192         203.403333
 1.777760000e-04         140.948150         181.255700         204.048538
 1.778680000e-04         141.455285         181.803476         204.616663
 1.779600000e-04         141.909006         182.290733         205.121029
 1.780520000e-04         142.317411         182.727190         205.572157
 1.781440000e-04         142.687176         183.120823         205.978682
 1.782370000e-04         143.027164         183.481635         206.351179
 1.783290000e-04         143.334658         183.807274         206.687448
 1.784210000e-04         143.617085         184.105980         206.996134
 1.785130000e-04         143.877701         184.381535         207.281278
 1.786060000e-04         144.121597         184.639549         207.548767
 1.786980000e-04         144.345780         184.877063         207.795600
 1.787910000e-04         144.557092         185.101459         208.029472
 1.788830000e-04         144.752712         185.309877         208.247439
 1.789760000e-04         144.938208         185.508314         208.455768
 1.790690000e-04         145.112771         185.696007         208.653687
 1.791610000e-04         145.275756         185.872269         208.840431
 1.792540000e-04         145.431610         186.041943         209.021123
 1.793470000e-04         145.579421         186.204054         209.194707
 1.794400000e-04         145.719923         186.359422         209.362040
 1.795330000e-04         145.853791         186.508759         209.523845
 1.796260000e-04         145.981610         186.652716         209.680810
 1.797190000e-04         146.103906         186.791858         209.833512
 1.798120000e-04         146.221170         186.926697         209.982463
 1.799050000e-04         146.333818         187.057672         210.128107
 1.799980000e-04         146.442233         187.185187         210.270864
 1.800910000e-04         146.546775         187.309627         210.411121
 1.801840000e-04         146.647744         187.431289         210.549170
 1.802770000e-04         146.745436         187.550476         210.685318
 1.803710000e-04         146.841121         187.668713         210.821279
 1.804640000e-04         146.932990         187.783700         210.954368
 1.805580000e-04         147.023251         187.898143         211.087672
 1.806510000e-04         147.110182         188.009810         211.218567
 1.807440000e-04         147.194943         188.120092         211.348616
 1.808380000e-04         147.278576         188.230328         211.479392
 1.809320000e-04         147.360339         188.339472         211.609607
 1.810250000e-04         147.439517         188.446522         211.738042
 1.811190000e-04         147.517963         188.553896         211.867546
 1.812130000e-04         147.594948         188.660565         211.996862
 1.813060000e-04         147.669772         188.765493         212.124697
 1.814000000e-04         147.744180         188.871045         212.253892
 1.814940000e-04         147.817459         188.976181         212.383154
 1.815880000e-04         147.889688         189.080968         212.512545
 1.816820000e-04         147.960981         189.185490         212.642126
 1.817760000e-04         148.031393         189.289806         212.771962
 1.818700000e-04         148.101038         189.393998         212.902108
 1.819640000e-04         148.169968         189.498101         213.032595
 1.820580000e-04         148.238260         189.602178         213.163469
 1.821520000e-04         148.305971         189.706267         213.294761
 1.822470000e-04         148.373894         189.811542         213.427927
 1.823410000e-04         148.440633         189.915805         213.560174
 1.824350000e-04         148.506985         190.020216         213.692933
 1.825300000e-04         148.573683         190.125915         213.827650
 1.826240000e-04         148.639378         190.230705         213.961497
 1.827190000e-04         148.705518         190.336850         214.097346
 1.828130000e-04         148.770756         190.442148         214.232362
 1.829080000e-04         148.836519         190.548857         214.369425
 1.830020000e-04         148.901465         190.654750         214.505647
 1.830970000e-04         148.967018         190.762111         214.643955
 1.831920000e-04         149.032502         190.869810         214.782883
 1.832870000e-04         149.097986         190.977894         214.922462
 1.833810000e-04         149.162790         191.085215         215.061203
 1.834760000e-04         149.228323         191.194083         215.202078
 1.835710000e-04         149.293937         191.303357         215.343588
 1.836660000e-04         149.359658         191.413064         215.485761
 1.837610000e-04         149.425501         191.523197         215.628570
 1.838560000e-04         149.491511         191.633780         215.772033
 1.839510000e-04         149.557694         191.744812         215.916141
 1.840460000e-04         149.624094         191.856310         216.060893
 1.841420000e-04         149.691426         191.969459         216.207821
 1.842370000e-04         149.758309         192.081900         216.353846
 1.843320000e-04         149.825461         192.194822         216.500505
 1.844270000e-04         149.892909         192.308220         216.647774
 1.845230000e-04         149.961370         192.423312         216.797239
 1.846180000e-04         150.029463         192.537689         216.945733
 1.847140000e-04         150.098621         192.653774         217.096412
 1.848090000e-04         150.167428         192.769150         217.246121
 1.849050000e-04         150.237349         192.886243         217.397995
 1.850000000e-04         150.306930         193.002612         217.548868
 1.850960000e-04         150.377668         193.120713         217.701904
 1.851920000e-04         150.448836         193.239313         217.855496
 1.852880000e-04         150.520461         193.358433         218.009662
 1.853830000e-04         150.591786         193.476807         218.162759
 1.854790000e-04         150.664347         193.596935         218.318003
 1.855750000e-04         150.737398         193.717570         218.473776
 1.856710000e-04         150.810926         193.838696         218.630064
 1.857670000e-04         150.884995         193.960343         218.786867
 1.858630000e-04         150.959578         194.082491         218.944177
 1.859590000e-04         151.034686         194.205124         219.101949
 1.860550000e-04         151.110357         194.328268         219.260210
 1.861520000e-04         151.187373         194.453191         219.420585
 1.862480000e-04         151.264156         194.577319         219.579764
 1.863440000e-04         151.341526         194.701937         219.739374
 1.864400000e-04         151.419472         194.827039         219.899417
 1.865370000e-04         151.498844         194.953949         220.061563
 1.866330000e-04         151.577990         195.080021         220.222437
 1.867300000e-04         151.658597         195.207891         220.385375
 1.868260000e-04         151.738979         195.334918         220.547027
 1.869230000e-04         151.820842         195.463756         220.710752
 1.870190000e-04         151.902499         195.591733         220.873147
 1.871160000e-04         151.985654         195.721501         221.037569
 1.872130000e-04         152.069464         195.851744         221.202350
 1.873100000e-04         152.153956         195.982448         221.367443
 1.874060000e-04         152.238221         196.112253         221.531160
 1.875030000e-04         152.324060         196.243872         221.696884
 1.876000000e-04         152.410583         196.375947         221.862915
 1.876970000e-04         152.497797         196.508463         222.029219
 1.877940000e-04         152.585705         196.641406         222.195770
 1.878910000e-04         152.674335         196.774807         222.362600
 1.879880000e-04         152.763668         196.908642         222.529680
 1.880860000e-04         152.854643         197.044282         222.698708
 1.881830000e-04         152.945415         197.178965         222.866233
 1.882800000e-04         153.036911         197.314061         223.033960
 1.883770000e-04         153.129149         197.449587         223.201899
 1.884750000e-04         153.223061         197.586910         223.371751
 1.885720000e-04         153.316776         197.723242         223.540033
 1.886700000e-04         153.412203         197.861386         223.710217
 1.887670000e-04         153.507415         197.998512         223.878803
 1.888650000e-04         153.604354         198.137443         224.049270
 1.889620000e-04         153.701075         198.275360         224.218140
 1.890600000e-04         153.799559         198.415061         224.388833
 1.891580000e-04         153.898809         198.555147         224.559640
 1.892550000e-04         153.997822         198.694180         224.728797
 1.893530000e-04         154.098633         198.835006         224.899761
 1.894510000e-04         154.200228         198.976193         225.070786
 1.895490000e-04         154.302608         199.117746         225.241872
 1.896470000e-04         154.405772         199.259647         225.412997
 1.897450000e-04         154.509731         199.401885         225.584131
 1.898430000e-04         154.614483         199.544478         225.755301
 1.899410000e-04         154.720035         199.687396         225.926456
 1.900390000e-04         154.826378         199.830645         226.097605
 1.901370000e-04         154.933521         199.974214         226.268728
 1.902350000e-04         155.041465         200.118100         226.439814
 1.903340000e-04         155.151317         200.263766         226.612597
 1.904320000e-04         155.260873         200.408266         226.783567
 1.905300000e-04         155.371221         200.553064         226.954471
 1.906290000e-04         155.483514         200.699640         227.127039
 1.907270000e-04         155.595475         200.845020         227.297768
 1.908260000e-04         155.709410         200.992176         227.470130
 1.909240000e-04         155.822989         201.138098         227.640603
 1.910230000e-04         155.938547         201.285801         227.812714
 1.911220000e-04         156.054923         201.433761         227.984663
 1.912200000e-04         156.170924         201.580476         228.154714
 1.913190000e-04         156.288928         201.728937         228.326324
 1.914180000e-04         156.407748         201.877653         228.497767
 1.915170000e-04         156.527382         202.026608         228.669015
 1.916160000e-04         156.647826         202.175780         228.840034
 1.917150000e-04         156.769091         202.325185         229.010838
 1.918140000e-04         156.891164         202.474811         229.181422
 1.919130000e-04         157.014051         202.624647         229.351757
 1.920120000e-04         157.137739         202.774677         229.521822
 1.921110000e-04         157.262231         202.924916         229.691639
 1.922100000e-04         157.387533         203.075340         229.861169
 1.923100000e-04         157.514905         203.227466         230.032115
 1.924090000e-04         157.641807         203.378244         230.201038
 1.925080000e-04         157.769504         203.529203         230.369671
 1.926080000e-04         157.899293         203.681847         230.539670
 1.927070000e-04         158.028569         203.833117         230.707634
 1.928070000e-04         158.159959         203.986060         230.876923
 1.929060000e-04         158.290806         204.137622         231.044181
 1.930060000e-04         158.423773         204.290857         231.212762
 1.931060000e-04         158.557517         204.444202         231.380931
 1.932050000e-04         158.690699         204.596144         231.547042
 1.933050000e-04         158.826001         204.749738         231.714434
 1.934050000e-04         158.962077         204.903435         231.881401
 1.935050000e-04         159.098911         205.057227         232.047939
 1.936050000e-04         159.236510         205.211115         232.214042
 1.937050000e-04         159.374869         205.365086         232.379692
 1.938050000e-04         159.513976         205.519134         232.544887
 1.939050000e-04         159.653833         205.673257         232.709616
 1.940050000e-04         159.794422         205.827450         232.873888
 1.941050000e-04         159.935749         205.981693         233.037661
 1.942050000e-04         160.077795         206.135987         233.200945
 1.943060000e-04         160.221997         206.291864         233.365341
 1.944060000e-04         160.365486         206.446246         233.527622
 1.945060000e-04         160.509682         206.600644         233.689359
 1.946070000e-04         160.656030         206.756612         233.852187
 1.947070000e-04         160.801610         206.911050         234.012874
 1.948080000e-04         160.949348         207.067045         234.174617
 1.949080000e-04         161.096314         207.221511         234.334221
 1.950000000e-04         161.232101         207.363598         234.480546
 1.950090000e-04         161.245409         207.377505         234.494852
 1.951100000e-04         161.395189         207.533488         234.654900
 1.952100000e-04         161.544127         207.687919         234.812817
 1.953110000e-04         161.695217         207.843871         234.971724
 1.954120000e-04         161.846959         207.999786         235.130028
 1.955130000e-04         161.999332         208.155680         235.287765
 1.956140000e-04         162.152341         208.311535         235.444897
 1.957150000e-04         162.305965         208.467344         235.601432
 1.958160000e-04         162.460207         208.623101         235.757353
 1.959170000e-04         162.615053         208.778809         235.912676
 1.960180000e-04         162.770487         208.934456         236.067388
 1.961190000e-04         162.926507         209.090036         236.221480
 1.962200000e-04         163.083100         209.245557         236.374973
 1.963220000e-04         163.241821         209.402535         236.529343
 1.964230000e-04         163.399538         209.557899         236.681584
 1.965240000e-04         163.557823         209.713206         236.833230
 1.966260000e-04         163.718192         209.869950         236.985741
 1.967270000e-04         163.877531         210.025073         237.136133
 1.968290000e-04         164.038978         210.181644         237.287392
 1.969300000e-04         164.199341         210.336603         237.436576
 1.970320000e-04         164.361801         210.493002         237.586616
 1.971340000e-04         164.524746         210.649298         237.736033
 1.972350000e-04         164.686577         210.803983         237.883401
 1.973370000e-04         164.850482         210.960106         238.031631
 1.974390000e-04         165.014841         211.116140         238.179279
 1.975410000e-04         165.179651         211.272083         238.326343
 1.976430000e-04         165.344875         211.427957         238.472879
 1.977450000e-04         165.510503         211.583751         238.618877
 1.978470000e-04         165.676531         211.739486         238.764374
 1.979490000e-04         165.842871         211.895182         238.909457
 1.980510000e-04         166.009494         212.050880         239.054201
 1.981530000e-04         166.176297         212.206627         239.198751
 1.982560000e-04         166.344685         212.364085         239.344874
 1.983580000e-04         166.510868         212.520524         239.490571
 1.984600000e-04         166.674701         212.678570         239.640076
 1.985630000e-04         166.824766         212.848168         239.816062
 1.986650000e-04         167.092204         212.947956         239.809688
 1.987670000e-04         167.215289         213.127081         240.017103
 1.988700000e-04         167.380354         213.287264         240.168590
 1.989730000e-04         167.550021         213.445026         240.313272
 1.990750000e-04         167.719704         213.600478         240.454140
 1.991780000e-04         167.892003         213.757080         240.595058
 1.992810000e-04         168.064978         213.913480         240.735079
 1.993840000e-04         168.238506         214.069747         240.874395
 1.994860000e-04         168.410830         214.224420         241.011782
 1.995890000e-04         168.585289         214.380560         241.150016
 1.996920000e-04         168.760173         214.536688         241.287808
 1.997950000e-04         168.935460         214.692795         241.425171
 1.998980000e-04         169.111151         214.848933         241.562176
 2.000010000e-04         169.287244         215.005089         241.698812
 2.001050000e-04         169.465449         215.162832         241.836486
 2.002080000e-04         169.642324         215.319117         241.972544
 2.003110000e-04         169.819593         215.475494         242.108354
 2.004140000e-04         169.997265         215.631973         242.243928
 2.005180000e-04         170.177073         215.790102         242.380625
 2.006210000e-04         170.355574         215.946860         242.515836
 2.007250000e-04         170.536208         216.105297         242.652218
 2.008280000e-04         170.715530         216.262406         242.787188
 2.009320000e-04         170.897030         216.421256         242.923396
 2.010350000e-04         171.077243         216.578806         243.058228
 2.011390000e-04         171.259645         216.738150         243.194375
 2.012430000e-04         171.442526         216.897774         243.330525
 2.013470000e-04         171.625898         217.057721         243.466742
 2.014510000e-04         171.809778         217.218003         243.603030
 2.015540000e-04         171.992400         217.377122         243.738153
 2.016580000e-04         172.177328         217.538169         243.874725
 2.017620000e-04         172.362821         217.699652         244.011497
 2.018660000e-04         172.548885         217.861596         244.148509
 2.019710000e-04         172.737345         218.025588         244.287094
 2.020750000e-04         172.924642         218.188558         244.424683
 2.021790000e-04         173.112591         218.352087         244.562617
 2.022830000e-04         173.301205         218.516220         244.700951
 2.023870000e-04         173.490523         218.680980         244.839701
 2.024920000e-04         173.682411         218.848005         244.980259
 2.025960000e-04         173.873241         219.014169         245.120007
 2.027010000e-04         174.066707         219.182680         245.261647
 2.028050000e-04         174.259162         219.350391         245.402550
 2.029100000e-04         174.454352         219.520563         245.545457
 2.030140000e-04         174.648593         219.689991         245.687674
 2.031190000e-04         174.845651         219.861998         245.832021
 2.032240000e-04         175.043710         220.034983         245.977137
 2.033290000e-04         175.242812         220.209003         246.123086
 2.034330000e-04         175.441092         220.382436         246.268513
 2.035380000e-04         175.642399         220.558650         246.416241
 2.036430000e-04         175.844882         220.736041         246.564930
 2.037480000e-04         176.048594         220.914657         246.714618
 2.038530000e-04         176.253593         221.094553         246.865348
 2.039580000e-04         176.459915         221.275772         247.017165
 2.040630000e-04         176.667594         221.458358         247.170108
 2.041690000e-04         176.878713         221.644117         247.325662
 2.042740000e-04         177.089324         221.829598         247.480953
 2.043790000e-04         177.301477         222.016613         247.637492
 2.044850000e-04         177.517251         222.206974         247.796771
 2.045900000e-04         177.732642         222.397158         247.955838
 2.046950000e-04         177.949713         222.588967         248.116180
 2.048010000e-04         178.170620         222.784314         248.279387
 2.049070000e-04         178.393347         222.981425         248.443968
 2.050120000e-04         178.615805         223.178398         248.608280
 2.051180000e-04         178.842284         223.379047         248.775505
 2.052240000e-04         179.070699         223.581507         248.944049
 2.053290000e-04         179.298920         223.783864         249.112288
 2.054350000e-04         179.531298         223.989955         249.283368
 2.055410000e-04         179.765689         224.197850         249.455642
 2.056470000e-04         180.002100         224.407535         249.629045
 2.057530000e-04         180.240525         224.618952         249.803469
 2.058590000e-04         180.480935         224.832040         249.978798
 2.059650000e-04         180.723295         225.046742         250.154925
 2.060710000e-04         180.967542         225.262915         250.331625
 2.061770000e-04         181.213577         225.480441         250.508726
 2.062840000e-04         181.463646         225.701205         250.687623
 2.063900000e-04         181.712893         225.920863         250.864695
 2.064960000e-04         181.963471         226.141223         251.041263
 2.066030000e-04         182.217522         226.364056         251.218571
 2.067090000e-04         182.469974         226.584793         251.392798
 2.068160000e-04         182.725227         226.807176         251.566713
 2.069220000e-04         182.978042         227.026470         251.736359
 2.070290000e-04         183.232650         227.246165         251.904159
 2.071360000e-04         183.486000         227.463422         252.067599
 2.072420000e-04         183.734981         227.675375         252.224202
 2.073490000e-04         183.983318         227.884914         252.375659
 2.074560000e-04         184.227517         228.088774         252.519071
 2.075630000e-04         184.466276         228.285497         252.652795
 2.076700000e-04         184.698024         228.473340         252.774901
 2.077770000e-04         184.920909         228.650327         252.883253
 2.078840000e-04         185.132744         228.814070         252.975256
 2.079910000e-04         185.331003         228.961893         253.048056
 2.080980000e-04         185.512724         229.090620         253.098276
 2.082050000e-04         185.674429         229.196609         253.122100
 2.083130000e-04         185.813213         229.276209         253.114891
 2.084200000e-04         185.921869         229.323135         253.071817
 2.085270000e-04         185.996336         229.332588         252.987167
 2.086350000e-04         186.030567         229.297755         252.853129
 2.087420000e-04         186.016754         229.211970         252.664855
 2.088500000e-04         185.946430         229.065352         252.410620
 2.089570000e-04         185.811750         228.851457         252.086162
 2.090650000e-04         185.599886         228.556067         251.675513
 2.091730000e-04         185.300323         228.169542         251.170539
 2.092810000e-04         184.900659         227.679848         250.559936
 2.093880000e-04         184.392970         227.080431         249.839270
 2.094960000e-04         183.754270         226.347300         248.983550
 2.096040000e-04         182.975204         225.472916         247.987998
 2.097120000e-04         182.042806         224.445585         246.842933
 2.098200000e-04         180.945883         223.255702         245.541172
 2.099280000e-04         179.675956         221.896673         244.078912
 2.100360000e-04         178.228491         220.366185         242.456984
 2.101450000e-04         176.588592         218.651167         240.665086
 2.102530000e-04         174.794192         216.793609         238.750137
 2.103610000e-04         172.846436         214.796587         236.717812
 2.104690000e-04         170.769432         212.686820         234.597888
 2.105780000e-04         168.574880         210.478218         232.407005
 2.106860000e-04         166.342735         208.252710         230.228325
 2.107950000e-04         164.077470         206.015968         228.068892
 2.109030000e-04         161.868509         203.857082         226.015654
 2.110120000e-04         159.722719         201.783153         224.075723
 2.111210000e-04         157.705250         199.857451         222.308467
 2.112290000e-04         155.869760         198.130238         220.758487
 2.113380000e-04         154.210848         196.595320         219.418402
 2.114470000e-04         152.765222         195.285341         218.314593
 2.115560000e-04         151.541897         194.206100         217.448227
 2.116650000e-04         150.540810         193.354423         216.811865
 2.117740000e-04         149.754398         192.719914         216.391361
 2.118830000e-04         149.169287         192.286750         216.167801
 2.119920000e-04         148.768173         192.035591         216.119409
 2.121010000e-04         148.531549         191.945378         216.223375
 2.122100000e-04         148.439001         191.994458         216.456807
 2.123200000e-04         148.471220         192.163965         216.801711
 2.124290000e-04         148.608332         192.431003         217.231698
 2.125380000e-04         148.832497         192.778758         217.731613
 2.126480000e-04         149.130821         193.195336         218.291095
 2.127570000e-04         149.483810         193.659165         218.886379
 2.128670000e-04         149.885567         194.166620         219.516821
 2.129760000e-04         150.318309         194.698256         220.161342
 2.130860000e-04         150.781022         195.255191         220.823764
 2.131960000e-04         151.262315         195.825493         221.491753
 2.133060000e-04         151.755907         196.403233         222.160021
 2.134150000e-04         152.252104         196.978378         222.818413
 2.135250000e-04         152.755862         197.557699         223.475813
 2.136350000e-04         153.259253         198.132858         224.123633
 2.137450000e-04         153.759598         198.701493         224.760018
 2.138550000e-04         154.254797         199.261825         225.383658
 2.139650000e-04         154.743205         199.812477         225.993595
 2.140750000e-04         155.223517         200.352399         226.589169
 2.141860000e-04         155.699150         200.885799         227.175420
 2.142960000e-04         156.160782         201.402479         227.741488
 2.144060000e-04         156.612310         201.907093         228.292825
 2.145170000e-04         157.057436         202.403973         228.834401
 2.146270000e-04         157.487980         202.884180         229.356720
 2.147370000e-04         157.908010         203.352420         229.865114
 2.148480000e-04         158.321234         203.812940         230.364347
 2.149590000e-04         158.723912         204.261673         230.850151
 2.150000000e-04         158.870019         204.424504         231.026296
 2.150690000e-04         159.112744         204.695044         231.318804
 2.151800000e-04         159.495068         205.121312         231.779344
 2.152910000e-04         159.867511         205.536782         232.227879
 2.154020000e-04         160.230401         205.941853         232.664903
 2.155120000e-04         160.580859         206.333373         233.087116
 2.156230000e-04         160.925580         206.718846         233.502656
 2.157340000e-04         161.261653         207.095022         233.908067
 2.158450000e-04         161.589364         207.462274         234.303806
 2.159560000e-04         161.909082         207.821034         234.690380
 2.160680000e-04         162.223843         208.174689         235.071457
 2.161790000e-04         162.528338         208.517298         235.440670
 2.162900000e-04         162.825711         208.852396         235.801858
 2.164010000e-04         163.116281         209.180329         236.155398
 2.165130000e-04         163.402821         209.504244         236.504710
 2.166240000e-04         163.680509         209.818658         236.843880
 2.167360000e-04         163.954616         210.129539         237.179358
 2.168470000e-04         164.220493         210.431622         237.505484
 2.169590000e-04         164.483159         210.730559         237.828338
 2.170700000e-04         164.738215         211.021377         238.142580
 2.171820000e-04         164.990429         211.309452         238.453994
 2.172940000e-04         165.237751         211.592453         238.760074
 2.174060000e-04         165.480353         211.870565         239.061017
 2.175180000e-04         165.718444         212.144010         239.357062
 2.176290000e-04         165.950192         212.410647         239.645881
 2.177410000e-04         166.179888         212.675385         239.932778
 2.178530000e-04         166.405669         212.936098         240.215459
 2.179660000e-04         166.629644         213.195197         240.496535
 2.180780000e-04         166.848002         213.448244         240.771179
 2.181900000e-04         167.062909         213.697724         241.042074
 2.183020000e-04         167.274535         213.943824         241.309420
 2.184140000e-04         167.482991         214.186656         241.573334
 2.185270000e-04         167.690281         214.428540         241.836328
 2.186390000e-04         167.892804         214.665235         242.093775
 2.187520000e-04         168.094333         214.901173         242.350510
 2.188640000e-04         168.291440         215.132286         242.602071
 2.189770000e-04         168.487745         215.362816         242.853078
 2.190900000e-04         168.681586         215.590812         243.101410
 2.192020000e-04         168.871401         215.814397         243.345000
 2.193150000e-04         169.060654         216.037632         243.588262
 2.194280000e-04         169.247802         216.258680         243.829183
 2.195410000e-04         169.432850         216.477567         244.067806
 2.196540000e-04         169.615945         216.694414         244.304232
 2.197670000e-04         169.797151         216.909293         244.538538
 2.198800000e-04         169.976584         217.122329         244.770850
 2.199930000e-04         170.154284         217.333551         245.001194
 2.201060000e-04         170.330338         217.543053         245.229667
 2.202190000e-04         170.504828         217.750921         245.456355
 2.203330000e-04         170.679346         217.959025         245.683277
 2.204460000e-04         170.850891         218.163790         245.906543
 2.205590000e-04         171.021090         218.367141         246.128236
 2.206730000e-04         171.191416         218.570821         246.350253
 2.207860000e-04         171.359038         218.771441         246.568891
 2.209000000e-04         171.526935         218.972526         246.787973
 2.210130000e-04         171.692192         219.170630         247.003764
 2.211270000e-04         171.857829         219.369312         247.220110
 2.212410000e-04         172.022399         219.566845         247.435135
 2.213550000e-04         172.185971         219.763288         247.648885
 2.214680000e-04         172.347161         219.957000         247.859586
 2.215820000e-04         172.508851         220.151393         248.070926
 2.216960000e-04         172.669696         220.344882         248.281191
 2.218100000e-04         172.829670         220.537401         248.490294
 2.219240000e-04         172.988881         220.729081         248.698374
 2.220380000e-04         173.147293         220.919882         248.905394
 2.221530000e-04         173.306417         221.111584         249.113250
 2.222670000e-04         173.463447         221.300820         249.318307
 2.223810000e-04         173.619828         221.489334         249.522452
 2.224960000e-04         173.776971         221.678797         249.727476
 2.226100000e-04         173.932115         221.865894         249.929803
 2.227240000e-04         174.086740         222.052397         250.131336
 2.228390000e-04         174.242158         222.239875         250.333768
 2.229540000e-04         174.397054         222.426750         250.535391
 2.230680000e-04         174.550134         222.611437         250.734486
 2.231830000e-04         174.704124         222.797233         250.934606
 2.232980000e-04         174.857624         222.982444         251.133927
 2.234120000e-04         175.009422         223.165590         251.330846
 2.235270000e-04         175.162123         223.349829         251.528762
 2.236420000e-04         175.314445         223.533608         251.726006
 2.237570000e-04         175.466446         223.716987         251.922630
 2.238720000e-04         175.618107         223.899926         252.118583
 2.239870000e-04         175.769440         224.082460         252.313917
 2.241030000e-04         175.921771         224.266188         252.510335
 2.242180000e-04         176.072515         224.447956         252.704442
 2.243330000e-04         176.223021         224.629409         252.898013
 2.244480000e-04         176.373253         224.810515         253.091012
 2.245640000e-04         176.524529         224.992848         253.285115
 2.246790000e-04         176.674315         225.173360         253.477068
 2.247950000e-04         176.825170         225.355114         253.670125
 2.249100000e-04         176.974524         225.535015         253.860994
 2.250260000e-04         177.124988         225.716237         254.053061
 2.251420000e-04         177.275286         225.897205         254.244621
 2.252570000e-04         177.424110         226.076371         254.434069
 2.253730000e-04         177.574076         226.256873         254.624705
 2.254890000e-04         177.723897         226.437153         254.814878
 2.256050000e-04         177.873583         226.617229         255.004607
 2.257210000e-04         178.023121         226.797104         255.193910
 2.258370000e-04         178.172548         226.976791         255.382774
 2.259530000e-04         178.321844         227.156291         255.571225
 2.260690000e-04         178.471057         227.335648         255.759288
 2.261850000e-04         178.620144         227.514820         255.946933
 2.263020000e-04         178.770433         227.695406         256.135828
 2.264180000e-04         178.919360         227.874325         256.322748
 2.265340000e-04         179.068177         228.053067         256.509248
 2.266510000e-04         179.218207         228.233247         256.697022
 2.267670000e-04         179.366875         228.411763         256.882830
 2.268840000e-04         179.516759         228.591703         257.069885
 2.270000000e-04         179.665282         228.769991         257.254993
 2.271170000e-04         179.815011         228.949709         257.441355
 2.272340000e-04         179.964699         229.129348         257.627400
 2.273510000e-04         180.114310         229.308895         257.813124
 2.274670000e-04         180.262583         229.486802         257.996914
 2.275840000e-04         180.412091         229.666188         258.182004
 2.277010000e-04         180.561533         229.845483         258.366767
 2.278180000e-04         180.710924         230.024723         258.551254
 2.279350000e-04         180.860270         230.203898         258.735437
 2.280520000e-04         181.009545         230.383003         258.919329
 2.281700000e-04         181.160041         230.563583         259.104508
 2.282870000e-04         181.309210         230.742568         259.287814
 2.284040000e-04         181.458344         230.921531         259.470880
 2.285220000e-04         181.608676         231.101949         259.655207
 2.286390000e-04         181.757678         231.280796         259.837707
 2.287570000e-04         181.907892         231.461121         260.021494
 2.288740000e-04         182.056793         231.639905         260.203488
 2.289920000e-04         182.206886         231.820172         260.386781
 2.291090000e-04         182.355653         231.998872         260.568255
 2.292270000e-04         182.505600         232.179038         260.751006
 2.293450000e-04         182.655506         232.359213         260.933549
 2.294630000e-04         182.805304         232.539313         261.115799
 2.295810000e-04         182.955061         232.719434         261.297864
 2.296990000e-04         183.104707         232.899485         261.479642
 2.298170000e-04         183.254297         233.079544         261.661222
 2.299350000e-04         183.403760         233.259532         261.842524
 2.300530000e-04         183.553146         233.439521         262.023625
 2.301710000e-04         183.702433         233.619468         262.204468
 2.302890000e-04         183.851602         233.799393         262.385102
 2.304080000e-04         184.001911         233.980790         262.567004
 2.305260000e-04         184.150858         234.160648         262.747162
 2.306440000e-04         184.299685         234.340484         262.927105
 2.307630000e-04         184.449614         234.521780         263.108311
 2.308810000e-04         184.598142         234.701532         263.287786
 2.310000000e-04         184.747794         234.882762         263.468532
 2.311190000e-04         184.897269         235.063930         263.649028
 2.312370000e-04         185.045330         235.243544         263.827786
 2.313560000e-04         185.194465         235.424629         264.007829
 2.314750000e-04         185.343415         235.605651         264.187613
 2.315940000e-04         185.492150         235.786610         264.367155
 2.317130000e-04         185.640689         235.967503         264.546444
 2.318320000e-04         185.789010         236.148328         264.725484
 2.319510000e-04         185.937090         236.329062         264.904250
 2.320700000e-04         186.084902         236.509692         265.082736
 2.321890000e-04         186.232472         236.690241         265.260969
 2.323090000e-04         186.380993         236.872178         265.440382
 2.324280000e-04         186.528003         237.052531         265.618068
 2.325470000e-04         186.674696         237.232728         265.795417
 2.326670000e-04         186.822289         237.414299         265.973949
 2.327860000e-04         186.968305         237.594194         266.150652
 2.329060000e-04         187.115196         237.775451         266.328521
 2.330250000e-04         187.260479         237.955019         266.504564
 2.331450000e-04         187.406581         238.135907         266.681726
 2.332650000e-04         187.552243         238.316563         266.858488
 2.333850000e-04         187.697467         238.497019         267.034883
 2.335040000e-04         187.841013         238.675709         267.209377
 2.336240000e-04         187.985258         238.855635         267.384914
 2.337440000e-04         188.128979         239.035254         267.559963
 2.338640000e-04         188.272167         239.214598         267.734580
 2.339840000e-04         188.414737         239.393562         267.908653
 2.341050000e-04         188.557896         239.573680         268.083669
 2.342250000e-04         188.699203         239.751886         268.256648
 2.343450000e-04         188.839858         239.929698         268.429064
 2.344650000e-04         188.979760         240.107030         268.600842
 2.345860000e-04         189.120070         240.285339         268.773378
 2.347060000e-04         189.258420         240.461651         268.943795
 2.348270000e-04         189.397079         240.638866         269.114898
 2.349470000e-04         189.533697         240.813996         269.283798
 2.350680000e-04         189.670497         240.989915         269.453268
 2.351890000e-04         189.806296         241.165115         269.621841
 2.353100000e-04         189.941053         241.339570         269.789498
 2.354300000e-04         190.073592         241.511771         269.954789
 2.355510000e-04         190.206071         241.684535         270.120404
 2.356720000e-04         190.337320         241.856353         270.284889
 2.357930000e-04         190.467256         242.027165         270.448200
 2.359140000e-04         190.595812         242.196898         270.610247
 2.360350000e-04         190.722928         242.365472         270.770945
 2.361570000e-04         190.849553         242.534214         270.931566
 2.362780000e-04         190.973521         242.700240         271.089342
 2.363990000e-04         191.095802         242.864874         271.245532
 2.365200000e-04         191.216280         243.028012         271.400045
 2.366420000e-04         191.335863         243.190887         271.554019
 2.367630000e-04         191.452460         243.350703         271.704800
 2.368850000e-04         191.567903         243.510015         271.854799
 2.370070000e-04         191.681087         243.667362         272.002642
 2.371280000e-04         191.791013         243.821348         272.146980
 2.372500000e-04         191.899366         243.974397         272.290090
 2.373720000e-04         192.005080         244.125072         272.430609
 2.374940000e-04         192.108028         244.273223         272.568384
 2.376160000e-04         192.208025         244.418666         272.703226
 2.377370000e-04         192.304190         244.560150         272.833981
 2.378600000e-04         192.398663         244.700900         272.963584
 2.379820000e-04         192.488930         244.837274         273.088674
 2.381040000e-04         192.575596         244.970231         273.210106
 2.382260000e-04         192.658454         245.099547         273.327659
 2.383480000e-04         192.737299         245.225025         273.441148
 2.384710000e-04         192.812565         245.347422         273.551196
 2.385930000e-04         192.882773         245.464506         273.655798
 2.387150000e-04         192.948321         245.577017         273.755583
 2.388380000e-04         193.009444         245.685565         273.851058
 2.389610000e-04         193.065328         245.788908         273.941077
 2.390000000e-04         193.081912         245.820520         273.968400
 2.390830000e-04         193.115323         245.885959         274.024658
 2.392060000e-04         193.159972         245.978052         274.102937
 2.393290000e-04         193.198599         246.064061         274.174883
 2.394520000e-04         193.230829         246.143579         274.240104
 2.395740000e-04         193.256233         246.215757         274.297866
 2.396970000e-04         193.274881         246.281386         274.348734
 2.398200000e-04         193.286215         246.339499         274.391873
 2.399430000e-04         193.289933         246.389724         274.426905
 2.400670000e-04         193.285580         246.431960         274.453632
 2.401900000e-04         193.272893         246.465120         274.471220
 2.403130000e-04         193.251560         246.489237         274.479592
 2.404360000e-04         193.221177         246.503862         274.478339
 2.405600000e-04         193.181064         246.508599         274.466927
 2.406830000e-04         193.131492         246.502967         274.445182
 2.408070000e-04         193.071323         246.486482         274.412380
 2.409300000e-04         193.001229         246.459075         274.368758
 2.410540000e-04         192.919754         246.419959         274.313314
 2.411780000e-04         192.827118         246.368935         274.246014
 2.413010000e-04         192.724016         246.306358         274.167396
 2.414250000e-04         192.608548         246.230992         274.076043
 2.415490000e-04         192.481421         246.143214         273.972535
 2.416730000e-04         192.342662         246.043112         273.857055
 2.417970000e-04         192.192357         245.930825         273.729837
 2.419210000e-04         192.030825         245.806839         273.591512
 2.420450000e-04         191.858685         245.672004         273.443096
 2.421690000e-04         191.676849         245.527545         273.286001
 2.422940000e-04         191.485283         245.374335         273.121311
 2.424180000e-04         191.289348         245.217923         272.955112
 2.425420000e-04         191.091202         245.062080         272.791596
 2.426670000e-04         190.895145         244.913611         272.638310
 2.427910000e-04         190.714237         244.788378         272.512410
 2.429160000e-04         190.563436         244.708802         272.438484
 2.430400000e-04         190.480305         244.724112         272.469711
 2.431650000e-04         190.544192         244.944928         272.726178
 2.432900000e-04         190.989003         245.690325         273.552865
 2.434150000e-04         192.845044         248.369930         276.469089
 2.435400000e-04         181.281024         232.524916         258.460836
 2.436650000e-04         181.605041         233.253466         260.107154
 2.437900000e-04         184.033047         236.729696         263.932597
 2.439150000e-04         184.520787         237.546336         264.857724
 2.440400000e-04         184.521165         237.696171         265.059502
 2.441650000e-04         184.322247         237.573831         264.968068
 2.442900000e-04         184.019609         237.310014         264.725750
 2.444150000e-04         183.654556         236.960906         264.393644
 2.445410000e-04         183.245019         236.551940         263.999823
 2.446660000e-04         182.809910         236.106175         263.568483
 2.447920000e-04         182.350494         235.627327         263.104450
 2.449170000e-04         181.879811         235.130430         262.623067
 2.450430000e-04         181.394843         234.613293         262.122789
 2.451690000e-04         180.902937         234.084349         261.612199
 2.452940000e-04         180.411197         233.551774         261.099490
 2.454200000e-04         179.914621         233.010545         260.580097
 2.455460000e-04         179.419627         232.467913         260.061218
 2.456720000e-04         178.928596         231.926738         259.545754
 2.457980000e-04         178.443726         231.389671         259.036400
 2.459240000e-04         177.967057         230.859169         258.535620
 2.460500000e-04         177.500557         230.337592         258.045743
 2.461760000e-04         177.046011         229.827139         257.568960
 2.463030000e-04         176.601613         229.325898         257.103589
 2.464290000e-04         176.175886         228.843637         256.658766
 2.465550000e-04         175.766634         228.378059         256.232393
 2.466820000e-04         175.372086         227.927290         255.822856
 2.468080000e-04         174.999492         227.499753         255.437821
 2.469350000e-04         174.643876         227.089900         255.072316
 2.470620000e-04         174.309085         226.702297         254.730470
 2.471880000e-04         173.998105         226.340572         254.415414
 2.473150000e-04         173.706472         225.999691         254.122744
 2.474420000e-04         173.437053         225.683133         253.855450
 2.475690000e-04         173.190078         225.391336         253.613860
 2.476960000e-04         172.965570         225.124462         253.398000
 2.478230000e-04         172.763454         224.882612         253.207876
 2.479500000e-04         172.583583         224.665738         253.043306
 2.480770000e-04         172.425626         224.473628         252.903980
 2.482040000e-04         172.289218         224.305989         252.789494
 2.483310000e-04         172.173857         224.162395         252.699327
 2.484590000e-04         172.078380         224.041527         252.632481
 2.485860000e-04         172.003607         223.944630         252.589263
 2.487140000e-04         171.947733         223.869571         252.568306
 2.488410000e-04         171.910909         223.816798         252.569134
 2.489690000e-04         171.891781         223.784687         252.590891
 2.490960000e-04         171.889915         223.772977         252.632409
 2.492240000e-04         171.904456         223.780617         252.693410
 2.493520000e-04         171.934663         223.806922         252.772746
 2.494800000e-04         171.979768         223.851053         252.869517
 2.496080000e-04         172.038899         223.912063         252.982729
 2.497360000e-04         172.111296         223.989157         253.111563
 2.498640000e-04         172.196156         224.081421         253.255061
 2.499920000e-04         172.292684         224.188009         253.412357
 2.501200000e-04         172.400110         224.308045         253.582539
 2.502480000e-04         172.517727         224.440758         253.764830
 2.503760000e-04         172.644835         224.585370         253.958432
 2.505050000e-04         172.781817         224.742305         254.164117
 2.506330000e-04         172.925896         224.908427         254.378008
 2.507620000e-04         173.078694         225.085597         254.602694
 2.508900000e-04         173.237249         225.270394         254.834008
 2.510190000e-04         173.403422         225.465005         255.074876
 2.511470000e-04         173.574101         225.665788         255.320929
 2.512760000e-04         173.751444         225.875295         255.575433
 2.514050000e-04         173.933660         226.091421         255.835929
 2.515340000e-04         174.120262         226.313620         256.101891
 2.516630000e-04         174.310815         226.541354         256.372769
 2.517920000e-04         174.504898         226.774135         256.648091
 2.519210000e-04         174.702139         227.011538         256.927447
 2.520500000e-04         174.902198         227.253140         257.210418
 2.521790000e-04         175.104691         227.498496         257.496575
 2.523080000e-04         175.309356         227.747271         257.785586
 2.524380000e-04         175.517466         228.001051         258.079364
 2.525670000e-04         175.725577         228.255616         258.373082
 2.526970000e-04         175.936640         228.514590         258.670984
 2.528260000e-04         176.147189         228.773719         258.968231
 2.529560000e-04         176.360265         229.036734         259.269155
 2.530850000e-04         176.572392         229.299350         259.568899
 2.532150000e-04         176.786670         229.565410         259.871905
 2.533450000e-04         177.001287         229.832665         260.175640
 2.534750000e-04         177.216087         230.100909         260.479908
 2.536050000e-04         177.430901         230.369945         260.784532
 2.537350000e-04         177.645662         230.639661         261.089405
 2.538650000e-04         177.860161         230.909807         261.394293
 2.539950000e-04         178.074354         231.180327         261.699157
 2.541250000e-04         178.288141         231.451070         262.003848
 2.542550000e-04         178.501390         231.721875         262.308225
 2.543850000e-04         178.714054         231.992676         262.612228
 2.545160000e-04         178.927673         232.265429         262.918075
 2.546460000e-04         179.138916         232.535874         263.221013
 2.547770000e-04         179.350983         232.808116         263.525664
 2.549070000e-04         179.560569         233.077880         263.827254
 2.550380000e-04         179.770868         233.349288         264.130418
 2.551680000e-04         179.978596         233.618084         264.430414
 2.552990000e-04         180.186964         233.888424         264.731903
 2.554300000e-04         180.394302         234.158124         265.032447
 2.555610000e-04         180.600573         234.427145         265.332034
 2.556920000e-04         180.805779         234.695473         265.630652
 2.558230000e-04         181.009884         234.963046         265.928244
 2.559540000e-04         181.212885         235.229864         266.224823
 2.560850000e-04         181.414764         235.495879         266.520344
 2.562160000e-04         181.615465         235.761020         266.814747
 2.563480000e-04         181.816566         236.027373         267.110348
 2.564790000e-04         182.014985         236.290830         267.402596
 2.566100000e-04         182.212247         236.553410         267.693740
 2.567420000e-04         182.409844         236.817090         267.985983
 2.568730000e-04         182.604763         237.077850         268.274873
 2.570050000e-04         182.800006         237.339694         268.564857
 2.571370000e-04         182.994096         237.600636         268.853739
 2.572680000e-04         183.185543         237.858653         269.139281
 2.574000000e-04         183.377304         238.117729         269.425903
 2.575320000e-04         183.567899         238.375851         269.711379
 2.576640000e-04         183.757352         238.633050         269.995749
 2.577960000e-04         183.945669         238.889329         270.279027
 2.579280000e-04         184.132824         239.144631         270.561143
 2.580600000e-04         184.318897         239.399066         270.842230
 2.581920000e-04         184.503836         239.652546         271.122195
 2.583250000e-04         184.689065         239.907023         271.403191
 2.584570000e-04         184.871854         240.158733         271.681062
 2.585890000e-04         185.053531         240.409498         271.957833
 2.587220000e-04         185.235500         240.661260         272.235650
 2.588540000e-04         185.415071         240.910267         272.510363
 2.589870000e-04         185.594944         241.160265         272.786118
 2.591200000e-04         185.773802         241.409416         273.060877
 2.592520000e-04         185.950269         241.655803         273.332548
 2.593850000e-04         186.127080         241.903222         273.605303
 2.595180000e-04         186.302891         242.149794         273.877079
 2.596510000e-04         186.477705         242.395515         274.147866
 2.597840000e-04         186.651570         242.640430         274.417713
 2.599170000e-04         186.824460         242.884526         274.686626
 2.600500000e-04         186.996390         243.127789         274.954569
 2.601830000e-04         187.167421         243.370300         275.221643
 2.603170000e-04         187.338786         243.613815         275.489781
 2.604500000e-04         187.507961         243.854739         275.755028
 2.605830000e-04         187.676248         244.094898         276.019387
 2.607170000e-04         187.844940         244.336144         276.284904
 2.608500000e-04         188.011453         244.574781         276.547512
 2.609840000e-04         188.178407         244.814533         276.811302
 2.611170000e-04         188.343238         245.051734         277.072249
 2.612510000e-04         188.508450         245.289980         277.334311
 2.613850000e-04         188.672860         245.527530         277.595560
 2.615190000e-04         188.836423         245.764355         277.855982
 2.616530000e-04         188.999206         246.000512         278.115625
 2.617870000e-04         189.161164         246.235953         278.374451
 2.619210000e-04         189.322347         246.470715         278.632481
 2.620550000e-04         189.482762         246.704813         278.889743
 2.621890000e-04         189.642397         246.938236         279.146234
 2.623230000e-04         189.801302         247.171016         279.401964
 2.624580000e-04         189.960585         247.404825         279.658804
 2.625920000e-04         190.117999         247.636295         279.913017
 2.627270000e-04         190.275834         247.868831         280.168369
 2.628610000e-04         190.431761         248.098981         280.421061
 2.629960000e-04         190.588137         248.330224         280.674917
 2.631300000e-04         190.742660         248.559122         280.926145
 2.632650000e-04         190.897620         248.789086         281.178505
 2.634000000e-04         191.051913         249.018457         281.430170
 2.635350000e-04         191.205465         249.247139         281.681038
 2.636700000e-04         191.358364         249.475234         281.931216
 2.638050000e-04         191.510570         249.702682         282.180640
 2.639400000e-04         191.662111         249.929519         282.429345
 2.640000000e-04         191.729278         250.030173         282.539689
 2.640750000e-04         191.813024         250.155780         282.677371
 2.642100000e-04         191.963232         250.381361         282.924607
 2.643450000e-04         192.112789         250.606325         283.171114
 2.644810000e-04         192.262816         250.832346         283.418728
 2.646160000e-04         192.411073         251.056053         283.663754
 2.647520000e-04         192.559771         251.280778         283.909847
 2.648870000e-04         192.706763         251.503252         284.153421
 2.650230000e-04         192.854207         251.726734         284.398038
 2.651580000e-04         192.999904         251.947890         284.640050
 2.652940000e-04         193.146067         252.170077         284.883145
 2.654300000e-04         193.291583         252.391577         285.125412
 2.655660000e-04         193.436463         252.612417         285.366905
 2.657020000e-04         193.580737         252.832613         285.607625
 2.658380000e-04         193.724385         253.052135         285.847541
 2.659740000e-04         193.867362         253.270927         286.086605
 2.661100000e-04         194.009762         253.489069         286.324871
 2.662460000e-04         194.151492         253.706470         286.562271
 2.663830000e-04         194.293641         253.924749         286.800550
 2.665190000e-04         194.434144         254.140732         287.036239
 2.666550000e-04         194.574003         254.355955         287.271026
 2.667920000e-04         194.714266         254.572024         287.506661
 2.669280000e-04         194.852861         254.785723         287.739619
 2.670650000e-04         194.991819         255.000193         287.973341
 2.672020000e-04         195.130140         255.213848         288.206074
 2.673390000e-04         195.267853         255.426746         288.437898
 2.674750000e-04         195.403879         255.637192         288.666950
 2.676120000e-04         195.540227         255.848312         288.896651
 2.677490000e-04         195.675955         256.058591         289.125331
 2.678860000e-04         195.811011         256.267950         289.352900
 2.680230000e-04         195.945381         256.476367         289.579341
 2.681610000e-04         196.080093         256.685394         289.806324
 2.682980000e-04         196.213114         256.891892         290.030446
 2.684350000e-04         196.345421         257.097378         290.253370
 2.685730000e-04         196.478018         257.303349         290.476680
 2.687100000e-04         196.608960         257.506773         290.697095
 2.688480000e-04         196.740123         257.710581         290.917804
 2.689850000e-04         196.869639         257.911828         291.135599
 2.691230000e-04         196.999336         258.113340         291.353535
 2.692610000e-04         197.128308         258.313706         291.570092
 2.693980000e-04         197.255580         258.511382         291.783588
 2.695360000e-04         197.383027         258.709264         291.997150
 2.696740000e-04         197.509690         258.905834         292.209130
 2.698120000e-04         197.635569         259.101085         292.419515
 2.699500000e-04         197.760629         259.294941         292.628231
 2.700880000e-04         197.884900         259.487415         292.835272
 2.702270000e-04         198.009218         259.679790         293.042015
 2.703650000e-04         198.131832         259.869332         293.245528
 2.705030000e-04         198.253554         260.057292         293.447144
 2.706420000e-04         198.375316         260.245033         293.648300
 2.707800000e-04         198.495287         260.429756         293.846011
 2.709190000e-04         198.615212         260.614130         294.043137
 2.710570000e-04         198.733384         260.795466         294.236781
 2.711960000e-04         198.851460         260.976302         294.429646
 2.713350000e-04         198.968580         261.155289         294.620285
 2.714740000e-04         199.084728         261.332378         294.808654
 2.716120000e-04         199.199049         261.506242         294.993328
 2.717510000e-04         199.313182         261.679339         295.176905
 2.718900000e-04         199.426310         261.850397         295.358034
 2.720300000e-04         199.539164         262.020496         295.537845
 2.721690000e-04         199.650155         262.187201         295.713770
 2.723080000e-04         199.760048         262.351653         295.886999
 2.724470000e-04         199.868837         262.513786         296.057451
 2.725870000e-04         199.977271         262.674688         296.226262
 2.727260000e-04         200.083765         262.831980         296.390934
 2.728660000e-04         200.189872         262.987909         296.553804
 2.730050000e-04         200.294000         263.140113         296.712405
 2.731450000e-04         200.397665         263.290772         296.868992
 2.732850000e-04         200.500086         263.438704         297.022338
 2.734250000e-04         200.601223         263.583826         297.172345
 2.735640000e-04         200.700366         263.725068         297.317889
 2.737040000e-04         200.798932         263.864446         297.461067
 2.738440000e-04         200.896162         264.000796         297.600636
 2.739840000e-04         200.992030         264.134081         297.736580
 2.741250000e-04         201.087185         264.265145         297.869738
 2.742650000e-04         201.180289         264.392089         297.998164
 2.744050000e-04         201.271962         264.515750         298.122709
 2.745460000e-04         201.362852         264.636951         298.244193
 2.746860000e-04         201.451651         264.753910         298.360821
 2.748260000e-04         201.538986         264.867414         298.473374
 2.749670000e-04         201.625434         264.978163         298.582522
 2.751080000e-04         201.710378         265.085312         298.687429
 2.752480000e-04         201.793194         265.188071         298.787326
 2.753890000e-04         201.875054         265.287828         298.883545
 2.755300000e-04         201.955359         265.383823         298.975351
 2.756710000e-04         202.034095         265.475993         299.062666
 2.758120000e-04         202.111260         265.564308         299.145470
 2.759530000e-04         202.186813         265.648668         299.223651
 2.760940000e-04         202.260798         265.729114         299.297250
 2.762350000e-04         202.333163         265.805548         299.366175
 2.763770000e-04         202.404437         265.878459         299.430836
 2.765180000e-04         202.473617         265.946833         299.490367
 2.766600000e-04         202.541660         266.011571         299.545533
 2.768010000e-04         202.607629         266.071763         299.595560
 2.769430000e-04         202.672480         266.128265         299.641163
 2.770840000e-04         202.735281         266.180245         299.681674
 2.772260000e-04         202.796964         266.228496         299.717744
 2.773680000e-04         202.857087         266.272603         299.749019
 2.775100000e-04         202.915650         266.312589         299.775560
 2.776510000e-04         202.972324         266.348256         299.797253
 2.777930000e-04         203.027916         266.380159         299.814503
 2.779360000e-04         203.082423         266.408219         299.827205
 2.780780000e-04         203.135129         266.432121         299.835293
 2.782200000e-04         203.186451         266.452119         299.838921
 2.783620000e-04         203.236430         266.468266         299.838163
 2.785040000e-04         203.285126         266.480651         299.833133
 2.786470000e-04         203.332924         266.489431         299.823876
 2.787890000e-04         203.379205         266.494549         299.810615
 2.789320000e-04         203.424692         266.496201         299.793308
 2.790750000e-04         203.469112         266.494451         299.772188
 2.792170000e-04         203.512246         266.489476         299.747582
 2.793600000e-04         203.554800         266.481359         299.719330
 2.795030000e-04         203.596522         266.470242         299.687740
 2.796460000e-04         203.637516         266.456312         299.653046
 2.797890000e-04         203.677885         266.439732         299.615427
 2.799320000e-04         203.717713         266.420664         299.575076
 2.800750000e-04         203.757129         266.399341         299.532277
 2.802180000e-04         203.796247         266.375947         299.487243
 2.803620000e-04         203.835452         266.350517         299.439886
 2.805050000e-04         203.874322         266.323626         299.391131
 2.806480000e-04         203.913281         266.295348         299.340934
 2.807920000e-04         203.952731         266.265697         299.289188
 2.809350000e-04         203.992285         266.235404         299.236989
 2.810790000e-04         204.032644         266.204273         299.183869
 2.812230000e-04         204.073717         266.172816         299.130517
 2.813660000e-04         204.115374         266.141561         299.077669
 2.815100000e-04         204.158387         266.110366         299.024917
 2.816540000e-04         204.202655         266.079784         298.973003
 2.817980000e-04         204.248387         266.050140         298.922293
 2.819420000e-04         204.295796         266.021788         298.873177
 2.820860000e-04         204.345123         265.995124         298.826106
 2.822310000e-04         204.396966         265.970317         298.781124
 2.823750000e-04         204.450852         265.948117         298.739310
 2.825190000e-04         204.507397         265.928732         298.700757
 2.826640000e-04         204.567351         265.912570         298.665806
 2.828080000e-04         204.630150         265.900213         298.635308
 2.829530000e-04         204.697005         265.891990         298.609375
 2.830970000e-04         204.767348         265.888509         298.588893
 2.832420000e-04         204.842535         265.890238         298.574118
 2.833870000e-04         204.922495         265.897779         298.565802
 2.835320000e-04         205.007681         265.911711         298.564545
 2.836770000e-04         205.098573         265.932671         298.571009
 2.838220000e-04         205.195689         265.961295         298.585843
 2.839670000e-04         205.299621         265.998353         298.609844
 2.841120000e-04         205.410998         266.044577         298.643737
 2.842570000e-04         205.530536         266.100825         298.688388
 2.844020000e-04         205.659020         266.168048         298.744769
 2.845480000e-04         205.798310         266.247812         298.814359
 2.846930000e-04         205.947512         266.340166         298.897333
 2.848390000e-04         206.109823         266.447695         298.996147
 2.849840000e-04         206.284317         266.570322         299.110796
 2.851300000e-04         206.474909         266.711398         299.244498
 2.852760000e-04         206.682147         266.871972         299.398311
 2.854220000e-04         206.908060         267.054208         299.574333
 2.855670000e-04         207.153284         267.259114         299.773511
 2.857130000e-04         207.423913         267.492383         300.001376
 2.858590000e-04         207.721708         267.756153         300.259941
 2.860060000e-04         208.052943         268.056605         300.555175
 2.861520000e-04         208.418052         268.394687         300.887861
 2.862980000e-04         208.824974         268.778143         301.265381
 2.864440000e-04         209.280984         269.214255         301.694611
 2.865910000e-04         209.798893         269.715607         302.187500
 2.867370000e-04         210.383114         270.286568         302.747743
 2.868840000e-04         211.056450         270.949219         303.396172
 2.870300000e-04         211.828684         271.712514         304.140393
 2.871770000e-04         212.735510         272.610289         305.011695
 2.873240000e-04         213.805565         273.668110         306.032278
 2.874700000e-04         215.074243         274.915995         307.227240
 2.876170000e-04         216.619314         276.421319         308.654661
 2.877640000e-04         218.513636         278.237906         310.354273
 2.879110000e-04         220.859557         280.430604         312.365785
 2.880590000e-04         223.784220         283.046846         314.688239
 2.882060000e-04         227.253577         285.891412         317.043729
 2.883530000e-04         230.763995         288.106496         318.416917
 2.885000000e-04         231.823429         286.557939         315.473382
 2.886480000e-04         223.576504         274.065810         301.235638
 2.887950000e-04         203.077464         250.370215         277.006249
 2.889430000e-04         186.088806         234.146262         262.127176
 2.890900000e-04         180.778665         231.276028         260.842955
 2.892380000e-04         181.220866         233.815610         264.477430
 2.893860000e-04         183.247539         237.308303         268.648911
 2.895340000e-04         185.418009         240.485282         272.256479
 2.896820000e-04         187.358880         243.136465         275.195618
 2.898300000e-04         189.015013         245.312696         277.575523
 2.899780000e-04         190.415033         247.107561         279.522161
 2.901260000e-04         191.603101         248.605454         281.138547
 2.902740000e-04         192.619926         249.872678         282.502137
 2.904230000e-04         193.504610         250.966406         283.677577
 2.905710000e-04         194.271917         251.910018         284.691662
 2.907190000e-04         194.948937         252.739988         285.584436
 2.908680000e-04         195.555815         253.482952         286.384974
 2.910160000e-04         196.097197         254.145821         287.100856
 2.911650000e-04         196.590730         254.750950         287.756196
 2.913140000e-04         197.040810         255.304207         288.357271
 2.914630000e-04         197.454177         255.814108         288.913157
 2.916120000e-04         197.836225         256.287425         289.431060
 2.917610000e-04         198.191417         256.729698         289.916837
 2.919100000e-04         198.523469         257.145492         290.375312
 2.920000000e-04         198.714169         257.385468         290.640760
 2.920590000e-04         198.835453         257.538592         290.810478
 2.922080000e-04         199.129970         257.912120         291.225581
 2.923570000e-04         199.409126         258.268645         291.623333
 2.925070000e-04         199.676574         258.612684         292.008610
 2.926560000e-04         199.930333         258.941530         292.378227
 2.928060000e-04         200.175201         259.261247         292.738859
 2.929550000e-04         200.409086         259.568938         293.087111
 2.931050000e-04         200.636125         259.869920         293.428893
 2.932540000e-04         200.854235         260.161230         293.760703
 2.934040000e-04         201.067094         260.447664         294.087917
 2.935540000e-04         201.273908         260.728025         294.409089
 2.937040000e-04         201.475295         261.003012         294.724924
 2.938540000e-04         201.671783         261.273208         295.036012
 2.940040000e-04         201.863871         261.539176         295.342931
 2.941540000e-04         202.051997         261.801376         295.646129
 2.943050000e-04         202.237730         262.061935         295.948034
 2.944550000e-04         202.418972         262.317756         296.244979
 2.946050000e-04         202.597227         262.570880         296.539285
 2.947560000e-04         202.773996         262.823306         296.833226
 2.949060000e-04         202.947116         263.071893         297.123112
 2.950570000e-04         203.119193         263.320245         297.413081
 2.952080000e-04         203.289238         263.566878         297.701375
 2.953580000e-04         203.456293         263.810322         297.986249
 2.955090000e-04         203.622818         264.054045         298.271704
 2.956600000e-04         203.787782         264.296510         298.555936
 2.958110000e-04         203.951392         264.537902         298.839107
 2.959620000e-04         204.113720         264.778298         299.121301
 2.961130000e-04         204.274897         265.017801         299.402610
 2.962650000e-04         204.436129         265.258135         299.685016
 2.964160000e-04         204.595352         265.496181         299.964852
 2.965670000e-04         204.753744         265.733617         300.244065
 2.967190000e-04         204.912425         265.972073         300.524543
 2.968700000e-04         205.069359         266.208455         300.802644
 2.970220000e-04         205.226716         266.445960         301.082105
 2.971740000e-04         205.383536         266.683082         301.361130
 2.973250000e-04         205.538854         266.918311         301.637933
 2.974770000e-04         205.694778         267.154793         301.916195
 2.976290000e-04         205.850302         267.390985         302.194104
 2.977810000e-04         206.005524         267.626946         302.471691
 2.979330000e-04         206.160470         267.862699         302.748988
 2.980850000e-04         206.315172         268.098255         303.025989
 2.982370000e-04         206.469696         268.333648         303.302721
 2.983900000e-04         206.625084         268.570443         303.581015
 2.985420000e-04         206.779334         268.805551         303.857227
 2.986940000e-04         206.933511         269.040551         304.133209
 2.988470000e-04         207.088630         269.276966         304.410736
 2.990000000e-04         207.243748         269.513304         304.688039
 2.991520000e-04         207.397886         269.748024         304.963300
 2.993050000e-04         207.553045         269.984188         305.240114
 2.994580000e-04         207.708279         270.220282         305.516688
 2.996110000e-04         207.863597         270.456297         305.793000
 2.997640000e-04         208.019030         270.692258         306.069078
 2.999170000e-04         208.174594         270.928141         306.344880
 3.000700000e-04         208.330295         271.163948         306.620408
 3.002230000e-04         208.486198         271.399710         306.895677
 3.003760000e-04         208.642276         271.635391         307.170652
 3.005300000e-04         208.799599         271.872551         307.447133
 3.006830000e-04         208.956133         272.108104         307.721516
 3.008370000e-04         209.113953         272.345126         307.997375
 3.009900000e-04         209.270978         272.580503         308.271092
 3.011440000e-04         209.429325         272.817350         308.546266
 3.012980000e-04         209.587983         273.054121         308.821101
 3.014510000e-04         209.745880         273.289222         309.093740
 3.016050000e-04         209.905150         273.525774         309.367795
 3.017590000e-04         210.064789         273.762247         309.641471
 3.019130000e-04         210.224738         273.998561         309.914694
 3.020670000e-04         210.385051         274.234759         310.187489
 3.022220000e-04         210.546796         274.472367         310.461610
 3.023760000e-04         210.707882         274.708292         310.733486
 3.025300000e-04         210.869369         274.944079         311.004892
 3.026850000e-04         211.032287         275.181202         311.277524
 3.028390000e-04         211.194592         275.416644         311.547890
 3.029940000e-04         211.358359         275.653411         311.819448
 3.031480000e-04         211.521526         275.888482         312.088720
 3.033030000e-04         211.686204         276.124871         312.359150
 3.034580000e-04         211.851320         276.361027         312.628960
 3.036130000e-04         212.016897         276.596946         312.898138
 3.037680000e-04         212.182971         276.832644         313.166690
 3.039230000e-04         212.349502         277.068069         313.434557
 3.040780000e-04         212.516529         277.303226         313.701732
 3.042330000e-04         212.684046         277.538108         313.968209
 3.043890000e-04         212.853181         277.774222         314.235667
 3.045440000e-04         213.021705         278.008493         314.500640
 3.046990000e-04         213.190745         278.242444         314.764843
 3.048550000e-04         213.361418         278.477572         315.029943
 3.050100000e-04         213.531513         278.710841         315.292524
 3.051660000e-04         213.703240         278.945242         315.555936
 3.053220000e-04         213.875539         279.179279         315.818481
 3.054780000e-04         214.048336         279.412886         316.080107
 3.056340000e-04         214.221709         279.646087         316.340807
 3.057900000e-04         214.395639         279.878865         316.600560
 3.059460000e-04         214.570128         280.111195         316.859338
 3.061020000e-04         214.745151         280.343042         317.117103
 3.062580000e-04         214.920767         280.574430         317.373853
 3.064140000e-04         215.096953         280.805325         317.629557
 3.065710000e-04         215.274808         281.037158         317.885799
 3.067270000e-04         215.452145         281.267003         318.139311
 3.068840000e-04         215.631157         281.497755         318.393307
 3.070400000e-04         215.809641         281.726495         318.644549
 3.071970000e-04         215.989831         281.956094         318.896197
 3.073540000e-04         216.170601         282.185082         319.146621
 3.075110000e-04         216.351941         282.413454         319.395820
 3.076680000e-04         216.533909         282.641201         319.643750
 3.078250000e-04         216.716419         282.868255         319.890363
 3.079820000e-04         216.899529         283.094654         320.135677
 3.081390000e-04         217.083205         283.320344         320.379640
 3.082960000e-04         217.267454         283.545308         320.622218
 3.084530000e-04         217.452305         283.769566         320.863422
 3.086110000e-04         217.638909         283.994487         321.104723
 3.087680000e-04         217.824901         284.217215         321.343049
 3.089260000e-04         218.012648         284.440554         321.581393
 3.090830000e-04         218.199762         284.661665         321.816726
 3.092410000e-04         218.388659         284.883374         322.052040
 3.093990000e-04         218.578127         285.104229         322.285786
 3.095570000e-04         218.768139         285.324206         322.517945
 3.097150000e-04         218.958700         285.543290         322.748490
 3.098730000e-04         219.149821         285.761473         322.977401
 3.100310000e-04         219.341480         285.978737         323.204669
 3.101890000e-04         219.533676         286.195047         323.430241
 3.103470000e-04         219.726430         286.410432         323.654146
 3.105060000e-04         219.920922         286.626172         323.877705
 3.106640000e-04         220.114697         286.839560         324.098120
 3.108220000e-04         220.308981         287.051941         324.316778
 3.109810000e-04         220.505022         287.264647         324.535026
 3.111400000e-04         220.701555         287.476297         324.751458
 3.112980000e-04         220.897348         287.685560         324.964708
 3.114570000e-04         221.094864         287.895074         325.177465
 3.116160000e-04         221.292864         288.103499         325.388354
 3.117750000e-04         221.491306         288.310797         325.597350
 3.119340000e-04         221.690231         288.516995         325.804464
 3.120930000e-04         221.889592         288.722053         326.009662
 3.122530000e-04         222.090638         288.927241         326.214214
 3.124120000e-04         222.290873         289.130007         326.415571
 3.125710000e-04         222.491503         289.331582         326.614966
 3.127310000e-04         222.693823         289.533262         326.813669
 3.128900000e-04         222.895281         289.732491         327.009160
 3.130500000e-04         223.098376         289.931773         327.203918
 3.132100000e-04         223.301859         290.129844         327.396685
 3.133690000e-04         223.504440         290.325483         327.586293
 3.135290000e-04         223.708642         290.521118         327.775089
 3.136890000e-04         223.913188         290.715539         327.961918
 3.138490000e-04         224.118084         290.908754         328.146779
 3.140090000e-04         224.323291         291.100718         328.329642
 3.141690000e-04         224.528823         291.291470         328.510541
 3.143300000e-04         224.735920         291.482167         328.690594
 3.144900000e-04         224.942044         291.670463         328.867567
 3.146500000e-04         225.148438         291.857536         329.042603
 3.148110000e-04         225.356395         292.044543         329.216768
 3.149710000e-04         225.563328         292.229197         329.387959
 3.151320000e-04         225.771801         292.413791         329.558307
 3.152930000e-04         225.980540         292.597187         329.726752
 3.154540000e-04         226.189500         292.779400         329.893341
 3.156140000e-04         226.397385         292.959302         330.057049
 3.157750000e-04         226.606799         293.139178         330.219973
 3.159370000e-04         226.817728         293.319015         330.382095
 3.160980000e-04         227.027573         293.496617         330.541453
 3.162590000e-04         227.237607         293.673098         330.699068
 3.164200000e-04         227.447851         293.848505         330.855000
 3.165820000e-04         227.659608         294.023948         331.010248
 3.167430000e-04         227.870226         294.197257         331.162911
 3.169050000e-04         228.082351         294.370620         331.314927
 3.170660000e-04         228.293369         294.541956         331.464499
 3.172280000e-04         228.505899         294.713392         331.613483
 3.173900000e-04         228.718581         294.883899         331.761037
 3.175520000e-04         228.931514         295.053542         331.907194
 3.177130000e-04         229.143284         295.221283         332.051129
 3.178750000e-04         229.356618         295.389280         332.194684
 3.180380000e-04         229.571491         295.557549         332.337902
 3.182000000e-04         229.785264         295.724066         332.479079
 3.183620000e-04         229.999233         295.889895         332.619165
 3.185240000e-04         230.213500         296.055134         332.758238
 3.186870000e-04         230.429354         296.220821         332.897209
 3.188490000e-04         230.644142         296.384975         333.034460
 3.190120000e-04         230.860576         296.549686         333.171734
 3.191750000e-04         231.077322         296.713992         333.308274
 3.193370000e-04         231.293074         296.876962         333.443338
 3.195000000e-04         231.510576         297.040678         333.578658
 3.196630000e-04         231.728449         297.204184         333.713503
 3.198260000e-04         231.946754         297.367563         333.847956
 3.199890000e-04         232.165547         297.530886         333.982100
 3.201520000e-04         232.384842         297.694222         334.116026
 3.203160000e-04         232.606016         297.858661         334.250676
 3.204790000e-04         232.826461         298.022292         334.384492
 3.206420000e-04         233.047519         298.186159         334.518367
 3.208060000e-04         233.270634         298.351387         334.653247
 3.209690000e-04         233.493133         298.516061         334.787612
 3.211330000e-04         233.717830         298.682285         334.923192
 3.212970000e-04         233.943350         298.849114         335.059262
 3.214610000e-04         234.169832         299.016710         335.195989
 3.216240000e-04         234.395927         299.184095         335.332585
 3.217880000e-04         234.624459         299.353438         335.470878
 3.219520000e-04         234.854178         299.523835         335.610127
 3.221170000e-04         235.086558         299.696455         335.751340
 3.222810000e-04         235.318858         299.869307         335.892916
 3.224450000e-04         235.552577         300.043549         336.035826
 3.226100000e-04         235.789299         300.220397         336.181080
 3.227740000e-04         236.026173         300.397807         336.327059
 3.229390000e-04         236.266268         300.578091         336.475663
 3.231030000e-04         236.506797         300.759207         336.625234
 3.232680000e-04         236.750796         300.943498         336.777744
 3.234330000e-04         236.996930         301.129983         336.932388
 3.235980000e-04         237.245346         301.318838         337.089347
 3.237630000e-04         237.496203         301.510202         337.248736
 3.239280000e-04         237.749637         301.704229         337.410712
 3.240000000e-04         237.861083         301.789776         337.482242
 3.240930000e-04         238.005837         301.901094         337.575427
 3.242580000e-04         238.264963         302.100937         337.743002
 3.244230000e-04         238.527182         302.303937         337.913606
 3.245890000e-04         238.794322         302.511547         338.088473
 3.247540000e-04         239.063361         302.721417         338.265610
 3.249200000e-04         239.337791         302.936296         338.447338
 3.250850000e-04         239.614502         303.153778         338.631632
 3.252510000e-04         239.897072         303.376685         338.820870
 3.254170000e-04         240.184117         303.603914         339.014089
 3.255830000e-04         240.475905         303.835687         339.211461
 3.257490000e-04         240.772680         304.072196         339.413140
 3.259150000e-04         241.074754         304.313672         339.619283
 3.260810000e-04         241.382397         304.560316         339.830039
 3.262470000e-04         241.695936         304.812347         340.045538
 3.264130000e-04         242.015704         305.069995         340.265928
 3.265800000e-04         242.344045         305.335099         340.492716
 3.267460000e-04         242.677342         305.604680         340.723298
 3.269130000e-04         243.020011         305.882241         340.960588
 3.270790000e-04         243.368353         306.164662         341.201803
 3.272460000e-04         243.726928         306.455554         341.449942
 3.274130000e-04         244.094070         306.753426         341.703603
 3.275800000e-04         244.470215         307.058478         341.962801
 3.277470000e-04         244.855798         307.370884         342.227536
 3.279140000e-04         245.251215         307.690767         342.497729
 3.280810000e-04         245.656907         308.018204         342.773201
 3.282480000e-04         246.073273         308.353258         343.053784
 3.284150000e-04         246.500717         308.695919         343.339180
 3.285830000e-04         246.942216         309.048173         343.630694
 3.287500000e-04         247.392847         309.405642         343.924318
 3.289180000e-04         247.858223         309.772245         344.222818
 3.290850000e-04         248.332917         310.143089         344.521692
 3.292530000e-04         248.822624         310.521905         344.823322
 3.294210000e-04         249.324328         310.905456         345.124359
 3.295890000e-04         249.837576         311.292368         345.422837
 3.297570000e-04         250.361607         311.680854         345.716316
 3.299250000e-04         250.895219         312.068544         346.001692
 3.300930000e-04         251.436653         312.452389         346.275131
 3.302610000e-04         251.983434         312.828452         346.531811
 3.304290000e-04         252.532188         313.191734         346.765771
 3.305980000e-04         253.081532         313.537804         346.970684
 3.307660000e-04         253.618789         313.854404         347.134858
 3.309350000e-04         254.142165         314.134897         347.248648
 3.311030000e-04         254.634736         314.362913         347.296485
 3.312720000e-04         255.088428         314.524746         347.261335
 3.314410000e-04         255.482031         314.598171         347.120938
 3.316100000e-04         255.792373         314.557573         346.848841
 3.317790000e-04         255.990078         314.371471         346.413131
 3.319480000e-04         256.038385         314.001615         345.775790
 3.321170000e-04         255.892178         313.402524         344.892583
 3.322860000e-04         255.497126         312.521298         343.713325
 3.324550000e-04         254.789925         311.298709         342.183568
 3.326250000e-04         253.692209         309.660954         340.235138
 3.327940000e-04         252.142578         307.565791         337.840329
 3.329640000e-04         250.052459         304.937092         334.934227
 3.331340000e-04         247.375378         301.757266         331.519755
 3.333030000e-04         244.110970         298.059928         327.652885
 3.334730000e-04         240.248516         293.864533         323.373418
 3.336430000e-04         235.897161         289.317914         318.849389
 3.338130000e-04         231.215738         284.607295         314.281520
 3.339830000e-04         226.418052         279.962195         309.902675
 3.341530000e-04         221.744528         275.621842         305.943404
 3.343230000e-04         217.424518         271.796936         302.594585
 3.344940000e-04         213.620280         268.621056         299.965624
 3.346640000e-04         210.490973         266.205515         298.130977
 3.348350000e-04         208.041176         264.521724         297.040147
 3.350050000e-04         206.278402         263.531753         296.624913
 3.351760000e-04         205.116952         263.130181         296.769765
 3.353470000e-04         204.480345         263.215783         297.359638
 3.355180000e-04         204.272928         263.680676         298.281730
 3.356880000e-04         204.401616         264.422500         299.430582
 3.358590000e-04         204.787232         265.368040         300.739598
 3.360310000e-04         205.365623         266.453936         302.148041
 3.362020000e-04         206.074496         267.615589         303.591767
 3.363730000e-04         206.873431         268.820180         305.044327
 3.365440000e-04         207.728965         270.039052         306.481336
 3.367160000e-04         208.621192         271.258840         307.894435
 3.368870000e-04         209.521038         272.451141         309.256540
 3.370590000e-04         210.425261         273.620268         310.577132
 3.372310000e-04         211.318835         274.753122         311.844832
 3.374020000e-04         212.189922         275.839939         313.051602
 3.375740000e-04         213.044140         276.891732         314.211905
 3.377460000e-04         213.873515         277.901708         315.319947
 3.379180000e-04         214.676415         278.870406         316.377754
 3.380900000e-04         215.452108         279.798968         317.387736
 3.382630000e-04         216.204741         280.693970         318.357961
 3.384350000e-04         216.926006         281.546853         319.279916
 3.386070000e-04         217.621025         282.364798         320.162003
 3.387800000e-04         218.294474         283.154189         321.011617
 3.389520000e-04         218.939621         283.907838         321.821427
 3.391250000e-04         219.565081         284.636419         322.603248
 3.392980000e-04         220.168167         285.337287         323.354516
 3.394710000e-04         220.750074         286.012233         324.077376
 3.396430000e-04         221.308706         286.659178         324.769804
 3.398160000e-04         221.851738         287.287260         325.441713
 3.399890000e-04         222.376899         287.894079         326.090663
 3.401630000e-04         222.888110         288.484353         326.721802
 3.403360000e-04         223.380507         289.052593         327.329326
 3.405090000e-04         223.858023         289.603457         327.918277
 3.406830000e-04         224.324128         290.141063         328.493116
 3.408560000e-04         224.774343         290.660300         329.048400
 3.410300000e-04         225.214683         291.168152         329.591620
 3.412030000e-04         225.640761         291.659623         330.117462
 3.413770000e-04         226.058264         292.141286         330.632957
 3.415510000e-04         226.465357         292.611031         331.135849
 3.417250000e-04         226.862603         293.069550         331.626891
 3.418990000e-04         227.250652         293.517572         332.106848
 3.420730000e-04         227.630013         293.955682         332.576338
 3.422470000e-04         228.001203         294.384476         333.035995
 3.424220000e-04         228.366773         294.806888         333.488946
 3.425960000e-04         228.722981         295.218578         333.930527
 3.427700000e-04         229.072414         295.622503         334.363884
 3.429450000e-04         229.417341         296.021296         334.791842
 3.431200000e-04         229.756178         296.413074         335.212347
 3.432940000e-04         230.087372         296.796027         335.623440
 3.434690000e-04         230.415031         297.174886         336.030190
 3.436440000e-04         230.737601         297.547825         336.430607
 3.438190000e-04         231.055355         297.915127         336.824979
 3.439940000e-04         231.368538         298.277065         337.213589
 3.441690000e-04         231.677465         298.633958         337.596745
 3.443450000e-04         231.984080         298.988035         337.976828
 3.445200000e-04         232.285129         299.335515         338.349762
 3.446950000e-04         232.582618         299.678668         338.717958
 3.448710000e-04         232.878369         300.019605         339.083676
 3.450460000e-04         233.169254         300.354665         339.442962
 3.452220000e-04         233.458791         300.687872         339.800105
 3.453980000e-04         233.745448         301.017464         340.153214
 3.455740000e-04         234.029440         301.343632         340.502460
 3.457500000e-04         234.310838         301.666480         340.847966
 3.459260000e-04         234.589884         301.986218         341.189908
 3.461020000e-04         234.866685         302.302958         341.528407
 3.462780000e-04         235.141343         302.616814         341.863571
 3.464540000e-04         235.414001         302.927920         342.195529
 3.466310000e-04         235.686339         303.238160         342.526267
 3.468070000e-04         235.955363         303.544106         342.852121
 3.469840000e-04         236.224230         303.849349         343.176909
 3.471610000e-04         236.491535         304.152247         343.498858
 3.473370000e-04         236.755873         304.451205         343.816263
 3.475140000e-04         237.020315         304.749691         344.132808
 3.476910000e-04         237.283443         305.046078         344.446746
 3.478680000e-04         237.545366         305.340464         344.758164
 3.480450000e-04         237.806158         305.632930         345.067143
 3.482220000e-04         238.065868         305.923512         345.373710
 3.484000000e-04         238.326052         306.213936         345.679671
 3.485770000e-04         238.583797         306.500948         345.981599
 3.487540000e-04         238.840722         306.786320         346.281332
 3.489320000e-04         239.098254         307.071650         346.580561
 3.491100000e-04         239.355016         307.355379         346.877622
 3.492870000e-04         239.609639         307.636000         347.170940
 3.494650000e-04         239.865059         307.916727         347.463866
 3.496430000e-04         240.119842         308.195983         347.754742
 3.498210000e-04         240.374067         308.473847         348.043651
 3.499990000e-04         240.627771         308.750339         348.330594
 3.501770000e-04         240.880983         309.025502         348.615628
 3.503560000e-04         241.135190         309.300926         348.900369
 3.505340000e-04         241.387545         309.573535         349.181654
 3.507120000e-04         241.639542         309.844924         349.461105
 3.508910000e-04         241.892597         310.116642         349.740337
 3.510690000e-04         242.143935         310.385682         350.016233
 3.512480000e-04         242.396420         310.655095         350.291918
 3.514270000e-04         242.648633         310.923375         350.565855
 3.516060000e-04         242.900594         311.190560         350.838084
 3.517850000e-04         243.152366         311.456682         351.108620
 3.519640000e-04         243.403958         311.721767         351.377490
 3.521430000e-04         243.655387         311.985822         351.644703
 3.523220000e-04         243.906669         312.248879         351.910288
 3.525020000e-04         244.159240         312.512421         352.175731
 3.526810000e-04         244.410293         312.773531         352.438104
 3.528610000e-04         244.662660         313.035160         352.700367
 3.530400000e-04         244.913553         313.294411         352.959617
 3.532200000e-04         245.165762         313.554175         353.218743
 3.534000000e-04         245.417952         313.813067         353.476353
 3.535790000e-04         245.668696         314.069631         353.731007
 3.537590000e-04         245.920842         314.326783         353.985598
 3.539390000e-04         246.172949         314.583075         354.238699
 3.541200000e-04         246.426449         314.839941         354.491716
 3.543000000e-04         246.678579         315.094581         354.741884
 3.544800000e-04         246.930719         315.348404         354.990600
 3.546610000e-04         247.184283         315.602844         355.239270
 3.548410000e-04         247.436467         315.855105         355.485169
 3.550220000e-04         247.690090         316.107982         355.731006
 3.552020000e-04         247.942367         316.358717         355.974113
 3.553830000e-04         248.196095         316.610113         356.217217
 3.555640000e-04         248.449883         316.860762         356.458936
 3.557450000e-04         248.703712         317.110694         356.699326
 3.559260000e-04         248.957616         317.359911         356.938371
 3.561070000e-04         249.211602         317.608454         357.176124
 3.562880000e-04         249.465640         317.856283         357.412549
 3.564700000e-04         249.721161         318.104821         357.649008
 3.566510000e-04         249.975350         318.351329         357.882894
 3.568320000e-04         250.229631         318.597193         358.115528
 3.570140000e-04         250.485398         318.843777         358.348207
 3.571960000e-04         250.741236         319.089733         358.579670
 3.573770000e-04         250.995760         319.333707         358.808621
 3.575590000e-04         251.251776         319.578435         359.037662
 3.577410000e-04         251.507881         319.822565         359.265515
 3.579230000e-04         251.764076         320.066124         359.492213
 3.580000000e-04         251.872496         320.168994         359.587776
 3.581050000e-04         252.020371         320.309113         359.717763
 3.582880000e-04         252.278170         320.552870         359.943402
 3.584700000e-04         252.534637         320.794736         360.166680
 3.586520000e-04         252.791203         321.036083         360.388880
 3.588350000e-04         253.049283         321.278224         360.611193
 3.590170000e-04         253.306049         321.518529         360.831224
 3.592000000e-04         253.564297         321.759641         361.051404
 3.593830000e-04         253.822658         322.000264         361.270537
 3.595660000e-04         254.081095         322.240399         361.488640
 3.597490000e-04         254.339656         322.480081         361.705737
 3.599320000e-04         254.598316         322.719304         361.921835
 3.601150000e-04         254.857089         322.958086         362.136952
 3.602980000e-04         255.115923         323.196410         362.351092
 3.604810000e-04         255.374886         323.434336         362.564302
 3.606650000e-04         255.635297         323.673090         362.777685
 3.608480000e-04         255.894465         323.910196         362.989018
 3.610320000e-04         256.155104         324.148170         363.200570
 3.612160000e-04         256.415854         324.385755         363.411205
 3.613990000e-04         256.675288         324.621689         363.619827
 3.615830000e-04         256.936235         324.858539         363.828700
 3.617670000e-04         257.197243         325.094994         364.036671
 3.619510000e-04         257.458349         325.331093         364.243772
 3.621350000e-04         257.719584         325.566878         364.450038
 3.623200000e-04         257.982251         325.803531         364.656517
 3.625040000e-04         258.243631         326.038601         364.861056
 3.626880000e-04         258.505091         326.273326         365.064731
 3.628730000e-04         258.768044         326.508987         365.268664
 3.630570000e-04         259.029633         326.743028         365.470642
 3.632420000e-04         259.292678         326.977972         365.672833
 3.634270000e-04         259.555783         327.212572         365.874154
 3.636120000e-04         259.818958         327.446846         366.074627
 3.637970000e-04         260.082172         327.680767         366.274217
 3.639820000e-04         260.345382         327.914296         366.472886
 3.641670000e-04         260.608596         328.147426         366.670612
 3.643520000e-04         260.871796         328.380165         366.867418
 3.645380000e-04         261.136430         328.613776         367.064334
 3.647230000e-04         261.399565         328.845669         367.259175
 3.649090000e-04         261.664042         329.078340         367.454028
 3.650940000e-04         261.927041         329.309308         367.646797
 3.652800000e-04         262.191258         329.540933         367.839443
 3.654660000e-04         262.455387         329.772047         368.030963
 3.656520000e-04         262.719279         330.002528         368.221247
 3.658380000e-04         262.982954         330.232369         368.410254
 3.660240000e-04         263.246309         330.461464         368.597882
 3.662100000e-04         263.509329         330.689798         368.784096
 3.663960000e-04         263.771960         330.917284         368.968781
 3.665830000e-04         264.035529         331.145064         369.152840
 3.667690000e-04         264.297166         331.370625         369.334200
 3.669560000e-04         264.559553         331.596263         369.514670
 3.671420000e-04         264.819847         331.819495         369.692222
 3.673290000e-04         265.080711         332.042588         369.868618
 3.675160000e-04         265.340666         332.264214         370.042733
 3.677030000e-04         265.599541         332.484207         370.214395
 3.678900000e-04         265.857256         332.702457         370.383457
 3.680770000e-04         266.113590         332.918725         370.549662
 3.682640000e-04         266.368427         333.132866         370.712833
 3.684510000e-04         266.621567         333.344644         370.872695
 3.686390000e-04         266.874169         333.554973         371.029855
 3.688260000e-04         267.123314         333.761352         371.182339
 3.690140000e-04         267.371358         333.965653         371.331424
 3.692010000e-04         267.615465         334.165473         371.475244
 3.693890000e-04         267.857901         334.362568         371.614935
 3.695770000e-04         268.097025         334.555499         371.749309
 3.697650000e-04         268.332494         334.743884         371.877951
 3.699530000e-04         268.563944         334.927303         372.000385
 3.701410000e-04         268.790801         335.105193         372.116061
 3.703290000e-04         269.012713         335.277104         372.224442
 3.705180000e-04         269.230209         335.443292         372.325428
 3.707060000e-04         269.440443         335.601411         372.417323
 3.708950000e-04         269.644981         335.752416         372.500339
 3.710830000e-04         269.840997         335.894011         372.572864
 3.712720000e-04         270.029768         336.026870         372.634823
 3.714610000e-04         270.209380         336.149311         372.684857
 3.716500000e-04         270.378922         336.260404         372.722028
 3.718390000e-04         270.537385         336.359101         372.745264
 3.720280000e-04         270.683648         336.444253         372.753406
 3.722170000e-04         270.816540         336.514666         372.745258
 3.724060000e-04         270.934687         336.568949         372.719440
 3.725960000e-04         271.037254         336.605901         372.674318
 3.727850000e-04         271.121522         336.623515         372.608804
 3.729750000e-04         271.186765         336.620344         372.520587
 3.731640000e-04         271.230409         336.594583         372.408849
 3.733540000e-04         271.250971         336.544025         372.270531
 3.735440000e-04         271.246017         336.466679         372.104214
 3.737340000e-04         271.213254         336.360314         371.907789
 3.739240000e-04         271.150218         336.222557         371.679038
 3.741140000e-04         271.054198         336.050844         371.415614
 3.743040000e-04         270.922522         335.842648         371.115200
 3.744950000e-04         270.751127         335.593688         370.773307
 3.746850000e-04         270.538667         335.303673         370.390957
 3.748760000e-04         270.279663         334.966568         369.961494
 3.750660000e-04         269.973360         334.582778         369.486748
 3.752570000e-04         269.613007         334.145106         368.959045
 3.754480000e-04         269.196483         333.652260         368.378135
 3.756390000e-04         268.720088         333.101082         367.741516
 3.758290000e-04         268.183168         332.491820         367.050557
 3.760210000e-04         267.573243         331.811563         366.291888
 3.762120000e-04         266.895874         331.067658         365.474974
 3.764030000e-04         266.145023         330.254493         364.594728
 3.765940000e-04         265.317903         329.370141         363.650246
 3.767860000e-04         264.407348         328.408126         362.635887
 3.769770000e-04         263.421160         327.377764         361.562665
 3.771690000e-04         262.348232         326.268539         360.420806
 3.773610000e-04         261.193561         325.086799         359.218145
 3.775530000e-04         259.958204         323.834733         357.958120
 3.777450000e-04         258.644601         322.515880         356.645460
 3.779370000e-04         257.256403         321.134984         355.286071
 3.781290000e-04         255.798756         319.698257         353.887247
 3.783210000e-04         254.278272         318.213233         352.457442
 3.785130000e-04         252.703086         316.688896         351.006424
 3.787060000e-04         251.074328         315.127432         349.537472
 3.788980000e-04         249.419913         313.556552         348.077668
 3.790910000e-04         247.734879         311.972442         346.624434
 3.792840000e-04         246.041195         310.396705         345.198609
 3.794760000e-04         244.361687         308.851214         343.820625
 3.796690000e-04         242.693390         307.333893         342.489303
 3.798620000e-04         241.059497         305.866535         341.224490
 3.800550000e-04         239.474174         304.462291         340.037926
 3.802490000e-04         237.943088         303.126653         338.934706
 3.804420000e-04         236.494445         301.884388         337.935347
 3.806350000e-04         235.131009         300.737640         337.041185
 3.808290000e-04         233.855875         299.689023         336.254121
 3.810220000e-04         232.689581         298.755003         335.585837
 3.812160000e-04         231.625837         297.929892         335.031270
 3.814100000e-04         230.674676         297.220807         334.594154
 3.816040000e-04         229.837987         296.627950         334.272767
 3.817980000e-04         229.115929         296.149890         334.063896
 3.819920000e-04         228.507051         295.783724         333.963042
 3.821860000e-04         228.008510         295.525314         333.964667
 3.823800000e-04         227.616296         295.369503         334.062413
 3.825750000e-04         227.324184         295.310283         334.250535
 3.827690000e-04         227.129491         295.341735         334.519748
 3.829640000e-04         227.023914         295.457240         334.865284
 3.831580000e-04         227.002008         295.648580         335.276128
 3.833530000e-04         227.056784         295.910574         335.749057
 3.835480000e-04         227.181797         296.235422         336.274990
 3.837430000e-04         227.370354         296.616279         336.847048
 3.839380000e-04         227.615998         297.046655         337.458827
 3.841330000e-04         227.912550         297.520393         338.104325
 3.843280000e-04         228.254159         298.031749         338.778032
 3.845230000e-04         228.635344         298.575417         339.474941
 3.847190000e-04         229.053234         299.149468         340.194151
 3.849140000e-04         229.498853         299.743607         340.924258
 3.851100000e-04         229.972438         300.359822         341.669017
 3.853060000e-04         230.467803         300.991436         342.421418
 3.855020000e-04         230.981354         301.635158         343.178588
 3.856970000e-04         231.507146         302.284713         343.934111
 3.858930000e-04         232.047690         302.944166         344.693528
 3.860900000e-04         232.600591         303.611339         345.454937
 3.862860000e-04         233.157928         304.277435         346.208962
 3.864820000e-04         233.720481         304.944112         346.958108
 3.866790000e-04         234.289368         305.613243         347.704956
 3.868750000e-04         234.857239         306.276729         348.440959
 3.870720000e-04         235.428550         306.940251         349.172833
 3.872680000e-04         235.996306         307.596107         349.892473
 3.874650000e-04         236.565280         308.250197         350.606702
 3.876620000e-04         237.131681         308.898487         351.311413
 3.878590000e-04         237.694785         309.540452         352.006314
 3.880560000e-04         238.253944         310.175627         352.691170
 3.882530000e-04         238.808622         310.803666         353.365845
 3.884510000e-04         239.361162         311.427420         354.033596
 3.886480000e-04         239.905614         312.040378         354.687656
 3.888460000e-04         240.447209         312.648618         355.334689
 3.890430000e-04         240.980258         313.245914         355.968234
 3.892410000e-04         241.509975         313.838250         356.594789
 3.894390000e-04         242.033515         314.422581         357.211260
 3.896360000e-04         242.548197         314.996044         357.814764
 3.898340000e-04         243.059181         315.564488         358.411558
 3.900330000e-04         243.566354         316.127879         359.001707
 3.902310000e-04         244.064622         316.680648         359.579463
 3.904290000e-04         244.556568         317.225739         360.147998
 3.906270000e-04         245.042247         317.763291         360.707540
 3.908260000e-04         245.524137         318.296104         361.261069
 3.910240000e-04         245.997426         318.818935         361.803215
 3.912230000e-04         246.467005         319.337229         362.339681
 3.914220000e-04         246.930556         319.848463         362.867900
 3.916210000e-04         247.388198         320.352836         363.388142
 3.918200000e-04         247.840037         320.850471         363.900563
 3.920190000e-04         248.286186         321.341542         364.405397
 3.922180000e-04         248.726738         321.826212         364.902869
 3.924170000e-04         249.161867         322.304655         365.393168
 3.926170000e-04         249.593799         322.779368         365.878899
 3.928160000e-04         250.018350         323.245782         366.355419
 3.930160000e-04         250.439908         323.708730         366.827694
 3.932150000e-04         250.854408         324.163755         367.291197
 3.934150000e-04         251.266088         324.615545         367.750740
 3.936150000e-04         251.673029         325.061991         368.204183
 3.938150000e-04         252.075314         325.503220         368.651696
 3.940150000e-04         252.473078         325.939370         369.093425
 3.942150000e-04         252.866447         326.370599         369.529548
 3.944160000e-04         253.257470         326.799175         369.962380
 3.946160000e-04         253.642340         327.220916         370.387717
 3.948160000e-04         254.023142         327.638127         370.807897
 3.950170000e-04         254.401874         328.052998         371.225130
 3.952180000e-04         254.776697         328.463529         371.637426
 3.954180000e-04         255.145881         328.867825         372.042899
 3.956190000e-04         255.513246         329.270079         372.445756
 3.958200000e-04         255.877019         329.668342         372.844052
 3.960210000e-04         256.237293         330.062727         373.237911
 3.962230000e-04         256.595905         330.455261         373.629374
 3.964240000e-04         256.949416         330.842162         374.014670
 3.966250000e-04         257.299687         331.225496         374.395872
 3.968270000e-04         257.648509         331.607224         374.774941
 3.970000000e-04         257.944773         331.931410         375.096439
 3.970280000e-04         257.992524         331.983653         375.148210
 3.972300000e-04         258.335228         332.358617         375.519481
 3.974320000e-04         258.674954         332.730310         375.886982
 3.976340000e-04         259.011808         333.098851         376.250837
 3.978360000e-04         259.345822         333.464257         376.611059
 3.980380000e-04         259.677106         333.826666         376.967799
 3.982400000e-04         260.005675         334.186093         377.321075
 3.984420000e-04         260.331608         334.542641         377.670999
 3.986440000e-04         260.654980         334.896361         378.017613
 3.988470000e-04         260.977391         335.249063         378.362721
 3.990500000e-04         261.297312         335.599020         378.704603
 3.992520000e-04         261.613241         335.944619         379.041707
 3.994550000e-04         261.928314         336.289299         379.377394
 3.996580000e-04         262.241063         336.631424         379.710054
 3.998610000e-04         262.551493         336.971056         380.039782
 4.000640000e-04         262.859649         337.308204         380.366574
 4.002670000e-04         263.165577         337.642938         380.690497
 4.004710000e-04         263.470790         337.976919         381.013167
 4.006740000e-04         263.772333         338.306919         381.331479
 4.008770000e-04         264.071759         338.634629         381.647048
 4.010810000e-04         264.370531         338.961661         381.961447
 4.012850000e-04         264.667213         339.286456         382.273167
 4.014890000e-04         264.961802         339.609013         382.582220
 4.016920000e-04         265.252928         339.927816         382.887145
 4.018970000e-04         265.544880         340.247590         383.192477
 4.021010000e-04         265.833393         340.563662         383.493747
 4.023050000e-04         266.119905         340.877599         383.792453
 4.025090000e-04         266.404447         341.189451         384.088643
 4.027140000e-04         266.688390         341.500734         384.383774
 4.029180000e-04         266.969006         341.808439         384.674967
 4.031230000e-04         267.249002         342.115567         384.965094
 4.033270000e-04         267.525694         342.419168         385.251357
 4.035320000e-04         267.801789         342.722209         385.536549
 4.037370000e-04         268.075913         343.023194         385.819276
 4.039420000e-04         268.348091         343.322154         386.099553
 4.041470000e-04         268.618301         343.619082         386.377388
 4.043530000e-04         268.887835         343.915388         386.654092
 4.045580000e-04         269.154084         344.208220         386.927004
 4.047630000e-04         269.418350         344.499017         387.197476
 4.049690000e-04         269.681884         344.789156         387.466775
 4.051750000e-04         269.943385         345.077207         387.733570
 4.053800000e-04         270.201573         345.361780         387.996590
 4.055860000e-04         270.458986         345.645659         388.258394
 4.057920000e-04         270.714272         345.927387         388.517650
 4.059980000e-04         270.967444         346.206965         388.774349
 4.062040000e-04         271.218463         346.484374         389.028478
 4.064110000e-04         271.468514         346.760913         389.281210
 4.066170000e-04         271.715127         347.033866         389.530070
 4.068240000e-04         271.960729         347.305915         389.777500
 4.070300000e-04         272.202822         347.574318         390.021002
 4.072370000e-04         272.443687         347.841616         390.262889
 4.074440000e-04         272.682201         348.106553         390.502006
 4.076500000e-04         272.917095         348.367743         390.737108
 4.078570000e-04         273.150702         348.627755         390.970488
 4.080650000e-04         273.382768         348.886369         391.201963
 4.082720000e-04         273.611163         349.141174         391.429344
 4.084790000e-04         273.836823         349.393256         391.653620
 4.086860000e-04         274.059738         349.642585         391.874739
 4.088940000e-04         274.280847         349.890250         392.093672
 4.091020000e-04         274.499042         350.135002         392.309291
 4.093090000e-04         274.713202         350.375592         392.520493
 4.095170000e-04         274.925313         350.614256         392.729231
 4.097250000e-04         275.134165         350.849671         392.934341
 4.099330000e-04         275.339721         351.081794         393.135773
 4.101410000e-04         275.541908         351.310546         393.333440
 4.103490000e-04         275.740528         351.535717         393.527144
 4.105580000e-04         275.936460         351.758335         393.717772
 4.107660000e-04         276.127708         351.976127         393.903337
 4.109750000e-04         276.315923         352.191005         394.085468
 4.111830000e-04         276.499256         352.400845         394.262335
 4.113920000e-04         276.679252         352.607462         394.435463
 4.116010000e-04         276.854891         352.809703         394.603852
 4.118100000e-04         277.025987         353.007369         394.767319
 4.120190000e-04         277.192496         353.200395         394.925769
 4.122280000e-04         277.354082         353.388463         395.078939
 4.124380000e-04         277.511374         353.572311         395.227380
 4.126470000e-04         277.662725         353.750023         395.369521
 4.128560000e-04         277.808634         353.922234         395.505849
 4.130660000e-04         277.949580         354.089524         395.636771
 4.132760000e-04         278.084613         354.250808         395.761390
 4.134860000e-04         278.213491         354.405842         395.879480
 4.136950000e-04         278.335487         354.553746         395.990334
 4.139050000e-04         278.451408         354.695585         396.094706
 4.141160000e-04         278.561001         354.831085         396.192315
 4.143260000e-04         278.662880         354.958590         396.281888
 4.145360000e-04         278.757333         355.078513         396.363695
 4.147470000e-04         278.844502         355.191075         396.437761
 4.149570000e-04         278.923158         355.294825         396.503071
 4.151680000e-04         278.993875         355.390529         396.560008
 4.153790000e-04         279.055795         355.477217         396.607853
 4.155890000e-04         279.108444         355.554265         396.646177
 4.158000000e-04         279.151982         355.622054         396.675032
 4.160110000e-04         279.185714         355.679747         396.693802
 4.162230000e-04         279.209433         355.727238         396.702241
 4.164340000e-04         279.222491         355.763633         396.699873
 4.166450000e-04         279.224642         355.788764         396.686386
 4.168570000e-04         279.215430         355.802287         396.661316
 4.170680000e-04         279.194598         355.803673         396.624529
 4.172800000e-04         279.161481         355.792479         396.575317
 4.174920000e-04         279.115753         355.768242         396.513445
 4.177040000e-04         279.056965         355.730493         396.438519
 4.179160000e-04         278.984796         355.678861         396.350220
 4.181280000e-04         278.898702         355.612825         396.248148
 4.183400000e-04         278.798373         355.532034         396.132010
 4.185520000e-04         278.683298         355.435950         396.001365
 4.187650000e-04         278.552528         355.323682         395.855240
 4.189770000e-04         278.406845         355.195847         395.694705
 4.191900000e-04         278.244502         355.050811         395.517883
 4.194030000e-04         278.065766         354.888784         395.325295
 4.196160000e-04         277.870251         354.709312         395.116570
 4.198290000e-04         277.657665         354.512123         394.891578
 4.200420000e-04         277.427753         354.296954         394.650184
 4.202550000e-04         277.180193         354.063457         394.392174
 4.204680000e-04         276.914782         353.811436         394.117483
 4.206820000e-04         276.629967         353.539373         393.824640
 4.208950000e-04         276.328239         353.249653         393.516381
 4.211090000e-04         276.006723         352.939522         393.189928
 4.213230000e-04         275.666727         352.610211         392.846743
 4.215360000e-04         275.310003         352.263471         392.488803
 4.217500000e-04         274.933366         351.896209         392.113059
 4.219640000e-04         274.538565         351.510125         391.721407
 4.221780000e-04         274.125890         351.105571         391.314384
 4.223930000e-04         273.693652         350.680905         390.890506
 4.226070000e-04         273.246296         350.240550         390.454352
 4.228220000e-04         272.780199         349.780963         390.002543
 4.230360000e-04         272.300303         349.307118         389.540161
 4.232510000e-04         271.802884         348.815356         389.063759
 4.234660000e-04         271.291002         348.308808         388.576583
 4.236800000e-04         270.768064         347.790891         388.082020
 4.238960000e-04         270.227658         347.255349         387.574303
 4.241110000e-04         269.678436         346.710856         387.061839
 4.243260000e-04         269.119181         346.156282         386.543691
 4.245410000e-04         268.551190         345.593014         386.021309
 4.247570000e-04         267.973245         345.019982         385.493913
 4.249720000e-04         267.392232         344.444084         384.967987
 4.251880000e-04         266.804387         343.861726         384.440412
 4.254040000e-04         266.214036         343.277327         383.915393
 4.256190000e-04         265.625710         342.695484         383.397172
 4.258350000e-04         265.035737         342.112687         382.882771
 4.260510000e-04         264.448652         341.533548         382.376440
 4.262680000e-04         263.863630         340.957432         381.877834
 4.264840000e-04         263.287919         340.391583         381.393338
 4.267000000e-04         262.720626         339.835260         380.922427
 4.269170000e-04         262.161012         339.287882         380.464772
 4.271340000e-04         261.613533         338.753984         380.024355
 4.273500000e-04         261.082379         338.237744         379.604662
 4.275670000e-04         260.564246         337.736114         379.203350
 4.277840000e-04         260.063228         337.253189         378.823827
 4.280010000e-04         259.580829         336.790563         378.467439
 4.282180000e-04         259.118407         336.349660         378.135359
 4.284360000e-04         258.675255         335.929950         377.827303
 4.286530000e-04         258.256577         335.536455         377.546982
 4.288700000e-04         257.861312         335.168292         377.293760
 4.290880000e-04         257.488673         334.824828         377.067253
 4.293060000e-04         257.141279         334.508595         376.869188
 4.295240000e-04         256.819754         334.220233         376.699925
 4.297420000e-04         256.524558         333.960218         376.559661
 4.299600000e-04         256.256036         333.728896         376.448482
 4.301780000e-04         256.014339         333.526388         376.366230
 4.303960000e-04         255.799568         333.352813         376.312791
 4.306140000e-04         255.611671         333.208064         376.287794
 4.308330000e-04         255.449764         333.091470         376.290912
 4.310510000e-04         255.315086         333.003813         376.321611
 4.312700000e-04         255.205968         332.943804         376.379477
 4.314890000e-04         255.122637         332.911404         376.463728
 4.317080000e-04         255.064527         332.906025         376.573629
 4.319270000e-04         255.031010         332.926971         376.708310
 4.321460000e-04         255.021370         332.973445         376.866817
 4.323650000e-04         255.034861         333.044675         377.048269
 4.325850000e-04         255.070908         333.140277         377.252647
 4.328040000e-04         255.128327         333.258488         377.477114
 4.330240000e-04         255.206780         333.399420         377.722643
 4.332430000e-04         255.304650         333.560863         377.986021
 4.334630000e-04         255.421938         333.743300         378.268582
 4.336830000e-04         255.557316         333.945058         378.568144
 4.339030000e-04         255.709859         334.165167         378.883704
 4.341230000e-04         255.878666         334.402637         379.214232
 4.343430000e-04         256.062816         334.656502         379.558756
 4.345640000e-04         256.262349         334.927055         379.917946
 4.347840000e-04         256.474584         335.210922         380.287644
 4.350050000e-04         256.700587         335.509750         380.670261
 4.352250000e-04         256.937474         335.819942         381.061465
 4.354460000e-04         257.186583         336.143434         381.463940
 4.356670000e-04         257.446078         336.478042         381.875170
 4.358880000e-04         257.715189         336.822928         382.294344
 4.361090000e-04         257.993186         337.177304         382.720695
 4.363300000e-04         258.279369         337.540432         383.153534
 4.365520000e-04         258.574414         337.913307         383.594193
 4.367730000e-04         258.875003         338.291853         384.038034
 4.369950000e-04         259.183265         338.678868         384.488480
 4.372160000e-04         259.495834         339.070245         384.940908
 4.374380000e-04         259.814990         339.468945         385.398884
 4.376600000e-04         260.138798         339.872615         385.859801
 4.378820000e-04         260.466753         340.280774         386.323272
 4.381040000e-04         260.798405         340.692900         386.788790
 4.383260000e-04         261.133308         341.108518         387.255934
 4.385490000e-04         261.472579         341.529105         387.726461
 4.387710000e-04         261.812781         341.950459         388.195772
 4.389940000e-04         262.156604         342.375997         388.667771
 4.390000000e-04         262.165890         342.387470         388.680461
 4.392160000e-04         262.500649         342.801517         389.137861
 4.394390000e-04         262.847671         343.230544         389.610051
 4.396620000e-04         263.195826         343.660818         390.081914
 4.398850000e-04         263.544839         344.092064         390.553223
 4.401080000e-04         263.894455         344.524002         391.023741
 4.403310000e-04         264.244417         344.956351         391.493234
 4.405550000e-04         264.596086         345.390837         391.963622
 4.407780000e-04         264.946109         345.823351         392.430530
 4.410020000e-04         265.297423         346.257570         392.897984
 4.412250000e-04         265.646725         346.689425         393.361656
 4.414490000e-04         265.996967         347.122613         393.825573
 4.416730000e-04         266.346445         347.555020         394.287495
 4.418970000e-04         266.695003         347.986516         394.747356
 4.421210000e-04         267.042514         348.416944         395.205016
 4.423450000e-04         267.388856         348.846180         395.660399
 4.425700000e-04         267.735463         349.276025         396.115439
 4.427940000e-04         268.079154         349.702542         396.566011
 4.430190000e-04         268.422903         350.129448         397.016082
 4.432430000e-04         268.763572         350.552854         397.461578
 4.434680000e-04         269.104117         350.976460         397.906442
 4.436930000e-04         269.442953         351.398271         398.348583
 4.439180000e-04         269.780001         351.818242         398.788002
 4.441430000e-04         270.115219         352.236311         399.224654
 4.443680000e-04         270.448546         352.652410         399.658500
 4.445940000e-04         270.781411         353.068338         400.091438
 4.448190000e-04         271.110809         353.480339         400.519579
 4.450450000e-04         271.439644         353.892062         400.946739
 4.452700000e-04         271.764969         354.299812         401.369112
 4.454960000e-04         272.089625         354.707163         401.790425
 4.457220000e-04         272.412171         355.112282         402.208777
 4.459480000e-04         272.732540         355.515133         402.624174
 4.461740000e-04         273.050729         355.915696         403.036614
 4.464010000e-04         273.368111         356.315688         403.447865
 4.466270000e-04         273.681879         356.711573         403.854307
 4.468530000e-04         273.993393         357.105103         404.257786
 4.470800000e-04         274.304029         357.497973         404.660023
 4.473070000e-04         274.612382         357.888426         405.059241
 4.475340000e-04         274.918442         358.276444         405.455434
 4.477600000e-04         275.220861         358.660311         405.846864
 4.479880000e-04         275.523624         359.045106         406.238739
 4.482150000e-04         275.822733         359.425711         406.625829
 4.484420000e-04         276.119507         359.803841         407.009918
 4.486690000e-04         276.413943         360.179442         407.390939
 4.488970000e-04         276.707316         360.554172         407.770599
 4.491240000e-04         276.997030         360.924707         408.145542
 4.493520000e-04         277.285656         361.294318         408.519074
 4.495800000e-04         277.571885         361.661345         408.889541
 4.498080000e-04         277.855728         362.025768         409.256916
 4.500360000e-04         278.137171         362.387590         409.621219
 4.502640000e-04         278.416199         362.746783         409.982434
 4.504930000e-04         278.694035         363.104892         410.342105
 4.507210000e-04         278.968218         363.458761         410.697082
 4.509490000e-04         279.239977         363.809966         411.048960
 4.511780000e-04         279.510468         364.159980         411.399208
 4.514070000e-04         279.778497         364.507266         411.746296
 4.516360000e-04         280.044053         364.851792         412.090195
 4.518650000e-04         280.307116         365.193549         412.430918
 4.520940000e-04         280.567682         365.532501         412.768421
 4.523230000e-04         280.825734         365.868626         413.102695
 4.525520000e-04         281.081281         366.201896         413.433693
 4.527820000e-04         281.335372         366.533724         413.762860
 4.530110000e-04         281.585817         366.861201         414.087286
 4.532410000e-04         281.834769         367.187139         414.409771
 4.534710000e-04         282.081128         367.510093         414.728883
 4.537010000e-04         282.324864         367.830008         415.044576
 4.539310000e-04         282.565957         368.146870         415.356841
 4.541610000e-04         282.804390         368.460626         415.665637
 4.543910000e-04         283.040143         368.771235         415.970911
 4.546210000e-04         283.273193         369.078670         416.272654
 4.548520000e-04         283.504514         369.384186         416.572088
 4.550830000e-04         283.733073         369.686412         416.867861
 4.553130000e-04         283.957848         369.984004         417.158692
 4.555440000e-04         284.180786         370.279503         417.447048
 4.557750000e-04         284.400871         370.571557         417.731610
 4.560060000e-04         284.618073         370.860104         418.012313
 4.562370000e-04         284.832353         371.145092         418.289128
 4.564690000e-04         285.044604         371.427679         418.563160
 4.567000000e-04         285.252936         371.705362         418.832002
 4.569310000e-04         285.458260         371.979298         419.096759
 4.571630000e-04         285.661402         372.250602         419.358517
 4.573950000e-04         285.861444         372.518029         419.616076
 4.576270000e-04         286.058291         372.781449         419.869328
 4.578590000e-04         286.251944         373.040817         420.118197
 4.580910000e-04         286.442386         373.296100         420.362673
 4.583230000e-04         286.629513         373.547160         420.602628
 4.585550000e-04         286.813355         373.793998         420.838056
 4.587880000e-04         286.994539         374.037439         421.069740
 4.590200000e-04         287.171539         374.275433         421.295745
 4.592530000e-04         287.345820         374.509923         421.517911
 4.594860000e-04         287.516552         374.739740         421.735113
 4.597190000e-04         287.683655         374.964811         421.947310
 4.599520000e-04         287.847126         375.185073         422.154425
 4.601850000e-04         288.006888         375.400402         422.356340
 4.604180000e-04         288.162902         375.610747         422.553033
 4.606520000e-04         288.315730         375.816813         422.745133
 4.608850000e-04         288.464054         376.016825         422.931014
 4.611190000e-04         288.609053         376.212345         423.112115
 4.613520000e-04         288.749426         376.401594         423.286795
 4.615860000e-04         288.886391         376.586170         423.456519
 4.618200000e-04         289.019189         376.765063         423.620376
 4.620540000e-04         289.147840         376.938223         423.778302
 4.622880000e-04         289.272235         377.105542         423.930232
 4.625230000e-04         289.392866         377.267608         424.076677
 4.627570000e-04         289.508629         377.422906         424.216260
 4.629920000e-04         289.620435         377.572664         424.350116
 4.632260000e-04         289.727330         377.715570         424.477071
 4.634610000e-04         289.830113         377.852669         424.598053
 4.636960000e-04         289.928316         377.983281         424.712464
 4.639310000e-04         290.021908         378.107358         424.820269
 4.641660000e-04         290.110785         378.224732         424.921332
 4.644010000e-04         290.194944         378.335377         425.015638
 4.646370000e-04         290.274644         378.439578         425.103420
 4.648720000e-04         290.349214         378.536440         425.183945
 4.651080000e-04         290.419202         378.626675         425.257826
 4.653440000e-04         290.484287         378.709805         425.324661
 4.655790000e-04         290.544191         378.785435         425.384135
 4.658150000e-04         290.599381         378.854189         425.436802
 4.660510000e-04         290.649584         378.915637         425.482291
 4.662880000e-04         290.694960         378.969971         425.520775
 4.665240000e-04         290.735157         379.016738         425.551958
 4.667600000e-04         290.770330         379.056101         425.575969
 4.669970000e-04         290.800638         379.088188         425.592878
 4.672340000e-04         290.825895         379.112810         425.602639
 4.674700000e-04         290.846080         379.129931         425.605281
 4.677070000e-04         290.861362         379.139676         425.600844
 4.679440000e-04         290.871716         379.142039         425.589420
 4.681810000e-04         290.877153         379.137031         425.571066
 4.684190000e-04         290.877735         379.124650         425.545749
 4.686560000e-04         290.873499         379.105040         425.513759
 4.688940000e-04         290.864505         379.078173         425.475017
 4.691310000e-04         290.850882         379.044313         425.429910
 4.693690000e-04         290.832626         379.003348         425.378281
 4.696070000e-04         290.809876         378.955501         425.320431
 4.698450000e-04         290.782747         378.900936         425.256574
 4.700830000e-04         290.751351         378.839800         425.186893
 4.703210000e-04         290.715831         378.772292         425.111625
 4.705590000e-04         290.676311         378.698567         425.030956
 4.707980000e-04         290.632788         378.618563         424.944857
 4.710360000e-04         290.585748         378.533108         424.854241
 4.712750000e-04         290.535010         378.441780         424.758664
 4.715140000e-04         290.480916         378.345169         424.658802
 4.717530000e-04         290.423672         378.243561         424.554968
 4.719920000e-04         290.363504         378.137257         424.447490
 4.722310000e-04         290.300597         378.026582         424.336749
 4.724700000e-04         290.235185         377.911835         424.223064
 4.727100000e-04         290.167213         377.792870         424.106325
 4.729490000e-04         290.097497         377.671056         423.987933
 4.731890000e-04         290.025705         377.545736         423.867273
 4.734290000e-04         289.952372         377.417776         423.745232
 4.736690000e-04         289.877738         377.287569         423.622230
 4.739090000e-04         289.802124         377.155573         423.498747
 4.741490000e-04         289.725764         377.022139         423.375150
 4.743890000e-04         289.648940         376.887707         423.251896
 4.746290000e-04         289.571950         376.752725         423.129455
 4.748700000e-04         289.494744         376.617048         423.007761
 4.751100000e-04         289.418240         376.482218         422.888232
 4.753510000e-04         289.342091         376.347561         422.770338
 4.755920000e-04         289.266905         376.214100         422.655058
 4.758330000e-04         289.192953         376.082238         422.542777
 4.760740000e-04         289.120507         375.952408         422.433938
 4.763150000e-04         289.049861         375.825061         422.328979
 4.765560000e-04         288.981291         375.700605         422.228300
 4.767980000e-04         288.914769         375.578989         422.131970
 4.770390000e-04         288.851101         375.461564         422.041084
 4.772810000e-04         288.790047         375.347817         421.955359
 4.775230000e-04         288.732091         375.238592         421.875498
 4.777650000e-04         288.677462         375.134270         421.801869
 4.780070000e-04         288.626376         375.035210         421.734817
 4.782490000e-04         288.579102         374.941764         421.674628
 4.784910000e-04         288.535778         374.854229         421.621608
 4.787340000e-04         288.496475         374.772633         421.575898
 4.789760000e-04         288.461703         374.697933         421.538123
 4.792190000e-04         288.431312         374.629736         421.508138
 4.794620000e-04         288.405637         374.568675         421.486419
 4.797050000e-04         288.384799         374.514949         421.473109
 4.799480000e-04         288.368940         374.468796         421.468410
 4.801910000e-04         288.358180         374.430405         421.472469
 4.804340000e-04         288.352615         374.399960         421.485426
 4.806770000e-04         288.352306         374.377575         421.507351
 4.809210000e-04         288.357380         374.363355         421.538495
 4.811650000e-04         288.367928         374.357538         421.578856
 4.814080000e-04         288.383905         374.360187         421.628272
 4.816520000e-04         288.405471         374.371375         421.687148
 4.818960000e-04         288.432638         374.391202         421.755343
 4.821400000e-04         288.465345         374.419637         421.832785
 4.823850000e-04         288.503825         374.456913         421.919857
 4.826290000e-04         288.547719         374.502711         422.015795
 4.828730000e-04         288.597152         374.557135         422.120854
 4.831180000e-04         288.652383         374.620464         422.235470
 4.833630000e-04         288.713087         374.692379         422.359089
 4.836080000e-04         288.779284         374.772864         422.491638
 4.838530000e-04         288.850908         374.861816         422.632957
 4.840980000e-04         288.927879         374.959180         422.782986
 4.843430000e-04         289.010130         375.064800         422.941486
 4.845880000e-04         289.097540         375.178546         423.108310
 4.848340000e-04         289.190486         375.300884         423.284095
 4.850790000e-04         289.288046         375.430600         423.467154
 4.853250000e-04         289.390968         375.568652         423.658835
 4.855710000e-04         289.498764         375.714390         423.858246
 4.858170000e-04         289.611305         375.867609         424.065130
 4.860000000e-04         289.698063         375.986384         424.223810
 4.860630000e-04         289.728511         376.028192         424.279350
 4.863090000e-04         289.850210         376.195903         424.500640
 4.865550000e-04         289.976360         376.370623         424.728831
 4.868020000e-04         290.107331         376.552897         424.964674
 4.870480000e-04         290.241964         376.741049         425.206014
 4.872950000e-04         290.381270         376.936486         425.454666
 4.875420000e-04         290.524499         377.138171         425.709362
 4.877890000e-04         290.671572         377.345950         425.969914
 4.880360000e-04         290.822424         377.559679         426.236143
 4.882830000e-04         290.976868         377.779119         426.507803
 4.885300000e-04         291.134792         378.004066         426.784658
 4.887780000e-04         291.296710         378.235267         427.067657
 4.890250000e-04         291.461304         378.470744         427.354358
 4.892730000e-04         291.629654         378.712106         427.646797
 4.895210000e-04         291.801066         378.958292         427.943674
 4.897690000e-04         291.975408         379.209075         428.244727
 4.900170000e-04         292.152547         379.464285         428.549801
 4.902650000e-04         292.332378         379.723746         428.858701
 4.905130000e-04         292.514803         379.987261         429.171196
 4.907620000e-04         292.700458         380.255734         429.488387
 4.910100000e-04         292.887746         380.526856         429.807559
 4.912590000e-04         293.078059         380.802602         430.131065
 4.915080000e-04         293.270567         381.081746         430.457470
 4.917570000e-04         293.465168         381.364127         430.786603
 4.920060000e-04         293.661753         381.649557         431.118278
 4.922550000e-04         293.860228         381.937887         431.452330
 4.925040000e-04         294.060520         382.228960         431.788586
 4.927540000e-04         294.263331         382.523793         432.128240
 4.930030000e-04         294.466961         382.819895         432.468446
 4.932530000e-04         294.672991         383.119515         432.811781
 4.935030000e-04         294.880462         383.421286         433.156721
 4.937520000e-04         295.088509         383.723870         433.501723
 4.940030000e-04         295.299549         384.030781         433.850829
 4.942530000e-04         295.510991         384.338222         434.199713
 4.945030000e-04         295.723606         384.647314         434.549679
 4.947530000e-04         295.937328         384.957887         434.900530
 4.950040000e-04         296.152949         385.271099         435.253594
 4.952550000e-04         296.369545         385.585593         435.607345
 4.955050000e-04         296.586193         385.899972         435.960232
 4.957560000e-04         296.804552         386.216628         436.314944
 4.960070000e-04         297.023714         386.534232         436.670004
 4.962590000e-04         297.244488         386.853922         437.026694
 4.965100000e-04         297.465075         387.173053         437.382059
 4.967610000e-04         297.686282         387.492799         437.737440
 4.970130000e-04         297.908970         387.814333         438.094124
 4.972640000e-04         298.131294         388.135003         438.449196
 4.975160000e-04         298.354995         388.457284         438.805397
 4.977680000e-04         298.579130         388.779771         439.161178
 4.980200000e-04         298.803662         389.102411         439.516496
 4.982720000e-04         299.028567         389.425092         439.871213
 4.985250000e-04         299.254661         389.749019         440.226682
 4.987770000e-04         299.480123         390.071536         440.579995
 4.990300000e-04         299.706728         390.395116         440.933845
 4.992820000e-04         299.932639         390.717153         441.285406
 4.995350000e-04         300.159603         391.040084         441.637339
 4.997880000e-04         300.386689         391.362562         441.988183
 5.000410000e-04         300.613872         391.684528         442.337871
 5.002940000e-04         300.841116         392.005897         442.686322
 5.005480000e-04         301.069277         392.327854         443.034828
 5.008010000e-04         301.296548         392.647797         443.380555
 5.010550000e-04         301.524672         392.968182         443.726187
 5.013080000e-04         301.751841         393.286419         444.068911
 5.015620000e-04         301.979818         393.604951         444.411379
 5.018160000e-04         302.207673         393.922467         444.752180
 5.020700000e-04         302.435365         394.238863         445.091212
 5.023240000e-04         302.662913         394.554124         445.428433
 5.025790000e-04         302.891139         394.869375         445.765074
 5.028330000e-04         303.118246         395.182104         446.098453
 5.030880000e-04         303.346000         395.494690         446.431089
 5.033430000e-04         303.573483         395.805856         446.761647
 5.035970000e-04         303.799764         396.114308         447.088741
 5.038520000e-04         304.026627         396.422444         447.414928
 5.041070000e-04         304.253129         396.728933         447.738785
 5.043630000e-04         304.480163         397.034965         448.061576
 5.046180000e-04         304.705911         397.338059         448.380689
 5.048730000e-04         304.931236         397.639351         448.697324
 5.051290000e-04         305.157010         397.939955         449.012643
 5.053850000e-04         305.382320         398.238629         449.325347
 5.056410000e-04         305.607151         398.535328         449.635390
 5.058970000e-04         305.831481         398.829983         449.942696
 5.061530000e-04         306.055272         399.122522         450.247198
 5.064090000e-04         306.278514         399.412917         450.548876
 5.066650000e-04         306.501181         399.701082         450.847628
 5.069220000e-04         306.724125         399.988084         451.144558
 5.071790000e-04         306.946431         400.272725         451.438437
 5.074350000e-04         307.167252         400.553892         451.728115
 5.076920000e-04         307.388265         400.833700         452.015771
 5.079490000e-04         307.608588         401.110980         452.300201
 5.082060000e-04         307.828212         401.385710         452.581391
 5.084640000e-04         308.047949         401.658860         452.860324
 5.087210000e-04         308.266079         401.928272         453.134801
 5.089790000e-04         308.484256         402.195970         453.406893
 5.092360000e-04         308.700811         402.459863         453.674465
 5.094940000e-04         308.917368         402.721909         453.939508
 5.097520000e-04         309.133106         402.981093         454.201001
 5.100100000e-04         309.347915         403.237273         454.458812
 5.102680000e-04         309.561841         403.490461         454.712938
 5.105260000e-04         309.774859         403.740597         454.963329
 5.107850000e-04         309.987736         403.988583         455.210895
 5.110430000e-04         310.198823         404.232440         455.453653
 5.113020000e-04         310.409718         404.474040         455.693482
 5.115610000e-04         310.619615         404.712391         455.929394
 5.118200000e-04         310.828426         404.947406         456.161307
 5.120790000e-04         311.036189         405.179095         456.389240
 5.123380000e-04         311.242844         405.407382         456.613115
 5.125970000e-04         311.448340         405.632232         456.832934
 5.128570000e-04         311.653526         405.854490         457.049485
 5.131170000e-04         311.857483         406.073192         457.261867
 5.133760000e-04         312.059489         406.287536         457.469289
 5.136360000e-04         312.261027         406.499103         457.673308
 5.138960000e-04         312.461295         406.707041         457.873108
 5.141560000e-04         312.660284         406.911336         458.068673
 5.144160000e-04         312.857977         407.111964         458.260005
 5.146770000e-04         313.055110         407.309656         458.447797
 5.149370000e-04         313.250092         407.502838         458.630579
 5.151980000e-04         313.444457         407.693026         458.809794
 5.154590000e-04         313.637425         407.879440         458.984711
 5.157200000e-04         313.828912         408.062035         459.155317
 5.159810000e-04         314.018971         408.240860         459.321669
 5.162420000e-04         314.207561         408.415876         459.483733
 5.165030000e-04         314.394620         408.587088         459.641564
 5.167650000e-04         314.580884         408.755149         459.795762
 5.170260000e-04         314.764866         408.918731         459.945129
 5.172880000e-04         314.948001         409.079149         460.090881
 5.175500000e-04         315.129546         409.235752         460.232454
 5.178110000e-04         315.308789         409.388003         460.369398
 5.180740000e-04         315.487772         409.537638         460.503291
 5.183360000e-04         315.664418         409.682936         460.632604
 5.185980000e-04         315.839418         409.824543         460.757974
 5.188610000e-04         316.013392         409.962969         460.879846
 5.191230000e-04         316.185014         410.097220         460.997399
 5.193860000e-04         316.355590         410.228349         461.111558
 5.196490000e-04         316.524448         410.355916         461.222023
 5.199120000e-04         316.691553         410.479920         461.328783
 5.201750000e-04         316.856963         410.600462         461.431964
 5.204380000e-04         317.020565         410.717552         461.531642
 5.207010000e-04         317.182454         410.831296         461.627925
 5.209650000e-04         317.343222         410.942197         461.721297
 5.212290000e-04         317.502192         411.049809         461.811389
 5.214920000e-04         317.658818         411.153882         461.898071
 5.217560000e-04         317.814266         411.255269         461.982084
 5.220200000e-04         317.967994         411.353670         462.063225
 5.222850000e-04         318.120485         411.449474         462.141863
 5.225490000e-04         318.270687         411.542120         462.217590
 5.228130000e-04         318.419130         411.632050         462.290829
 5.230780000e-04         318.566413         411.719679         462.361950
 5.233430000e-04         318.711977         411.804789         462.430842
 5.236070000e-04         318.855290         411.887168         462.497387
 5.238720000e-04         318.997438         411.967539         462.562212
 5.241380000e-04         319.138439         412.046005         462.625469
 5.244030000e-04         319.277279         412.122115         462.686842
 5.246680000e-04         319.414481         412.196278         462.746730
 5.249340000e-04         319.550596         412.268879         462.805476
 5.251990000e-04         319.684614         412.339493         462.862806
 5.254650000e-04         319.817577         412.408816         462.919353
 5.257310000e-04         319.949015         412.476657         462.974982
 5.259970000e-04         320.078938         412.543190         463.029926
 5.262630000e-04         320.207446         412.608572         463.084347
 5.265290000e-04         320.334492         412.672887         463.138380
 5.267960000e-04         320.460637         412.736554         463.192424
 5.270620000e-04         320.584972         412.799194         463.246184
 5.273290000e-04         320.708445         412.861452         463.300285
 5.275960000e-04         320.830674         412.923238         463.354697
 5.278630000e-04         320.951638         412.984618         463.409488
 5.281300000e-04         321.071446         413.045837         463.464948
 5.283970000e-04         321.190115         413.106980         463.521176
 5.286650000e-04         321.308113         413.168371         463.578490
 5.289320000e-04         321.424677         413.229783         463.636717
 5.292000000e-04         321.540678         413.291761         463.696402
 5.294680000e-04         321.655738         413.354225         463.757498
 5.297350000e-04         321.769448         413.417032         463.819875
 5.300030000e-04         321.882786         413.480831         463.884171
 5.302720000e-04         321.995737         413.545711         463.950509
 5.305400000e-04         322.107572         413.611383         464.018606
 5.308080000e-04         322.218716         413.678166         464.088803
 5.310770000e-04         322.329645         413.746422         464.161456
 5.313460000e-04         322.440042         413.816074         464.236509
 5.316140000e-04         322.549516         413.886912         464.313710
 5.318830000e-04         322.658925         413.959587         464.393776
 5.321530000e-04         322.768385         414.034284         464.476905
 5.324220000e-04         322.877062         414.110447         464.562466
 5.326910000e-04         322.985490         414.188557         464.650986
 5.329610000e-04         323.094060         414.268906         464.742776
 5.332300000e-04         323.202060         414.351061         464.837332
 5.335000000e-04         323.310349         414.435696         464.935403
 5.337700000e-04         323.418564         414.522598         465.036743
 5.340400000e-04         323.526797         414.611848         465.141396
 5.343100000e-04         323.635056         414.703497         465.249421
 5.345810000e-04         323.743844         414.797995         465.361312
 5.348510000e-04         323.852308         414.894646         465.476258
 5.351220000e-04         323.961426         414.994324         465.595239
 5.353920000e-04         324.070378         415.096279         465.717343
 5.356630000e-04         324.180035         415.201328         465.843519
 5.359340000e-04         324.290032         415.309142         465.973360
 5.362050000e-04         324.400444         415.419796         466.106918
 5.364770000e-04         324.511705         415.533702         466.244677
 5.367480000e-04         324.623009         415.650070         466.385664
 5.370200000e-04         324.735260         415.769779         466.530898
 5.372910000e-04         324.847698         415.892018         466.679374
 5.375630000e-04         324.961128         416.017620         466.832085
 5.378350000e-04         325.075222         416.146232         466.988578
 5.380000000e-04         325.144763         416.225719         467.085348
 5.381070000e-04         325.190018         416.277850         467.148816
 5.383790000e-04         325.305495         416.412422         467.312729
 5.386520000e-04         325.422224         416.550558         467.481009
 5.389240000e-04         325.539305         416.691188         467.652340
 5.391970000e-04         325.657664         416.835345         467.827963
 5.394700000e-04         325.776840         416.982472         468.007179
 5.397420000e-04         325.896504         417.132083         468.189365
 5.400160000e-04         326.018021         417.285801         468.376452
 5.402890000e-04         326.139997         417.441889         468.566352
 5.405620000e-04         326.262963         417.600932         468.759723
 5.408350000e-04         326.386901         417.762854         468.956466
 5.411090000e-04         326.512419         417.928368         469.157393
 5.413830000e-04         326.638910         418.096669         469.361555
 5.416570000e-04         326.766482         418.267819         469.568983
 5.419310000e-04         326.895203         418.441836         469.779661
 5.422050000e-04         327.025018         418.618598         469.993450
 5.424790000e-04         327.155967         418.798115         470.210342
 5.427530000e-04         327.288072         418.980304         470.430198
 5.430280000e-04         327.421823         419.165827         470.653816
 5.433030000e-04         327.556749         419.353952         470.880288
 5.435770000e-04         327.692373         419.543975         471.108760
 5.438520000e-04         327.829700         419.737189         471.340760
 5.441270000e-04         327.968299         419.932925         471.575454
 5.444030000e-04         328.108538         420.131697         471.813473
 5.446780000e-04         328.249601         420.332236         472.053254
 5.449540000e-04         328.392399         420.535773         472.296258
 5.452290000e-04         328.535924         420.740842         472.540746
 5.455050000e-04         328.681218         420.948845         472.788346
 5.457810000e-04         328.827794         421.159027         473.038154
 5.460570000e-04         328.975627         421.371284         473.290034
 5.463330000e-04         329.124739         421.585593         473.543947
 5.466100000e-04         329.275700         421.802676         473.800720
 5.468860000e-04         329.427374         422.020885         474.058401
 5.471630000e-04         329.580881         422.241762         474.318808
 5.474390000e-04         329.735074         422.463587         474.579890
 5.477160000e-04         329.891173         422.688001         474.843546
 5.479930000e-04         330.048483         422.914067         475.108712
 5.482700000e-04         330.207116         423.141774         475.375315
 5.485480000e-04         330.367581         423.371841         475.644209
 5.488250000e-04         330.528706         423.602559         475.913394
 5.491030000e-04         330.691718         423.835546         476.184713
 5.493800000e-04         330.855373         424.069054         476.456157
 5.496580000e-04         331.020918         424.304740         476.729604
 5.499360000e-04         331.187673         424.541645         477.003970
 5.502140000e-04         331.355680         424.779731         477.279181
 5.504930000e-04         331.525504         425.019758         477.556100
 5.507710000e-04         331.695952         425.259991         477.832727
 5.510500000e-04         331.868220         425.502062         478.110923
 5.513280000e-04         332.041099         425.744217         478.388670
 5.516070000e-04         332.215772         425.988078         478.667824
 5.518860000e-04         332.391637         426.232737         478.947318
 5.521650000e-04         332.568676         426.478154         479.227122
 5.524450000e-04         332.747495         426.725088         479.508075
 5.527240000e-04         332.926828         426.971753         479.788138
 5.530030000e-04         333.107311         427.218981         480.068254
 5.532830000e-04         333.289550         427.467583         480.349337
 5.535630000e-04         333.472915         427.716607         480.630284
 5.538430000e-04         333.657311         427.965957         480.911018
 5.541230000e-04         333.842832         428.215656         481.191527
 5.544030000e-04         334.029402         428.465581         481.471668
 5.546840000e-04         334.217695         428.716590         481.752394
 5.549640000e-04         334.406310         428.966812         482.031640
 5.552450000e-04         334.596620         429.217998         482.311313
 5.555260000e-04         334.787952         429.469193         482.590341
 5.558060000e-04         334.979534         429.719439         482.867702
 5.560880000e-04         335.173466         429.971380         483.146277
 5.563690000e-04         335.367603         430.222206         483.422971
 5.566500000e-04         335.562663         430.472829         483.698785
 5.569320000e-04         335.759293         430.724061         483.974619
 5.572130000e-04         335.956155         430.974097         484.248446
 5.574950000e-04         336.154480         431.224578         484.522120
 5.577770000e-04         336.353700         431.474651         484.794650
 5.580590000e-04         336.553695         431.724219         485.065955
 5.583410000e-04         336.754443         431.973207         485.335957
 5.586230000e-04         336.955992         432.221630         485.604648
 5.589060000e-04         337.158954         432.470243         485.872854
 5.591890000e-04         337.362609         432.718140         486.139600
 5.594710000e-04         337.566184         432.964370         486.403862
 5.597540000e-04         337.771176         433.210709         486.667538
 5.600370000e-04         337.976774         433.456157         486.929550
 5.603200000e-04         338.182981         433.700712         487.189902
 5.606040000e-04         338.390503         433.945203         487.449480
 5.608870000e-04         338.597775         434.187768         487.706313
 5.611710000e-04         338.806314         434.430157         487.962238
 5.614550000e-04         339.015357         434.671463         488.216292
 5.617390000e-04         339.224825         434.911612         488.468429
 5.620230000e-04         339.434679         435.150548         488.718577
 5.623070000e-04         339.644972         435.388313         488.966775
 5.625910000e-04         339.855574         435.624761         489.212886
 5.628760000e-04         340.067258         435.860763         489.457821
 5.631600000e-04         340.278489         436.094563         489.699739
 5.634450000e-04         340.490695         436.327796         489.940365
 5.637300000e-04         340.703146         436.559614         490.178808
 5.640150000e-04         340.915805         436.789987         490.415049
 5.643000000e-04         341.128571         437.018848         490.649038
 5.645850000e-04         341.341477         437.246168         490.880733
 5.648710000e-04         341.555209         437.472738         491.110962
 5.651560000e-04         341.768237         437.696910         491.338049
 5.654420000e-04         341.982049         437.920259         491.563589
 5.657280000e-04         342.195817         438.141936         491.786747
 5.660140000e-04         342.409521         438.361938         492.007537
 5.663000000e-04         342.623142         438.580241         492.225922
 5.665870000e-04         342.837330         438.797530         492.442615
 5.668730000e-04         343.050659         439.012366         492.656179
 5.671600000e-04         343.264510         439.226151         492.868029
 5.674460000e-04         343.477334         439.437360         493.076661
 5.677330000e-04         343.690633         439.647528         493.283631
 5.680200000e-04         343.903607         439.855836         493.488099
 5.683070000e-04         344.116221         440.062302         493.690127
 5.685950000e-04         344.329189         440.267641         493.890429
 5.688820000e-04         344.541002         440.470391         494.087573
 5.691700000e-04         344.753043         440.671936         494.282951
 5.694580000e-04         344.964567         440.871575         494.475879
 5.697450000e-04         345.174847         441.068645         494.665737
 5.700330000e-04         345.385282         441.264515         494.853873
 5.703220000e-04         345.595776         441.459110         495.040234
 5.706100000e-04         345.804940         441.651152         495.223599
 5.708980000e-04         346.013372         441.841260         495.404593
 5.711870000e-04         346.221794         442.030106         495.583877
 5.714760000e-04         346.429468         442.217043         495.760844
 5.717650000e-04         346.636327         442.402067         495.935518
 5.720540000e-04         346.842370         442.585213         496.107964
 5.723430000e-04         347.047527         442.766457         496.278185
 5.726320000e-04         347.251791         442.945851         496.446252
 5.729220000e-04         347.455854         443.123986         496.612714
 5.732110000e-04         347.658235         443.299654         496.776499
 5.735010000e-04         347.860295         443.474092         496.938791
 5.737910000e-04         348.061374         443.646754         497.099092
 5.740810000e-04         348.261379         443.817588         497.257368
 5.743710000e-04         348.460279         443.986631         497.413699
 5.746620000e-04         348.658768         444.154538         497.568726
 5.749520000e-04         348.855470         444.320155         497.721394
 5.752430000e-04         349.051661         444.484622         497.872777
 5.755340000e-04         349.246676         444.647434         498.022458
 5.758250000e-04         349.440442         444.808573         498.170441
 5.761160000e-04         349.633023         444.968147         498.316846
 5.764070000e-04         349.824304         445.126104         498.461670
 5.766980000e-04         350.014339         445.282550         498.605022
 5.769900000e-04         350.203762         445.438053         498.747461
 5.772810000e-04         350.391195         445.591524         498.888020
 5.775730000e-04         350.577969         445.744146         499.027829
 5.778650000e-04         350.763388         445.895348         499.166355
 5.781570000e-04         350.947473         446.045233         499.303745
 5.784500000e-04         351.130819         446.194304         499.440481
 5.787420000e-04         351.312146         446.341629         499.575758
 5.790350000e-04         351.492763         446.488270         499.710552
 5.793270000e-04         351.671282         446.633191         499.843967
 5.796200000e-04         351.849085         446.777547         499.977070
 5.799130000e-04         352.025511         446.920857         500.109453
 5.802060000e-04         352.200523         447.063148         500.241173
 5.804990000e-04         352.374070         447.204411         500.372243
 5.807930000e-04         352.546877         447.345326         500.503327
 5.810860000e-04         352.717671         447.484865         500.633483
 5.813800000e-04         352.887627         447.624048         500.763694
 5.816740000e-04         353.056222         447.762507         500.893638
 5.819680000e-04         353.223408         447.900267         501.023379
 5.822620000e-04         353.389210         448.037355         501.152935
 5.825560000e-04         353.553656         448.173872         501.282448
 5.828510000e-04         353.717282         448.310287         501.412367
 5.831450000e-04         353.879050         448.445800         501.541963
 5.834400000e-04         354.039974         448.581271         501.672060
 5.837350000e-04         354.199615         448.716430         501.802444
 5.840300000e-04         354.357950         448.851232         501.933057
 5.843250000e-04         354.514964         448.985743         502.063999
 5.846210000e-04         354.671273         449.120534         502.195846
 5.849160000e-04         354.825797         449.254678         502.327679
 5.852120000e-04         354.979599         449.389174         502.460527
 5.855070000e-04         355.131685         449.523146         502.593506
 5.858030000e-04         355.283097         449.657561         502.727596
 5.860990000e-04         355.433361         449.792027         502.862417
 5.863960000e-04         355.583018         449.927056         502.998488
 5.866920000e-04         355.731071         450.061775         503.134939
 5.869890000e-04         355.878475         450.197087         503.272702
 5.872850000e-04         356.024387         450.332230         503.410990
 5.875820000e-04         356.169779         450.468100         503.550705
 5.878790000e-04         356.314159         450.604312         503.691493
 5.881760000e-04         356.457621         450.740922         503.833386
 5.884730000e-04         356.600115         450.877914         503.976373
 5.887710000e-04         356.742202         451.015825         504.121017
 5.890680000e-04         356.882985         451.153824         504.266445
 5.893660000e-04         357.023376         451.292785         504.413566
 5.896640000e-04         357.162979         451.432357         504.562025
 5.899620000e-04         357.301843         451.572545         504.711794
 5.902600000e-04         357.439958         451.713374         504.862914
 5.905580000e-04         357.577410         451.854934         505.015472
 5.908570000e-04         357.714684         451.997672         505.169917
 5.911550000e-04         357.850875         452.140715         505.325335
 5.914540000e-04         357.986934         452.285003         505.482717
 5.917530000e-04         358.122456         452.430116         505.641592
 5.920520000e-04         358.257503         452.576105         505.802004
 5.923510000e-04         358.392059         452.722945         505.963927
 5.926510000e-04         358.526611         452.871150         506.127903
 5.929500000e-04         358.660390         453.019851         506.292956
 5.932500000e-04         358.794223         453.169949         506.460076
 5.935490000e-04         358.927296         453.320521         506.628229
 5.938490000e-04         359.060511         453.472568         506.798516
 5.941500000e-04         359.193957         453.626139         506.970956
 5.944500000e-04         359.326714         453.780213         507.144429
 5.947500000e-04         359.459351         453.935348         507.319496
 5.950510000e-04         359.592243         454.092004         507.496698
 5.953510000e-04         359.724618         454.249216         507.674910
 5.956520000e-04         359.857389         454.408049         507.855318
 5.959530000e-04         359.990114         454.567916         508.037242
 5.960000000e-04         360.010815         454.592963         508.065781
 5.962540000e-04         360.122836         454.728883         508.220752
 5.965560000e-04         360.256017         454.891465         508.406409
 5.968570000e-04         360.388850         455.054614         508.592994
 5.971590000e-04         360.522206         455.219396         508.781716
 5.974600000e-04         360.655282         455.384744         508.971320
 5.977620000e-04         360.788954         455.551723         509.163014
 5.980640000e-04         360.922826         455.719796         509.356164
 5.983670000e-04         361.057347         455.889531         509.551426
 5.986690000e-04         361.191695         456.059784         509.747431
 5.989710000e-04         361.326339         456.231156         509.944876
 5.992740000e-04         361.461716         456.404152         510.144320
 5.995770000e-04         361.597453         456.578227         510.345098
 5.998800000e-04         361.733557         456.753369         510.547196
 6.001830000e-04         361.870046         456.929563         510.750569
 6.004860000e-04         362.006949         457.106808         510.955214
 6.007900000e-04         362.144733         457.285659         511.161737
 6.010930000e-04         362.282537         457.464943         511.368774
 6.013970000e-04         362.421284         457.645828         511.577640
 6.017010000e-04         362.560542         457.827717         511.787647
 6.020050000e-04         362.700305         458.010552         511.998707
 6.023090000e-04         362.840659         458.194409         512.210881
 6.026130000e-04         362.981538         458.379136         512.423979
 6.029180000e-04         363.123461         458.565425         512.638797
 6.032220000e-04         363.265507         458.751977         512.853801
 6.035270000e-04         363.408672         458.940054         513.070435
 6.038320000e-04         363.552440         459.128978         513.287909
 6.041370000e-04         363.696853         459.318745         513.506195
 6.044420000e-04         363.841951         459.509357         513.725277
 6.047480000e-04         363.988194         459.701369         513.945768
 6.050530000e-04         364.134623         459.893525         514.166235
 6.053590000e-04         364.282168         460.087016         514.388042
 6.056650000e-04         364.430488         460.281286         514.610484
 6.059710000e-04         364.579498         460.476244         514.833480
 6.062770000e-04         364.729266         460.671907         515.057019
 6.065830000e-04         364.879664         460.868135         515.280956
 6.068900000e-04         365.031344         461.065679         515.506097
 6.071960000e-04         365.183208         461.263131         515.730861
 6.075030000e-04         365.336323         461.461804         515.956711
 6.078100000e-04         365.490244         461.661060         516.182880
 6.081170000e-04         365.644849         461.860788         516.409281
 6.084240000e-04         365.800200         462.060986         516.635871
 6.087320000e-04         365.956766         462.262269         516.863356
 6.090390000e-04         366.113598         462.463346         517.090244
 6.093470000e-04         366.271695         462.665479         517.317945
 6.096550000e-04         366.430480         462.867954         517.545684
 6.099630000e-04         366.590057         463.070789         517.773418
 6.102710000e-04         366.750269         463.273864         518.001057
 6.105790000e-04         366.911261         463.477266         518.228660
 6.108880000e-04         367.073453         463.681529         518.456812
 6.111960000e-04         367.235900         463.885404         518.684104
 6.115050000e-04         367.399534         464.090090         518.911886
 6.118140000e-04         367.563827         464.294923         519.139424
 6.121230000e-04         367.728820         464.499880         519.366655
 6.124320000e-04         367.894520         464.704949         519.593554
 6.127420000e-04         368.061369         464.910728         519.820820
 6.130510000e-04         368.228338         465.115877         520.046933
 6.133610000e-04         368.396471         465.321687         520.273313
 6.136710000e-04         368.565213         465.527465         520.499212
 6.139810000e-04         368.734603         465.733215         520.724605
 6.142910000e-04         368.904558         465.938867         520.949433
 6.146010000e-04         369.075093         466.144421         521.173687
 6.149120000e-04         369.246701         466.350450         521.397988
 6.152220000e-04         369.418371         466.555715         521.620970
 6.155330000e-04         369.591044         466.761400         521.843968
 6.158440000e-04         369.764271         466.966880         522.066234
 6.161550000e-04         369.937988         467.172119         522.287766
 6.164660000e-04         370.112121         467.377021         522.508460
 6.167780000e-04         370.287310         467.582351         522.729140
 6.170890000e-04         370.462330         467.786642         522.948223
 6.174010000e-04         370.638337         467.991261         523.167180
 6.177130000e-04         370.814720         468.195475         523.385216
 6.180250000e-04         370.991433         468.399281         523.602361
 6.183370000e-04         371.168518         468.602684         523.818594
 6.186490000e-04         371.345930         468.805631         524.033859
 6.189620000e-04         371.524171         469.008721         524.248813
 6.192750000e-04         371.702666         469.211314         524.462783
 6.195870000e-04         371.880901         469.412806         524.675119
 6.199000000e-04         372.059833         469.614306         524.887013
 6.202130000e-04         372.239001         469.815290         525.097902
 6.205270000e-04         372.418931         470.016338         525.308399
 6.208400000e-04         372.598390         470.216112         525.517126
 6.211540000e-04         372.778569         470.415939         525.725462
 6.214680000e-04         372.958808         470.615100         525.932684
 6.217810000e-04         373.138556         470.812976         526.138129
 6.220950000e-04         373.318878         471.010793         526.343099
 6.224100000e-04         373.499857         471.208593         526.547622
 6.227240000e-04         373.680214         471.405048         526.750354
 6.230390000e-04         373.861058         471.601377         526.952574
 6.233530000e-04         374.041299         471.796367         527.153003
 6.236680000e-04         374.222015         471.991240         527.352938
 6.239830000e-04         374.402598         472.185351         527.551722
 6.242980000e-04         374.583068         472.378715         527.749365
 6.246140000e-04         374.763880         472.571860         527.946439
 6.249290000e-04         374.943954         472.763650         528.141787
 6.252450000e-04         375.124319         472.955207         528.336575
 6.255600000e-04         375.303921         473.145394         528.529628
 6.258760000e-04         375.483766         473.335359         528.722169
 6.261930000e-04         375.663906         473.525107         528.914169
 6.265090000e-04         375.843143         473.713430         529.104443
 6.268250000e-04         376.021971         473.900895         529.293592
 6.271420000e-04         376.201052         474.088162         529.482259
 6.274590000e-04         376.379675         474.274564         529.669827
 6.277750000e-04         376.557308         474.459535         529.855701
 6.280920000e-04         376.735088         474.644292         530.041147
 6.284100000e-04         376.912882         474.828728         530.226064
 6.287270000e-04         377.089642         475.011764         530.409375
 6.290450000e-04         377.266455         475.194556         530.592263
 6.293620000e-04         377.442174         475.375943         530.773580
 6.296800000e-04         377.617835         475.557018         530.954432
 6.299980000e-04         377.792929         475.737300         531.134360
 6.303160000e-04         377.967411         475.916728         531.313307
 6.306350000e-04         378.141794         476.095904         531.491907
 6.309530000e-04         378.315015         476.273727         531.669065
 6.312720000e-04         378.488070         476.451261         531.845864
 6.315910000e-04         378.660480         476.628018         532.021819
 6.319100000e-04         378.832158         476.803969         532.196938
 6.322290000e-04         379.003143         476.979144         532.371250
 6.325480000e-04         379.173372         477.153544         532.544792
 6.328670000e-04         379.342875         477.327183         532.717565
 6.331870000e-04         379.512120         477.500592         532.890135
 6.335070000e-04         379.680612         477.673280         533.062017
 6.338270000e-04         379.848269         477.845202         533.233203
 6.341470000e-04         380.015163         478.016433         533.403748
 6.344670000e-04         380.181231         478.186956         533.573683
 6.347870000e-04         380.346484         478.356788         533.743017
 6.351080000e-04         380.511432         478.526508         533.912371
 6.354290000e-04         380.675510         478.695522         534.081135
 6.357500000e-04         380.838728         478.863902         534.249422
 6.360710000e-04         381.001111         479.031636         534.417198
 6.363920000e-04         381.162635         479.198785         534.584577
 6.367130000e-04         381.323288         479.365348         534.751556
 6.370350000e-04         381.483558         479.531823         534.918642
 6.373560000e-04         381.642456         479.697242         535.084895
 6.376780000e-04         381.800990         479.862646         535.251349
 6.380000000e-04         381.958631         480.027500         535.417484
 6.383220000e-04         382.115382         480.191873         535.583403
 6.386450000e-04         382.271787         480.356288         535.749612
 6.389670000e-04         382.426777         480.519704         535.915102
 6.392900000e-04         382.581393         480.683194         536.080946
 6.396130000e-04         382.735118         480.846251         536.246654
 6.399360000e-04         382.887954         481.008886         536.412247
 6.402590000e-04         383.039947         481.171170         536.577798
 6.405820000e-04         383.191069         481.333077         536.743294
 6.409060000e-04         383.341841         481.495179         536.909322
 6.412290000e-04         383.491248         481.656407         537.074799
 6.415530000e-04         383.640294         481.817884         537.240899
 6.418770000e-04         383.788499         481.979041         537.407018
 6.422010000e-04         383.935880         482.139954         537.573257
 6.425250000e-04         384.082434         482.300620         537.739611
 6.428500000e-04         384.228645         482.461583         537.906663
 6.431740000e-04         384.373596         482.621830         538.073345
 6.434990000e-04         384.518230         482.782424         538.240783
 6.438240000e-04         384.662085         482.942846         538.408428
 6.441490000e-04         384.805175         483.103140         538.576341
 6.444740000e-04         384.947525         483.263304         538.744506
 6.448000000e-04         385.089563         483.423877         538.913516
 6.451250000e-04         385.230439         483.583855         539.082297
 6.454510000e-04         385.371103         483.744314         539.251973
 6.457770000e-04         385.511019         483.904693         539.421983
 6.461030000e-04         385.650292         484.065079         539.592402
 6.464290000e-04         385.788892         484.225436         539.763187
 6.467550000e-04         385.926842         484.385821         539.934410
 6.470820000e-04         386.064641         484.546756         540.106606
 6.474090000e-04         386.201801         484.707711         540.279222
 6.477360000e-04         386.338376         484.868761         540.452348
 6.480630000e-04         386.474386         485.029872         540.625909
 6.483900000e-04         386.609854         485.191114         540.800008
 6.487170000e-04         386.744798         485.352450         540.974578
 6.490450000e-04         386.879617         485.514414         541.150217
 6.493720000e-04         387.013576         485.676056         541.325862
 6.497000000e-04         387.147416         485.838306         541.502538
 6.500280000e-04         387.280839         486.000756         541.679785
 6.503560000e-04         387.413825         486.163419         541.857629
 6.506850000e-04         387.546808         486.326763         542.036545
 6.510130000e-04         387.678967         486.489806         542.215478
 6.513420000e-04         387.811176         486.653589         542.395544
 6.516710000e-04         387.943061         486.817635         542.576212
 6.520000000e-04         388.074560         486.981897         542.757448
 6.523290000e-04         388.205776         487.146429         542.939267
 6.526580000e-04         388.336705         487.311238         543.121688
 6.529880000e-04         388.467717         487.476787         543.305221
 6.533170000e-04         388.598081         487.642125         543.488794
 6.536470000e-04         388.728612         487.808260         543.673513
 6.539770000e-04         388.858975         487.974742         543.858858
 6.543070000e-04         388.989095         488.141480         544.044741
 6.546380000e-04         389.119461         488.309076         544.231815
 6.549680000e-04         389.249242         488.476460         544.418880
 6.552990000e-04         389.379243         488.644626         544.607035
 6.556300000e-04         389.509239         488.813244         544.795876
 6.559610000e-04         389.639018         488.982086         544.985177
 6.562920000e-04         389.768754         489.151311         545.175082
 6.566230000e-04         389.898420         489.320868         545.365533
 6.569550000e-04         390.028405         489.491265         545.557083
 6.572860000e-04         390.157985         489.661497         545.748583
 6.576180000e-04         390.287929         489.832583         545.941184
 6.579500000e-04         390.417894         490.004040         546.134321
 6.582820000e-04         390.547865         490.175829         546.327944
 6.586150000e-04         390.678228         490.348466         546.522631
 6.589470000e-04         390.808275         490.520948         546.717227
 6.592800000e-04         390.938783         490.694302         546.912880
 6.596120000e-04         391.068937         490.867443         547.108365
 6.599450000e-04         391.199579         491.041476         547.304926
 6.600000000e-04         391.221150         491.070228         547.337402
 6.602790000e-04         391.330691         491.216326         547.502448
 6.606120000e-04         391.461512         491.390982         547.699789
 6.609450000e-04         391.592462         491.565975         547.897534
 6.612790000e-04         391.723961         491.741841         548.096278
 6.616130000e-04         391.855574         491.917993         548.295361
 6.619470000e-04         391.987378         492.094488         548.494804
 6.622810000e-04         392.119330         492.271291         548.694595
 6.626150000e-04         392.251426         492.448346         548.894642
 6.629500000e-04         392.384125         492.626276         549.095644
 6.632840000e-04         392.516666         492.803990         549.296342
 6.636190000e-04         392.649676         492.982414         549.497827
 6.639540000e-04         392.782981         493.161178         549.699597
 6.642890000e-04         392.916481         493.340211         549.901619
 6.646250000e-04         393.050560         493.519997         550.104408
 6.649600000e-04         393.184503         493.699528         550.306813
 6.652960000e-04         393.319058         493.879824         550.509990
 6.656320000e-04         393.453846         494.060366         550.713343
 6.659670000e-04         393.588441         494.240548         550.916173
 6.663040000e-04         393.724153         494.422104         551.120421
 6.666400000e-04         393.859599         494.603214         551.324064
 6.669760000e-04         393.995304         494.784540         551.527821
 6.673130000e-04         394.131732         494.966654         551.732300
 6.676500000e-04         394.268375         495.148918         551.936807
 6.679870000e-04         394.405228         495.331304         552.141310
 6.683240000e-04         394.542315         495.513823         552.345798
 6.686610000e-04         394.679672         495.696510         552.550316
 6.689990000e-04         394.817698         495.879884         552.755424
 6.693370000e-04         394.955891         496.063301         552.960426
 6.696740000e-04         395.093988         496.246364         553.164849
 6.700120000e-04         395.232690         496.430003         553.369723
 6.703510000e-04         395.372039         496.614280         553.575133
 6.706890000e-04         395.511185         496.798070         553.779816
 6.710270000e-04         395.650607         496.981956         553.984395
 6.713660000e-04         395.790605         497.166397         554.189422
 6.717050000e-04         395.930864         497.350883         554.394268
 6.720440000e-04         396.071274         497.535357         554.598927
 6.723830000e-04         396.211939         497.719885         554.803421
 6.727230000e-04         396.353168         497.904911         555.008279
 6.730620000e-04         396.494202         498.089413         555.212340
 6.734020000e-04         396.635812         498.274412         555.416750
 6.737420000e-04         396.777598         498.459360         555.620882
 6.740820000e-04         396.919544         498.644272         555.824775
 6.744220000e-04         397.061628         498.829093         556.028353
 6.747620000e-04         397.203876         499.013878         556.231691
 6.751030000e-04         397.346657         499.199081         556.435273
 6.754440000e-04         397.489566         499.384185         556.638534
 6.757840000e-04         397.632223         499.568696         556.840927
 6.761250000e-04         397.775347         499.753567         557.043520
 6.764670000e-04         397.918991         499.938860         557.246369
 6.768080000e-04         398.062343         500.123498         557.448279
 6.771500000e-04         398.206158         500.308489         557.650375
 6.774910000e-04         398.349603         500.492784         557.851524
 6.778330000e-04         398.493524         500.677430         558.052847
 6.781750000e-04         398.637478         500.861893         558.253777
 6.785180000e-04         398.781899         501.046733         558.454927
 6.788600000e-04         398.925898         501.230801         558.655043
 6.792030000e-04         399.070376         501.415233         558.855344
 6.795450000e-04         399.214353         501.598856         559.054611
 6.798880000e-04         399.358740         501.782796         559.254039
 6.802320000e-04         399.503531         501.967035         559.453605
 6.805750000e-04         399.647850         502.150494         559.652159
 6.809180000e-04         399.792115         502.333701         559.850271
 6.812620000e-04         399.936695         502.517144         560.048485
 6.816060000e-04         400.081222         502.700357         560.246289
 6.819500000e-04         400.225638         502.883259         560.443597
 6.822940000e-04         400.369930         503.065868         560.640447
 6.826380000e-04         400.514143         503.248229         560.836881
 6.829830000e-04         400.658599         503.430779         561.033391
 6.833270000e-04         400.802487         503.612509         561.228892
 6.836720000e-04         400.946628         503.794436         561.424478
 6.840170000e-04         401.090577         503.976038         561.619601
 6.843620000e-04         401.234390         504.157362         561.814302
 6.847080000e-04         401.378382         504.338846         562.009075
 6.850530000e-04         401.521748         504.519482         562.202844
 6.853990000e-04         401.665316         504.700331         562.396757
 6.857450000e-04         401.808631         504.880804         562.590174
 6.860910000e-04         401.951690         505.060927         562.783137
 6.864370000e-04         402.094527         505.240748         562.975706
 6.867830000e-04         402.237060         505.420174         563.167786
 6.871300000e-04         402.379724         505.599792         563.360031
 6.874770000e-04         402.522077         505.779032         563.551819
 6.878240000e-04         402.664170         505.957949         563.743201
 6.881710000e-04         402.805913         506.136485         563.934160
 6.885180000e-04         402.947329         506.314663         564.124709
 6.888650000e-04         403.088412         506.492484         564.314855
 6.892130000e-04         403.229557         506.670465         564.505171
 6.895610000e-04         403.370360         506.848092         564.695091
 6.899090000e-04         403.510788         507.025352         564.884630
 6.902570000e-04         403.650825         507.202237         565.073781
 6.906050000e-04         403.790519         507.378787         565.262584
 6.909530000e-04         403.929766         507.554954         565.451026
 6.913020000e-04         404.069066         507.731305         565.639679
 6.916510000e-04         404.207930         507.907270         565.827971
 6.920000000e-04         404.346398         508.082903         566.015951
 6.923490000e-04         404.484442         508.258189         566.203619
 6.926980000e-04         404.622054         508.433109         566.390957
 6.930480000e-04         404.759646         508.608229         566.578593
 6.933980000e-04         404.896779         508.782964         566.765881
 6.937470000e-04         405.033085         508.956883         566.952387
 6.940980000e-04         405.169720         509.131452         567.139678
 6.944480000e-04         405.305526         509.305221         567.326217
 6.947980000e-04         405.440855         509.478639         567.512483
 6.951490000e-04         405.576132         509.652257         567.699074
 6.954990000e-04         405.710542         509.825035         567.884876
 6.958500000e-04         405.844891         509.998040         568.071054
 6.962010000e-04         405.978739         510.170684         568.256966
 6.965530000e-04         406.112531         510.343577         568.443297
 6.969040000e-04         406.245454         510.515655         568.628883
 6.972560000e-04         406.378278         510.687932         568.814835
 6.976080000e-04         406.510614         510.859908         569.000607
 6.979600000e-04         406.642510         511.031669         569.186319
 6.983120000e-04         406.773894         511.203104         569.371832
 6.986640000e-04         406.904823         511.374300         569.557255
 6.990170000e-04         407.035642         511.545721         569.743099
 6.993690000e-04         407.165612         511.716397         569.928310
 6.997220000e-04         407.295483         511.887322         570.113970
 7.000750000e-04         407.424873         512.057997         570.299540
 7.004280000e-04         407.553827         512.228483         570.485098
 7.007820000e-04         407.682651         512.399190         570.671078
 7.011350000e-04         407.810646         512.569203         570.856507
 7.014890000e-04         407.938557         512.739516         571.042462
 7.018430000e-04         408.065993         512.909590         571.228345
 7.021970000e-04         408.192981         513.079495         571.414256
 7.025510000e-04         408.319532         513.249208         571.600149
 7.029060000e-04         408.445986         513.419234         571.786606
 7.032600000e-04         408.571670         513.588619         571.972550
 7.036150000e-04         408.697228         513.758275         572.159015
 7.039700000e-04         408.822363         513.927784         572.345522
 7.043250000e-04         408.947122         514.097189         572.532119
 7.046810000e-04         409.071768         514.266883         572.719252
 7.050360000e-04         409.195653         514.435974         572.905935
 7.053920000e-04         409.319513         514.605445         573.093245
 7.057480000e-04         409.442929         514.774748         573.280582
 7.061040000e-04         409.565987         514.943978         573.468051
 7.064600000e-04         409.688627         515.113072         573.655581
 7.068160000e-04         409.810931         515.282105         573.843246
 7.071730000e-04         409.933160         515.451479         574.031510
 7.075300000e-04         410.055064         515.620799         574.219906
 7.078870000e-04         410.176606         515.790043         574.408432
 7.082440000e-04         410.297762         515.959181         574.597051
 7.086010000e-04         410.418601         516.128275         574.785811
 7.089580000e-04         410.539125         516.297324         574.974726
 7.093160000e-04         410.659641         516.466777         575.164287
 7.096740000e-04         410.779846         516.636179         575.353983
 7.100320000e-04         410.899769         516.805581         575.543875
 7.103900000e-04         411.019352         516.974894         575.733854
 7.107480000e-04         411.138653         517.144204         575.924023
 7.111070000e-04         411.258003         517.313964         576.114885
 7.114660000e-04         411.377093         517.483707         576.305902
 7.118250000e-04         411.495886         517.653413         576.497053
 7.121840000e-04         411.614482         517.823174         576.688430
 7.125430000e-04         411.732786         517.992877         576.879914
 7.129020000e-04         411.850832         518.162572         577.071563
 7.132620000e-04         411.969032         518.332798         577.263954
 7.136220000e-04         412.086958         518.502990         577.456484
 7.139820000e-04         412.204694         518.673221         577.649196
 7.143420000e-04         412.322259         518.843502         577.842103
 7.147020000e-04         412.439578         519.013758         578.035146
 7.150630000e-04         412.557018         519.184491         578.228866
 7.154230000e-04         412.673962         519.354800         578.422235
 7.157840000e-04         412.791074         519.525627         578.616319
 7.161450000e-04         412.908029         519.696495         578.810570
 7.165070000e-04         413.025152         519.867883         579.005532
 7.168680000e-04         413.141783         520.038809         579.200090
 7.172300000e-04         413.258597         520.210257         579.395354
 7.175910000e-04         413.374992         520.381311         579.590256
 7.179530000e-04         413.491547         520.552851         579.785825
 7.183160000e-04         413.608297         520.724910         579.982083
 7.186780000e-04         413.724614         520.896544         580.177948
 7.190400000e-04         413.840848         521.068240         580.373956
 7.194030000e-04         413.957273         521.240445         580.570640
 7.197660000e-04         414.073634         521.412726         580.767471
 7.201290000e-04         414.189883         521.585039         580.964424
 7.204920000e-04         414.306058         521.757403         581.161494
 7.208560000e-04         414.422487         521.930315         581.359253
 7.212190000e-04         414.538523         522.102782         581.556550
 7.215830000e-04         414.654800         522.275779         581.754521
 7.219470000e-04         414.771051         522.448857         581.952613
 7.223110000e-04         414.887215         522.621951         582.150776
 7.226750000e-04         415.003353         522.795127         582.349065
 7.230400000e-04         415.119768         522.968822         582.547978
 7.234050000e-04         415.236112         523.142534         582.746950
 7.237690000e-04         415.352156         523.315867         582.945491
 7.241340000e-04         415.468429         523.489677         583.144624
 7.245000000e-04         415.585019         523.664031         583.344383
 7.248650000e-04         415.701255         523.837936         583.543641
 7.252310000e-04         415.817795         524.012369         583.743511
 7.255970000e-04         415.934297         524.186824         583.943416
 7.259620000e-04         416.050492         524.360865         584.142839
 7.263290000e-04         416.167273         524.535861         584.343362
 7.266950000e-04         416.283762         524.710434         584.543380
 7.270610000e-04         416.400226         524.885033         584.743425
 7.274280000e-04         416.516994         525.060124         584.944021
 7.277950000e-04         416.633749         525.235236         585.144627
 7.281620000e-04         416.750509         525.410373         585.345235
 7.285290000e-04         416.867220         525.585498         585.545828
 7.288970000e-04         416.984311         525.761165         585.746988
 7.292640000e-04         417.101023         525.936316         585.947557
 7.296320000e-04         417.218063         526.111957         586.148645
 7.300000000e-04         417.335147         526.287644         586.349738
 7.303680000e-04         417.452178         526.463287         586.550766
 7.307370000e-04         417.569514         526.639395         586.752291
 7.311050000e-04         417.686529         526.815022         586.953226
 7.314740000e-04         417.803846         526.991097         587.154637
 7.318430000e-04         417.921157         527.167168         587.356004
 7.322120000e-04         418.038472         527.343226         587.557308
 7.325810000e-04         418.155774         527.519251         587.758528
 7.329510000e-04         418.273377         527.695719         587.960211
 7.333200000e-04         418.390638         527.871671         588.161264
 7.336900000e-04         418.508210         528.048074         588.362784
 7.340600000e-04         418.625726         528.224402         588.564180
 7.344300000e-04         418.743253         528.400715         588.765505
 7.348010000e-04         418.861082         528.577450         588.967253
 7.351710000e-04         418.978524         528.753626         589.168332
 7.355420000e-04         419.096291         528.930254         589.369869
 7.359130000e-04         419.213975         529.106772         589.571247
 7.362840000e-04         419.331636         529.283231         589.772505
 7.366550000e-04         419.449266         529.459633         589.973649
 7.370270000e-04         419.567163         529.636426         590.175189
 7.373990000e-04         419.685006         529.813132         590.376589
 7.377700000e-04         419.802475         529.989278         590.577307
 7.381430000e-04         419.920525         530.166277         590.778948
 7.385150000e-04         420.038193         530.342710         590.979902
 7.388870000e-04         420.155771         530.519025         591.180691
 7.392600000e-04         420.273611         530.695720         591.381863
 7.396330000e-04         420.391376         530.872315         591.582885
 7.400060000e-04         420.509069         531.048803         591.783744
 7.403790000e-04         420.626670         531.225160         591.984417
 7.407520000e-04         420.744191         531.401422         592.184952
 7.411260000e-04         420.861912         531.578000         592.385815
 7.414990000e-04         420.979222         531.753996         592.585990
 7.418730000e-04         421.096755         531.930327         592.786509
 7.422470000e-04         421.214173         532.106531         592.986861
 7.426220000e-04         421.331800         532.283070         593.187569
 7.429960000e-04         421.448960         532.458965         593.387535
 7.433710000e-04         421.566347         532.635221         593.587878
 7.437460000e-04         421.683601         532.811325         593.788036
 7.441210000e-04         421.800681         532.987243         593.987983
 7.444960000e-04         421.917676         533.163050         594.187769
 7.448710000e-04         422.034509         533.338688         594.387367
 7.452470000e-04         422.151471         533.514604         594.587288
 7.456230000e-04         422.268327         533.690398         594.787046
 7.459990000e-04         422.385003         533.866006         594.986606
 7.463750000e-04         422.501525         534.041453         595.185981
 7.467510000e-04         422.617880         534.216724         595.385158
 7.471280000e-04         422.734354         534.392281         595.584682
 7.475050000e-04         422.850702         534.567714         595.784057
 7.478810000e-04         422.966518         534.742454         595.982672
 7.482590000e-04         423.082793         534.917979         596.182193
 7.486360000e-04         423.198533         535.092819         596.380966
 7.490130000e-04         423.314123         535.267529         596.579602
 7.493910000e-04         423.429787         535.442474         596.778548
 7.497690000e-04         423.545271         535.617258         596.977331
 7.501470000e-04         423.660527         535.791846         597.175938
 7.505250000e-04         423.775587         535.966249         597.374366
 7.509040000e-04         423.890758         536.140940         597.573152
 7.512820000e-04         424.005388         536.314972         597.771240
 7.516610000e-04         424.120106         536.489278         597.969684
 7.520400000e-04         424.234593         536.663386         598.167958
 7.524190000e-04         424.348860         536.837313         598.366078
 7.527990000e-04         424.463203         537.011505         598.564548
 7.531780000e-04         424.577023         537.185067         598.762364
 7.535580000e-04         424.690897         537.358881         598.960530
 7.539380000e-04         424.804544         537.532518         599.158553
 7.543180000e-04         424.917945         537.705955         599.356420
 7.546980000e-04         425.031091         537.879181         599.554119
 7.550790000e-04         425.144302         538.052703         599.752229
 7.554600000e-04         425.257274         538.226030         599.950191
 7.558400000e-04         425.369691         538.398706         600.147490
 7.562220000e-04         425.482454         538.572105         600.345695
 7.566030000e-04         425.594674         538.744875         600.543264
 7.569840000e-04         425.706642         538.917456         600.740704
 7.573660000e-04         425.818639         539.090291         600.938529
 7.577480000e-04         425.930393         539.262952         601.136233
 7.581300000e-04         426.041872         539.435413         601.333818
 7.585120000e-04         426.153123         539.607730         601.531323
 7.588940000e-04         426.264094         539.779842         601.728701
 7.592770000e-04         426.375108         539.952228         601.926482
 7.596600000e-04         426.485867         540.124440         602.124167
 7.600430000e-04         426.596368         540.296492         602.321777
 7.604260000e-04         426.706609         540.468360         602.519281
 7.608090000e-04         426.816578         540.640032         602.716668
 7.611930000e-04         426.926588         540.812011         602.914515
 7.615770000e-04         427.036343         540.983823         603.112281
 7.619610000e-04         427.145839         541.155462         603.309959
 7.623450000e-04         427.255078         541.326929         603.507547
 7.627290000e-04         427.364062         541.498245         603.705084
 7.631140000e-04         427.473071         541.669840         603.903051
 7.634990000e-04         427.581840         541.841293         604.100972
 7.638830000e-04         427.690063         542.012132         604.298308
 7.642690000e-04         427.798613         542.183721         604.496618
 7.646540000e-04         427.906628         542.354707         604.694352
 7.650390000e-04         428.014380         542.525538         604.892034
 7.654250000e-04         428.122191         542.696684         605.090192
 7.658110000e-04         428.229729         542.867656         605.288275
 7.661970000e-04         428.337030         543.038489         605.486320
 7.665830000e-04         428.444108         543.209212         605.684350
 7.669700000e-04         428.551215         543.380221         605.882837
 7.673560000e-04         428.657830         543.550676         606.080796
 7.677430000e-04         428.764460         543.721413         606.279212
 7.681300000e-04         428.870886         543.892056         606.477632
 7.685170000e-04         428.977079         544.062548         606.675997
 7.689050000e-04         429.083296         544.233356         606.874859
 7.692920000e-04         429.189045         544.403614         607.073187
 7.696800000e-04         429.294855         544.574204         607.272026
 7.700680000e-04         429.400412         544.744636         607.470803
 7.704570000e-04         429.506056         544.915437         607.670126
 7.708450000e-04         429.611216         545.085666         607.868892
 7.712330000e-04         429.716148         545.255787         608.067659
 7.716220000e-04         429.821168         545.426245         608.266924
 7.720110000e-04         429.925969         545.596584         608.466173
 7.724000000e-04         430.030591         545.766841         608.665429
 7.727900000e-04         430.135270         545.937418         608.865180
 7.731790000e-04         430.239482         546.107462         609.064419
 7.735690000e-04         430.343786         546.277846         609.264161
 7.739590000e-04         430.447921         546.448160         609.463920
 7.743490000e-04         430.551828         546.618342         609.663652
 7.747400000e-04         430.655853         546.788894         609.863909
 7.751300000e-04         430.759438         546.958931         610.063666
 7.755210000e-04         430.863113         547.129306         610.263919
 7.759120000e-04         430.966614         547.299598         610.464180
 7.763030000e-04         431.069963         547.469823         610.664455
 7.766940000e-04         431.173138         547.639956         610.864725
 7.770860000e-04         431.276412         547.810436         611.065498
 7.774770000e-04         431.379276         547.980410         611.265764
 7.778690000e-04         431.482225         548.150725         611.466534
 7.782610000e-04         431.585046         548.320993         611.667333
 7.786540000e-04         431.687990         548.491619         611.868636
 7.790460000e-04         431.790531         548.661745         612.069433
 7.794390000e-04         431.893156         548.832197         612.270715
 7.798320000e-04         431.995667         549.002607         612.472021
 7.802250000e-04         432.098044         549.172952         612.673333
 7.806180000e-04         432.200287         549.343224         612.874633
 7.810120000e-04         432.302645         549.513845         613.076431
 7.814050000e-04         432.404639         549.684000         613.277744
 7.817990000e-04         432.506784         549.854527         613.479562
 7.821930000e-04         432.608769         550.024960         613.681360
 7.825880000e-04         432.710911         550.195771         613.883662
 7.829820000e-04         432.812697         550.366114         614.085477
 7.833770000e-04         432.914600         550.536792         614.287757
 7.837710000e-04         433.016149         550.706997         614.489541
 7.841670000e-04         433.118089         550.877984         614.692312
 7.845620000e-04         433.219659         551.048484         614.894575
 7.849570000e-04         433.321141         551.218938         615.096833
 7.853530000e-04         433.422769         551.389740         615.299563
 7.857490000e-04         433.524314         551.560516         615.502308
 7.861450000e-04         433.625759         551.731223         615.705026
 7.865410000e-04         433.727079         551.901846         615.907711
 7.869370000e-04         433.828332         552.072428         616.110378
 7.873340000e-04         433.929741         552.243377         616.313536
 7.877310000e-04         434.031053         552.414263         616.516665
 7.881280000e-04         434.132261         552.585079         616.719763
 7.885250000e-04         434.233371         552.755815         616.922812
 7.889230000e-04         434.334685         552.926965         617.126379
 7.893200000e-04         434.435632         553.097590         617.329376
 7.897180000e-04         434.536783         553.268626         617.532885
 7.901160000e-04         434.637808         553.439547         617.736313
 7.905140000e-04         434.738768         553.610428         617.939717
 7.909130000e-04         434.839883         553.781656         618.143581
 7.913110000e-04         434.940680         553.952410         618.346907
 7.917100000e-04         435.041621         554.123491         618.550670
 7.921090000e-04         435.142499         554.294531         618.754402
 7.925080000e-04         435.243293         554.465491         618.958077
 7.929080000e-04         435.344254         554.636810         619.162209
 7.933070000e-04         435.444881         554.807633         619.365786
 7.937070000e-04         435.545707         554.978830         619.569818
 7.941070000e-04         435.646421         555.149928         619.773780
 7.945080000e-04         435.747310         555.321381         619.978186
 7.949080000e-04         435.847871         555.492338         620.182032
 7.953090000e-04         435.948589         555.663620         620.386290
 7.957090000e-04         436.048999         555.834433         620.590012
 7.961100000e-04         436.149574         556.005584         620.794161
 7.965120000e-04         436.250306         556.177068         620.998738
 7.969130000e-04         436.350694         556.348029         621.202722
 7.973150000e-04         436.451269         556.519359         621.407163
 7.977160000e-04         436.551503         556.690161         621.610999
 7.981190000e-04         436.652153         556.861743         621.815796
 7.985210000e-04         436.752482         557.032814         622.019996
 7.989230000e-04         436.852724         557.203794         622.224114
 7.993260000e-04         436.953093         557.375066         622.428617
 7.997290000e-04         437.053399         557.546286         622.633078
 8.001320000e-04         437.153613         557.717394         622.837427
 8.005350000e-04         437.253742         557.888420         623.041704
 8.009380000e-04         437.353778         558.059343         623.245884
 8.013420000e-04         437.453959         558.230577         623.450462
 8.017460000e-04         437.554063         558.401731         623.654967
 8.021500000e-04         437.654063         558.572767         623.859361
 8.025540000e-04         437.753966         558.743706         624.063666
 8.029590000e-04         437.854022         558.914958         624.268370
 8.033630000e-04         437.953727         559.085676         624.472466
 8.037680000e-04         438.053597         559.256733         624.676991
 8.041730000e-04         438.153352         559.427657         624.881388
 8.045780000e-04         438.253008         559.598489         625.085708
 8.049840000e-04         438.352798         559.769607         625.290401
 8.053890000e-04         438.452244         559.940200         625.494497
 8.057950000e-04         438.551811         560.111086         625.698981
 8.062010000e-04         438.651294         560.281871         625.903364
 8.066080000e-04         438.750896         560.452945         626.108136
 8.070140000e-04         438.850156         560.623496         626.312311
 8.074210000e-04         438.949524         560.794322         626.516861
 8.078280000e-04         439.048796         560.965045         626.721319
 8.080000000e-04         439.090715         561.037163         626.807699
 8.082350000e-04         439.147966         561.135655         626.925670
 8.086420000e-04         439.246996         561.306120         627.129894
 8.090500000e-04         439.346143         561.476871         627.334508
 8.094570000e-04         439.444962         561.647112         627.538533
 8.098650000e-04         439.543865         561.817601         627.742913
 8.102730000e-04         439.642664         561.987989         627.947210
 8.106810000e-04         439.741333         562.158238         628.151386
 8.110900000e-04         439.840111         562.328761         628.355934
 8.114990000e-04         439.938774         562.499176         628.560397
 8.119080000e-04         440.037302         562.669436         628.764721
 8.123170000e-04         440.135686         562.839551         628.968927
 8.127260000e-04         440.233963         563.009571         629.173061
 8.131360000e-04         440.332340         563.179851         629.377555
 8.135450000e-04         440.430320         563.349554         629.581424
 8.139550000e-04         440.528426         563.519556         629.785687
 8.143650000e-04         440.626403         563.689430         629.989855
 8.147760000e-04         440.724477         563.859579         630.194407
 8.151860000e-04         440.822158         564.029161         630.398341
 8.155970000e-04         440.919947         564.199012         630.602648
 8.160080000e-04         441.017597         564.368735         630.806865
 8.164190000e-04         441.115104         564.538319         631.010974
 8.168310000e-04         441.212708         564.708168         631.215460
 8.172420000e-04         441.309936         564.877475         631.419351
 8.176540000e-04         441.407248         565.047047         631.623632
 8.180660000e-04         441.504412         565.216459         631.827782
 8.184780000e-04         441.601435         565.385741         632.031839
 8.188910000e-04         441.698539         565.555286         632.236281
 8.193030000e-04         441.795267         565.724285         632.440131
 8.197160000e-04         441.892089         565.893554         632.644368
 8.201290000e-04         441.988753         566.062663         632.848483
 8.205420000e-04         442.085277         566.231663         633.052541
 8.209560000e-04         442.181876         566.400895         633.256944
 8.213690000e-04         442.278094         566.569585         633.460772
 8.217830000e-04         442.374401         566.738543         633.664987
 8.221970000e-04         442.470552         566.907354         633.869100
 8.226120000e-04         442.566793         567.076445         634.073624
 8.230260000e-04         442.662641         567.244973         634.277542
 8.234410000e-04         442.758578         567.413777         634.481871
 8.238560000e-04         442.854347         567.582401         634.686058
 8.242710000e-04         442.949994         567.750935         634.890201
 8.246860000e-04         443.045463         567.919285         635.094213
 8.251010000e-04         443.140802         568.087530         635.298168
 8.255170000e-04         443.236207         568.256014         635.502492
 8.259330000e-04         443.331478         568.424379         635.706748
 8.263490000e-04         443.426597         568.592608         635.910913
 8.267660000e-04         443.521776         568.761074         636.115456
 8.271820000e-04         443.616588         568.929008         636.319425
 8.275990000e-04         443.711487         569.097224         636.523818
 8.280160000e-04         443.806230         569.265283         636.728100
 8.284330000e-04         443.900825         569.433219         636.932313
 8.288500000e-04         443.995288         569.601030         637.136451
 8.292680000e-04         444.089808         569.769071         637.340959
 8.296860000e-04         444.184195         569.936998         637.545400
 8.301040000e-04         444.278429         570.104791         637.749768
 8.305220000e-04         444.372536         570.272458         637.954052
 8.309400000e-04         444.466479         570.439977         638.158246
 8.313590000e-04         444.560518         570.607778         638.362857
 8.317780000e-04         444.654402         570.775428         638.567374
 8.321970000e-04         444.748147         570.942953         638.771816
 8.326160000e-04         444.841764         571.110372         638.976206
 8.330360000e-04         444.935460         571.278045         639.180988
 8.334550000e-04         445.028788         571.445187         639.385203
 8.338750000e-04         445.122202         571.612598         639.589830
 8.342950000e-04         445.215496         571.779908         639.794407
 8.347160000e-04         445.308856         571.947456         639.999362
 8.351360000e-04         445.401871         572.114496         640.203770
 8.355570000e-04         445.494968         572.281799         640.408584
 8.359780000e-04         445.587938         572.448994         640.613343
 8.363990000e-04         445.680771         572.616055         640.818015
 8.368200000e-04         445.773477         572.782992         641.022614
 8.372420000e-04         445.866278         572.950212         641.227638
 8.376640000e-04         445.958961         573.117333         641.432614
 8.380860000e-04         446.051501         573.284290         641.637469
 8.385080000e-04         446.143920         573.451151         641.842285
 8.389300000e-04         446.236212         573.617889         642.047025
 8.393530000e-04         446.328611         573.784915         642.252190
 8.397760000e-04         446.420889         573.951826         642.457288
 8.401990000e-04         446.513041         574.118615         642.662314
 8.406220000e-04         446.605066         574.285260         642.867234
 8.410460000e-04         446.697202         574.452221         643.072616
 8.414690000e-04         446.788992         574.618652         643.277421
 8.418930000e-04         446.880895         574.785370         643.482648
 8.423170000e-04         446.972682         574.951979         643.687813
 8.427420000e-04         447.064575         575.118869         643.893388
 8.431660000e-04         447.156131         575.285244         644.098410
 8.435910000e-04         447.247793         575.451896         644.303836
 8.440160000e-04         447.339356         575.618450         644.509208
 8.444410000e-04         447.430796         575.784891         644.714514
 8.448670000e-04         447.522358         575.951616         644.920229
 8.452920000e-04         447.613595         576.117844         645.125403
 8.457180000e-04         447.704944         576.284351         645.330980
 8.461440000e-04         447.796167         576.450722         645.536467
 8.465700000e-04         447.887316         576.617024         645.741922
 8.469970000e-04         447.978555         576.783584         645.947769
 8.474230000e-04         448.069496         576.949660         646.153073
 8.478500000e-04         448.160545         577.116014         646.358781
 8.482770000e-04         448.251493         577.282258         646.564420
 8.487050000e-04         448.342558         577.448788         646.770469
 8.491320000e-04         448.433316         577.614829         646.975973
 8.495600000e-04         448.524193         577.781140         647.181865
 8.499880000e-04         448.614963         577.947348         647.387705
 8.504160000e-04         448.705644         578.113453         647.593468
 8.508440000e-04         448.796253         578.279479         647.799177
 8.512730000e-04         448.886944         578.445740         648.005256
 8.517020000e-04         448.977580         578.611934         648.211284
 8.521310000e-04         449.068101         578.778004         648.417237
 8.525600000e-04         449.158531         578.943959         648.623092
 8.529890000e-04         449.248886         579.109845         648.828915
 8.534190000e-04         449.339354         579.275975         649.035091
 8.538490000e-04         449.429731         579.442016         649.241219
 8.542790000e-04         449.520024         579.607943         649.447252
 8.547090000e-04         449.610225         579.773775         649.653221
 8.551400000e-04         449.700548         579.939876         649.859579
 8.555710000e-04         449.790792         580.105873         650.065853
 8.560020000e-04         449.880946         580.271778         650.272070
 8.564330000e-04         449.971018         580.437561         650.478178
 8.568640000e-04         450.061015         580.603250         650.684215
 8.572960000e-04         450.151124         580.769214         650.890654
 8.577280000e-04         450.241149         580.935068         651.097002
 8.581600000e-04         450.331094         581.100811         651.303260
 8.585920000e-04         450.420955         581.266473         651.509467
 8.590240000e-04         450.510724         581.431989         651.715542
 8.594570000e-04         450.600626         581.597795         651.922023
 8.598900000e-04         450.690446         581.763514         652.128439
 8.603230000e-04         450.780188         581.929105         652.334745
 8.607560000e-04         450.869836         582.094595         652.540979
 8.611900000e-04         450.959616         582.260340         652.747568
 8.616240000e-04         451.049311         582.425998         652.954102
 8.620580000e-04         451.138919         582.591537         653.160535
 8.624920000e-04         451.228463         582.756979         653.366882
 8.629260000e-04         451.317921         582.922301         653.573129
 8.633610000e-04         451.407488         583.087885         653.779755
 8.637960000e-04         451.496980         583.253355         653.986278
 8.642310000e-04         451.586372         583.418710         654.192720
 8.646660000e-04         451.675717         583.583981         654.399079
 8.651020000e-04         451.765163         583.749494         654.605801
 8.655370000e-04         451.854325         583.914522         654.811956
 8.659730000e-04         451.943621         584.079834         655.018508
 8.664090000e-04         452.032825         584.245013         655.224946
 8.668460000e-04         452.122139         584.410442         655.431745
 8.672820000e-04         452.211182         584.575395         655.637984
 8.677190000e-04         452.300342         584.740613         655.844613
 8.681560000e-04         452.389415         584.905714         656.051135
 8.685930000e-04         452.478411         585.070690         656.257541
 8.690310000e-04         452.567526         585.235935         656.464331
 8.694690000e-04         452.656544         585.401050         656.671015
 8.699060000e-04         452.745287         585.565682         656.877132
 8.703450000e-04         452.834336         585.730928         657.084072
 8.707830000e-04         452.923116         585.895705         657.290460
 8.712210000e-04         453.011806         586.060355         657.496742
 8.716600000e-04         453.100611         586.225260         657.703390
 8.720990000e-04         453.189332         586.390039         657.909922
 8.725380000e-04         453.277965         586.554703         658.116363
 8.729780000e-04         453.366706         586.719614         658.323165
 8.734180000e-04         453.455373         586.884412         658.529866
 8.738570000e-04         453.543742         587.048694         658.735970
 8.742980000e-04         453.632424         587.213616         658.942934
 8.747380000e-04         453.720824         587.378037         659.149307
 8.751780000e-04         453.809131         587.542334         659.355580
 8.756190000e-04         453.897560         587.706881         659.562208
 8.760600000e-04         453.985889         587.871308         659.768744
 8.765010000e-04         454.074138         588.035600         659.975152
 8.769430000e-04         454.162493         588.200148         660.181935
 8.773840000e-04         454.250556         588.364183         660.388125
 8.778260000e-04         454.338732         588.528483         660.594699
 8.782680000e-04         454.426819         588.692643         660.801147
 8.787110000e-04         454.515014         588.857062         661.007973
 8.791530000e-04         454.602922         589.020968         661.214203
 8.795960000e-04         454.690935         589.185120         661.420797
 8.800390000e-04         454.778858         589.349154         661.627295
 8.804820000e-04         454.866683         589.513048         661.833670
 8.809250000e-04         454.954420         589.676800         662.039916
 8.813690000e-04         455.042267         589.840819         662.246553
 8.818130000e-04         455.130025         590.004706         662.453075
 8.822570000e-04         455.217678         590.168446         662.659468
 8.827010000e-04         455.305255         590.332079         662.865777
 8.831460000e-04         455.392919         590.495927         663.072417
 8.835910000e-04         455.480500         590.659664         663.278970
 8.840350000e-04         455.567789         590.822894         663.484936
 8.844810000e-04         455.655380         590.986729         663.691722
 8.849260000e-04         455.742682         591.150077         663.897948
 8.853720000e-04         455.830076         591.313634         664.104500
 8.858180000e-04         455.917400         591.477103         664.310982
 8.862640000e-04         456.004606         591.640389         664.517302
 8.867100000e-04         456.091724         591.803565         664.723537
 8.871560000e-04         456.178764         591.966635         664.929688
 8.876030000e-04         456.265887         592.129906         665.136160
 8.880500000e-04         456.352931         592.293074         665.342552
 8.884970000e-04         456.439864         592.456071         665.548790
 8.889450000e-04         456.526911         592.619327         665.755407
 8.893920000e-04         456.613662         592.782080         665.961451
 8.898400000e-04         456.700527         592.945080         666.167861
 8.902880000e-04         456.787293         593.107946         666.374159
 8.907370000e-04         456.874150         593.271027         666.580793
 8.911850000e-04         456.960726         593.433624         666.786869
 8.916340000e-04         457.047410         593.596466         666.993310
 8.920830000e-04         457.133992         593.759161         667.199630
 8.925320000e-04         457.220483         593.921716         667.405823
 8.929820000e-04         457.307076         594.084514         667.612389
 8.934310000e-04         457.393374         594.246806         667.818372
 8.938810000e-04         457.479798         594.409372         668.024759
 8.943310000e-04         457.566118         594.571783         668.231000
 8.947820000e-04         457.652534         594.734417         668.437593
 8.950000000e-04         457.694264         594.812967         668.537399
 8.952320000e-04         457.738666         594.896549         668.643605
 8.956830000e-04         457.824899         595.058927         668.849990
 8.961340000e-04         457.911031         595.221149         669.056235
 8.965850000e-04         457.997092         595.383286         669.262429
 8.970370000e-04         458.083247         595.545623         669.468935
 8.974880000e-04         458.169127         595.707497         669.674910
 8.979400000e-04         458.255085         595.869547         669.881174
 8.983920000e-04         458.340984         596.031536         670.087410
 8.988450000e-04         458.426969         596.193711         670.293946
 8.992970000e-04         458.512682         596.355420         670.499948
 8.997500000e-04         458.598489         596.517340         670.706274
 9.002030000e-04         458.684211         596.679140         670.912507
 9.006560000e-04         458.769850         596.840825         671.118653
 9.011100000e-04         458.855591         597.002727         671.325128
 9.015640000e-04         458.941233         597.164487         671.531487
 9.020180000e-04         459.026808         597.326144         671.737765
 9.024720000e-04         459.112287         597.487658         671.943923
 9.029260000e-04         459.197677         597.649043         672.149977
 9.033810000e-04         459.283180         597.810674         672.356391
 9.038360000e-04         459.368598         597.972170         672.562696
 9.042910000e-04         459.453926         598.133535         672.768890
 9.047460000e-04         459.539174         598.294776         672.974983
 9.052020000e-04         459.624526         598.456252         673.181433
 9.056570000e-04         459.709614         598.617250         673.387324
 9.061130000e-04         459.794795         598.778451         673.593531
 9.065700000e-04         459.880106         598.939927         673.800143
 9.070260000e-04         459.965122         599.100891         674.006164
 9.074830000e-04         460.050267         599.262101         674.212543
 9.079400000e-04         460.135322         599.423186         674.418824
 9.083970000e-04         460.220286         599.584125         674.624976
 9.088540000e-04         460.305189         599.744961         674.831043
 9.093120000e-04         460.390189         599.906013         675.037442
 9.097700000e-04         460.475114         600.066959         675.243764
 9.102280000e-04         460.559970         600.227781         675.449975
 9.106860000e-04         460.644737         600.388453         675.656047
 9.111440000e-04         460.729443         600.549040         675.862058
 9.116030000e-04         460.814247         600.709838         676.068400
 9.120620000e-04         460.898979         600.870512         676.274631
 9.125210000e-04         460.983623         601.031044         676.480734
 9.129810000e-04         461.068398         601.191842         676.687230
 9.134400000e-04         461.152900         601.352146         676.893143
 9.139000000e-04         461.237525         601.512689         677.099410
 9.143600000e-04         461.322063         601.673105         677.305569
 9.148210000e-04         461.406731         601.833756         677.512074
 9.152810000e-04         461.491120         601.993917         677.718009
 9.157420000e-04         461.575646         602.154336         677.924313
 9.162030000e-04         461.660088         602.314616         678.130496
 9.166640000e-04         461.744456         602.474780         678.336579
 9.171260000e-04         461.828933         602.635158         678.542987
 9.175880000e-04         461.913351         602.795450         678.749333
 9.180500000e-04         461.997691         602.955580         678.955513
 9.185120000e-04         462.081972         603.115624         679.161636
 9.189740000e-04         462.166179         603.275534         679.367628
 9.194370000e-04         462.250502         603.435676         679.573971
 9.199000000e-04         462.334755         603.595695         679.780199
 9.203630000e-04         462.418932         603.755580         679.986305
 9.208260000e-04         462.503059         603.915376         680.192339
 9.212900000e-04         462.587284         604.075365         680.398672
 9.217540000e-04         462.671452         604.235263         680.604936
 9.222180000e-04         462.755554         604.395019         680.811055
 9.226820000e-04         462.839581         604.554667         681.017090
 9.231460000e-04         462.923551         604.714198         681.223010
 9.236110000e-04         463.007633         604.873949         681.429263
 9.240760000e-04         463.091647         605.033582         681.635414
 9.245410000e-04         463.175601         605.193087         681.841433
 9.250070000e-04         463.259681         605.352840         682.047821
 9.254720000e-04         463.343502         605.512121         682.253646
 9.259380000e-04         463.427448         605.671622         682.459794
 9.264050000e-04         463.511501         605.831343         682.666277
 9.268710000e-04         463.595313         605.990603         682.872208
 9.273370000e-04         463.679056         606.149728         683.078002
 9.278040000e-04         463.762923         606.309106         683.284176
 9.282710000e-04         463.846733         606.468348         683.490205
 9.287390000e-04         463.930651         606.627812         683.696565
 9.292060000e-04         464.014324         606.786814         683.902378
 9.296740000e-04         464.098121         606.946034         684.108513
 9.301420000e-04         464.181854         607.105154         684.314563
 9.306100000e-04         464.265512         607.264129         684.520469
 9.310790000e-04         464.349319         607.423358         684.726734
 9.315470000e-04         464.432860         607.582107         684.932427
 9.320160000e-04         464.516521         607.741072         685.138447
 9.324860000e-04         464.600302         607.900259         685.344790
 9.329550000e-04         464.683848         608.058992         685.550584
 9.334250000e-04         464.767498         608.217926         685.756688
 9.338940000e-04         464.850917         608.376412         685.962241
 9.343650000e-04         464.934628         608.535465         686.168588
 9.348350000e-04         465.018103         608.694041         686.374341
 9.353060000e-04         465.101700         608.852850         686.580442
 9.357760000e-04         465.185045         609.011194         686.785987
 9.362470000e-04         465.268513         609.169749         686.991844
 9.367190000e-04         465.352090         609.328513         687.198015
 9.371900000e-04         465.435447         609.486853         687.403671
 9.376620000e-04         465.518911         609.645383         687.609615
 9.381340000e-04         465.602311         609.803787         687.815441
 9.386060000e-04         465.685652         609.962074         688.021154
 9.390790000e-04         465.769110         610.120590         688.227208
 9.395510000e-04         465.852331         610.278636         688.432684
 9.400240000e-04         465.935670         610.436888         688.638474
 9.404970000e-04         466.018943         610.595016         688.844140
 9.409710000e-04         466.102334         610.753363         689.050137
 9.414450000e-04         466.185665         610.911614         689.256052
 9.419180000e-04         466.268759         611.069372         689.461355
 9.423930000e-04         466.352148         611.227685         689.667428
 9.428670000e-04         466.435300         611.385561         689.872974
 9.433420000e-04         466.518578         611.543639         690.078812
 9.438160000e-04         466.601605         611.701240         690.284081
 9.442910000e-04         466.684743         611.859069         690.489691
 9.447670000e-04         466.768009         612.017109         690.695608
 9.452420000e-04         466.851036         612.174697         690.900981
 9.457180000e-04         466.934177         612.332484         691.106654
 9.461940000e-04         467.017252         612.490141         691.312197
 9.466700000e-04         467.100272         612.647681         691.517628
 9.471470000e-04         467.183409         612.805427         691.723367
 9.476240000e-04         467.266489         612.963055         691.928989
 9.481010000e-04         467.349510         613.120571         692.134510
 9.485780000e-04         467.432467         613.277954         692.339897
 9.490550000e-04         467.515348         613.435186         692.545138
 9.495330000e-04         467.598367         613.592654         692.750709
 9.500110000e-04         467.681314         613.749991         692.956160
 9.504890000e-04         467.764214         613.907225         693.161514
 9.509670000e-04         467.847036         614.064284         693.366684
 9.514460000e-04         467.929986         614.221591         693.572212
 9.519250000e-04         468.012867         614.378751         693.777594
 9.524040000e-04         468.095701         614.535802         693.982869
 9.528840000e-04         468.178638         614.693050         694.188447
 9.533630000e-04         468.261340         614.849835         694.393461
 9.538430000e-04         468.344166         615.006845         694.598808
 9.543230000e-04         468.426931         615.163716         694.804008
 9.548030000e-04         468.509641         615.320492         695.009130
 9.552840000e-04         468.592446         615.477426         695.214504
 9.557650000e-04         468.675211         615.634256         695.419771
 9.562460000e-04         468.757907         615.790962         695.624924
 9.567270000e-04         468.840540         615.947527         695.829931
 9.572090000e-04         468.923298         616.104302         696.035247
 9.576900000e-04         469.005828         616.260648         696.240048
 9.581720000e-04         469.088464         616.417186         696.445141
 9.586550000e-04         469.171217         616.573921         696.650528
 9.591370000e-04         469.253734         616.730195         696.855353
 9.596200000e-04         469.336369         616.886674         697.060490
 9.601030000e-04         469.418953         617.043059         697.265540
 9.605860000e-04         469.501464         617.199272         697.470404
 9.610700000e-04         469.584091         617.355723         697.675633
 9.615530000e-04         469.666497         617.511695         697.880259
 9.620370000e-04         469.749020         617.667885         698.085211
 9.625210000e-04         469.831485         617.823953         698.290046
 9.630060000e-04         469.914056         617.980214         698.495172
 9.634910000e-04         469.996575         618.136358         698.700184
 9.639750000e-04         470.078870         618.292049         698.904643
 9.644610000e-04         470.161443         618.448252         699.109813
 9.649460000e-04         470.243791         618.604027         699.314465
 9.654320000e-04         470.326251         618.759998         699.519412
 9.659170000e-04         470.408490         618.915507         699.723783
 9.664040000e-04         470.491012         619.071546         699.928890
 9.668900000e-04         470.573302         619.227138         700.133459
 9.673770000e-04         470.655715         619.382911         700.338294
 9.678630000e-04         470.737907         619.538293         700.542665
 9.683510000e-04         470.820376         619.694161         700.747703
 9.688380000e-04         470.902621         619.849574         700.952184
 9.693250000e-04         470.984817         620.004869         701.156540
 9.698130000e-04         471.067123         620.160364         701.361209
 9.703010000e-04         471.149378         620.315738         701.565751
 9.707900000e-04         471.231744         620.471319         701.770610
 9.712780000e-04         471.313883         620.626415         701.974857
 9.717670000e-04         471.396154         620.781769         702.179491
 9.722560000e-04         471.478369         620.936973         702.383957
 9.727450000e-04         471.560510         621.092041         702.588291
 9.732350000e-04         471.642791         621.247334         702.792948
 9.737250000e-04         471.725009         621.402478         702.997453
 9.742150000e-04         471.807168         621.557503         703.201836
 9.747050000e-04         471.889299         621.712436         703.406129
 9.751960000e-04         471.971524         621.867533         703.610681
 9.756860000e-04         472.053532         622.022192         703.814691
 9.761770000e-04         472.135666         622.177064         704.019017
 9.766690000e-04         472.217916         622.332133         704.223634
 9.771600000e-04         472.299935         622.486734         704.427680
 9.776520000e-04         472.382092         622.641570         704.632060
 9.781440000e-04         472.464178         622.796260         704.836292
 9.786360000e-04         472.546233         622.950847         705.040413
 9.791290000e-04         472.628393         623.105611         705.244812
 9.796210000e-04         472.710338         623.259947         705.448675
 9.801140000e-04         472.792397         623.414467         705.652820
 9.806070000e-04         472.874414         623.568876         705.856853
 9.811010000e-04         472.956548         623.723482         706.061179
 9.815950000e-04         473.038636         623.877980         706.265400
 9.820890000e-04         473.120670         624.032322         706.469441
 9.825830000e-04         473.202659         624.186581         706.673410
 9.830770000e-04         473.284603         624.340708         706.877237
 9.835720000e-04         473.366656         624.495013         707.081335
 9.840670000e-04         473.448676         624.649223         707.285336
 9.845620000e-04         473.530639         624.803310         707.489215
 9.850580000e-04         473.612724         624.957565         707.693340
 9.855530000e-04         473.694599         625.111399         707.896945
 9.860490000e-04         473.776590         625.265452         708.100873
 9.865450000e-04         473.858541         625.419363         708.304641
 9.870420000e-04         473.940606         625.573475         708.508710
 9.875390000e-04         474.022626         625.727455         708.712632
 9.880360000e-04         474.104604         625.881344         708.916474
 9.885330000e-04         474.186535         626.035092         709.120151
 9.890300000e-04         474.268416         626.188718         709.323711
 9.895280000e-04         474.350417         626.342540         709.527551
 9.900260000e-04         474.432386         626.496258         709.731284
 9.905240000e-04         474.514306         626.649861         709.934898
 9.910000000e-04         474.592557         626.796549         710.129378
 9.910220000e-04         474.596174         626.803325         710.138359
 9.915210000e-04         474.678169         626.956978         710.342097
 9.920200000e-04         474.760119         627.110544         710.545759
 9.925190000e-04         474.842027         627.263957         710.749235
 9.930190000e-04         474.924057         627.417587         710.953036
 9.935180000e-04         475.005874         627.570771         711.156277
 9.940180000e-04         475.087824         627.724163         711.359815
 9.945180000e-04         475.169723         627.877429         711.563222
 9.950190000e-04         475.251746         628.030886         711.766911
 9.955190000e-04         475.333561         628.183919         711.970063
 9.960200000e-04         475.415498         628.337154         712.173516
 9.965220000e-04         475.497553         628.490563         712.377233
 9.970230000e-04         475.579406         628.643553         712.580414
 9.975250000e-04         475.661382         628.796728         712.783866
 9.980270000e-04         475.743315         628.949796         712.987213
 9.985290000e-04         475.825209         629.102729         713.190401
 9.990310000e-04         475.907065         629.255566         713.393492
 9.995340000e-04         475.989036         629.408577         713.596841
 1.000040000e-03         476.071459         629.562398         713.801298
 1.000540000e-03         476.152862         629.714267         714.003188
 1.001040000e-03         476.234227         629.866027         714.204958
 1.001550000e-03         476.317184         630.020711         714.410640
 1.002050000e-03         476.398467         630.172232         714.612143
 1.002560000e-03         476.481332         630.326662         714.817550
 1.003060000e-03         476.562540         630.477953         715.018796
 1.003560000e-03         476.643704         630.629142         715.219942
 1.004070000e-03         476.726459         630.783232         715.424969
 1.004570000e-03         476.807544         630.934189         715.625859
 1.005080000e-03         476.890215         631.088044         715.830628
 1.005590000e-03         476.972847         631.241780         716.035266
 1.006090000e-03         477.053822         631.392377         716.235745
 1.006600000e-03         477.136375         631.545880         716.440125
 1.007100000e-03         477.217262         631.696256         716.640367
 1.007610000e-03         477.299742         631.849540         716.844507
 1.008120000e-03         477.382177         632.002688         717.048488
 1.008630000e-03         477.464580         632.155727         717.252342
 1.009130000e-03         477.545312         632.305632         717.452064
 1.009640000e-03         477.627640         632.458451         717.655681
 1.010150000e-03         477.709925         632.611138         717.859148
 1.010660000e-03         477.792173         632.763720         718.062499
 1.011170000e-03         477.874375         632.916174         718.265712
 1.011670000e-03         477.954927         633.065513         718.464790
 1.012180000e-03         478.037069         633.217759         718.667766
 1.012690000e-03         478.119151         633.369859         718.870583
 1.013200000e-03         478.201214         633.521848         719.073262
 1.013710000e-03         478.283236         633.673738         719.275840
 1.014220000e-03         478.365210         633.825490         719.478261
 1.014730000e-03         478.447157         633.977140         719.680564
 1.015240000e-03         478.529059         634.128668         719.882734
 1.015750000e-03         478.610942         634.280090         720.084771
 1.016260000e-03         478.692763         634.431390         720.286691
 1.016780000e-03         478.776172         634.585533         720.492406
 1.017290000e-03         478.857937         634.736621         720.694080
 1.017800000e-03         478.939664         634.887585         720.895606
 1.018310000e-03         479.021354         635.038425         721.096992
 1.018820000e-03         479.103005         635.189154         721.298255
 1.019340000e-03         479.186224         635.342734         721.503348
 1.019850000e-03         479.267803         635.493219         721.704327
 1.020360000e-03         479.349344         635.643597         721.905194
 1.020880000e-03         479.432449         635.796812         722.109867
 1.021390000e-03         479.513931         635.946975         722.310480
 1.021900000e-03         479.595364         636.097015         722.510960
 1.022420000e-03         479.678366         636.249880         722.715228
 1.022930000e-03         479.759743         636.399696         722.915439
 1.023450000e-03         479.842675         636.552354         723.119485
 1.023960000e-03         479.923965         636.701935         723.319441
 1.024480000e-03         480.006824         636.854325         723.523161
 1.024990000e-03         480.088053         637.003690         723.722867
 1.025510000e-03         480.170847         637.155894         723.926391
 1.026020000e-03         480.252008         637.305005         724.125791
 1.026540000e-03         480.334727         637.456946         724.329003
 1.027060000e-03         480.417415         637.608797         724.532111
 1.027570000e-03         480.498468         637.757576         724.731144
 1.028090000e-03         480.581095         637.909191         724.933971
 1.028610000e-03         480.663670         638.060665         725.136647
 1.029120000e-03         480.744629         638.209126         725.335308
 1.029640000e-03         480.827132         638.360394         725.537758
 1.030160000e-03         480.909614         638.511519         725.740014
 1.030680000e-03         480.992065         638.662553         725.942175
 1.031200000e-03         481.074480         638.813487         726.144229
 1.031710000e-03         481.155275         638.961370         726.342210
 1.032230000e-03         481.237616         639.112062         726.543983
 1.032750000e-03         481.319936         639.262650         726.745627
 1.033270000e-03         481.402215         639.413104         726.947113
 1.033790000e-03         481.484455         639.563447         727.148475
 1.034310000e-03         481.566668         639.713672         727.349696
 1.034830000e-03         481.648851         639.863820         727.550838
 1.035350000e-03         481.730997         640.013818         727.751794
 1.035870000e-03         481.813119         640.163717         727.952631
 1.036400000e-03         481.896786         640.316385         728.157198
 1.036920000e-03         481.978846         640.466054         728.357762
 1.037440000e-03         482.060863         640.615593         728.558177
 1.037960000e-03         482.142853         640.765044         728.758494
 1.038480000e-03         482.224809         640.914377         728.958669
 1.039000000e-03         482.306738         641.063601         729.158718
 1.039530000e-03         482.390213         641.215598         729.362500
 1.040050000e-03         482.472069         641.364576         729.562256
 1.040570000e-03         482.553909         641.513461         729.761898
 1.041100000e-03         482.637282         641.665115         729.965284
 1.041620000e-03         482.719061         641.813764         730.164640
 1.042140000e-03         482.800811         641.962339         730.363920
 1.042670000e-03         482.884090         642.113634         730.566871
 1.043190000e-03         482.965765         642.261960         730.765858
 1.043720000e-03         483.048992         642.413032         730.968539
 1.044240000e-03         483.130621         642.561153         731.167276
 1.044770000e-03         483.213783         642.712001         731.369692
 1.045290000e-03         483.295353         642.859891         731.568155
 1.045820000e-03         483.378455         643.010530         731.770331
 1.046350000e-03         483.461532         643.161041         731.972337
 1.046870000e-03         483.543007         643.308603         732.170412
 1.047400000e-03         483.626021         643.458884         732.372146
 1.047930000e-03         483.709008         643.609057         732.573755
 1.048450000e-03         483.790407         643.756311         732.771458
 1.048980000e-03         483.873333         643.906270         732.972814
 1.049510000e-03         483.956238         644.056111         733.174011
 1.050040000e-03         484.039108         644.205852         733.375104
 1.050560000e-03         484.120391         644.352648         733.572255
 1.051090000e-03         484.203212         644.502163         733.773064
 1.051620000e-03         484.286000         644.651577         733.973758
 1.052150000e-03         484.368760         644.800876         734.174313
 1.052680000e-03         484.451491         644.950067         734.374740
 1.053210000e-03         484.534197         645.099136         734.575012
 1.053740000e-03         484.616877         645.248101         734.775161
 1.054270000e-03         484.699533         645.396954         734.975167
 1.054800000e-03         484.782158         645.545714         735.175071
 1.055330000e-03         484.864767         645.694366         735.374830
 1.055860000e-03         484.947335         645.842900         735.574452
 1.056390000e-03         485.029882         645.991329         735.773948
 1.056920000e-03         485.112394         646.139632         735.973293
 1.057450000e-03         485.194892         646.287842         736.172512
 1.057990000e-03         485.278915         646.438742         736.375371
 1.058520000e-03         485.361356         646.586739         736.574334
 1.059050000e-03         485.443768         646.734615         736.773154
 1.059580000e-03         485.526164         646.882399         736.971859
 1.060120000e-03         485.610089         647.032854         737.174158
 1.060650000e-03         485.692433         647.180414         737.372579
 1.061180000e-03         485.774748         647.327876         737.570886
 1.061720000e-03         485.858590         647.478015         737.772807
 1.062250000e-03         485.940851         647.625244         737.970821
 1.062790000e-03         486.024654         647.775166         738.172464
 1.063320000e-03         486.106871         647.922189         738.370223
 1.063850000e-03         486.189065         648.069116         738.567864
 1.064390000e-03         486.272780         648.218699         738.769093
 1.064930000e-03         486.356478         648.368185         738.970201
 1.065460000e-03         486.438615         648.514804         739.167447
 1.066000000e-03         486.522257         648.664062         739.368266
 1.066530000e-03         486.604330         648.810456         739.565247
 1.067070000e-03         486.687929         648.959510         739.765814
 1.067610000e-03         486.771510         649.108450         739.966229
 1.068140000e-03         486.853524         649.254543         740.162824
 1.068680000e-03         486.937044         649.403269         740.362987
 1.069220000e-03         487.020555         649.551888         740.562999
 1.069760000e-03         487.104041         649.700415         740.762905
 1.070290000e-03         487.185963         649.846077         740.958953
 1.070830000e-03         487.269392         649.994386         741.158589
 1.071370000e-03         487.352818         650.142588         741.358075
 1.071910000e-03         487.436208         650.290677         741.557428
 1.072450000e-03         487.519581         650.438668         741.756651
 1.072990000e-03         487.602935         650.586550         741.955739
 1.073530000e-03         487.686262         650.734330         742.154697
 1.074070000e-03         487.769574         650.882010         742.353522
 1.074610000e-03         487.852858         651.029570         742.552198
 1.075150000e-03         487.936115         651.177022         742.750737
 1.075690000e-03         488.019351         651.324383         742.949169
 1.076230000e-03         488.102585         651.471652         743.147466
 1.076770000e-03         488.185773         651.618792         743.345616
 1.077310000e-03         488.268958         651.765845         743.543642
 1.077850000e-03         488.352110         651.912784         743.741529
 1.078400000e-03         488.436791         652.062345         743.942953
 1.078940000e-03         488.519906         652.209075         744.140568
 1.079480000e-03         488.603000         652.355711         744.338064
 1.080020000e-03         488.686074         652.502229         744.535411
 1.080570000e-03         488.770674         652.651376         744.736295
 1.081110000e-03         488.853703         652.797703         744.933405
 1.081660000e-03         488.938257         652.946623         745.133996
 1.082200000e-03         489.021249         653.092742         745.330831
 1.082740000e-03         489.104231         653.238759         745.527517
 1.083290000e-03         489.188719         653.387374         745.727729
 1.083830000e-03         489.271657         653.533178         745.924147
 1.084380000e-03         489.356110         653.681579         746.124069
 1.084920000e-03         489.439001         653.827177         746.320230
 1.085470000e-03         489.523417         653.975386         746.519910
 1.086010000e-03         489.606278         654.120784         746.715799
 1.086560000e-03         489.690654         654.268784         746.915206
 1.087110000e-03         489.775006         654.416663         747.114453
 1.087650000e-03         489.857808         654.561757         747.309951
 1.088200000e-03         489.942129         654.709440         747.508938
 1.088750000e-03         490.026417         654.857002         747.707778
 1.089300000e-03         490.110698         655.004490         747.906515
 1.089840000e-03         490.193436         655.149185         748.101483
 1.090390000e-03         490.277676         655.296452         748.299929
 1.090940000e-03         490.361900         655.443614         748.498241
 1.091490000e-03         490.446099         655.590665         748.696402
 1.092040000e-03         490.530284         655.737638         748.894465
 1.092590000e-03         490.614451         655.884479         749.092353
 1.093140000e-03         490.698594         656.031243         749.290143
 1.093690000e-03         490.782740         656.177901         749.487779
 1.094240000e-03         490.866853         656.324459         749.685295
 1.094790000e-03         490.950955         656.470914         749.882667
 1.095340000e-03         491.035038         656.617278         750.079926
 1.095890000e-03         491.119104         656.763533         750.277038
 1.096440000e-03         491.203149         656.909676         750.473995
 1.096990000e-03         491.287174         657.055718         750.670828
 1.097540000e-03         491.371191         657.201684         750.867557
 1.098090000e-03         491.455185         657.347536         751.064135
 1.098650000e-03         491.540684         657.495930         751.264148
 1.099200000e-03         491.624638         657.641561         751.460428
 1.099750000e-03         491.708590         657.787125         751.656619
 1.100000000e-03         491.746743         657.853255         751.745749
 1.100300000e-03         491.792520         657.932579         751.852667
 1.100860000e-03         491.877955         658.080570         752.052135
 1.101410000e-03         491.961851         658.225817         752.247904
 1.101970000e-03         492.047264         658.373610         752.447098
 1.102520000e-03         492.131128         658.518672         752.642618
 1.103070000e-03         492.214969         658.663612         752.837982
 1.103630000e-03         492.300324         658.811113         753.036797
 1.104180000e-03         492.384144         658.955877         753.231915
 1.104740000e-03         492.469473         659.103156         753.430421
 1.105290000e-03         492.553255         659.247720         753.625276
 1.105850000e-03         492.638550         659.394801         753.823515
 1.106410000e-03         492.723823         659.541780         754.021626
 1.106960000e-03         492.807569         659.686065         754.216102
 1.107520000e-03         492.892821         659.832844         754.413930
 1.108080000e-03         492.978044         659.979534         754.611657
 1.108630000e-03         493.061740         660.123509         754.805710
 1.109190000e-03         493.146940         660.270003         755.003160
 1.109750000e-03         493.232127         660.416383         755.200454
 1.110310000e-03         493.317310         660.562696         755.397653
 1.110860000e-03         493.400946         660.706276         755.591171
 1.111420000e-03         493.486078         660.852358         755.788068
 1.111980000e-03         493.571215         660.998372         755.984858
 1.112540000e-03         493.656335         661.144277         756.181502
 1.113100000e-03         493.741435         661.290080         756.378011
 1.113660000e-03         493.826520         661.435782         756.574384
 1.114220000e-03         493.911592         661.581393         756.770628
 1.114780000e-03         493.996648         661.726899         756.966729
 1.115340000e-03         494.081699         661.872325         757.162716
 1.115900000e-03         494.166736         662.017640         757.358551
 1.116460000e-03         494.251754         662.162865         757.554270
 1.117020000e-03         494.336761         662.307984         757.749833
 1.117590000e-03         494.423266         662.455594         757.948757
 1.118150000e-03         494.508247         662.600540         758.144088
 1.118710000e-03         494.593208         662.745369         758.339261
 1.119270000e-03         494.678162         662.890099         758.534286
 1.119840000e-03         494.764622         663.037324         758.732676
 1.120400000e-03         494.849553         663.181877         758.927460
 1.120960000e-03         494.934465         663.326335         759.122123
 1.121530000e-03         495.020898         663.473269         759.320093
 1.122090000e-03         495.105775         663.617528         759.514484
 1.122650000e-03         495.190662         663.761697         759.708725
 1.123220000e-03         495.277042         663.908333         759.906297
 1.123780000e-03         495.361894         664.052319         760.100300
 1.124350000e-03         495.448257         664.198784         760.297630
 1.124910000e-03         495.533080         664.342562         760.491340
 1.125480000e-03         495.619417         664.488821         760.688385
 1.126050000e-03         495.705742         664.634982         760.885285
 1.126610000e-03         495.790534         664.778491         761.078624
 1.127180000e-03         495.876840         664.924470         761.275267
 1.127740000e-03         495.961621         665.067800         761.468340
 1.128310000e-03         496.047900         665.213581         761.664712
 1.128880000e-03         496.134156         665.359264         761.860952
 1.129450000e-03         496.220417         665.504862         762.057060
 1.130010000e-03         496.305154         665.647824         762.249616
 1.130580000e-03         496.391391         665.793218         762.445440
 1.131150000e-03         496.477615         665.938553         762.641184
 1.131720000e-03         496.563822         666.083752         762.836736
 1.132290000e-03         496.650026         666.228893         763.032202
 1.132860000e-03         496.736215         666.373906         763.227486
 1.133430000e-03         496.822401         666.518852         763.422672
 1.134000000e-03         496.908569         666.663701         763.617733
 1.134570000e-03         496.994735         666.808459         763.812647
 1.135140000e-03         497.080889         666.953110         764.007414
 1.135710000e-03         497.167024         667.097680         764.202075
 1.136280000e-03         497.253159         667.242164         764.396608
 1.136850000e-03         497.339281         667.386537         764.590976
 1.137420000e-03         497.425399         667.530827         764.785229
 1.137990000e-03         497.511501         667.675034         764.979368
 1.138570000e-03         497.599101         667.821659         765.176748
 1.139140000e-03         497.685192         667.965681         765.370612
 1.139710000e-03         497.771273         668.109609         765.564341
 1.140290000e-03         497.858849         668.255957         765.761320
 1.140860000e-03         497.944908         668.399705         765.954797
 1.141430000e-03         498.030955         668.543353         766.148129
 1.142010000e-03         498.118515         668.689429         766.344709
 1.142580000e-03         498.204554         668.832911         766.537793
 1.143150000e-03         498.290570         668.976291         766.730745
 1.143730000e-03         498.378098         669.122089         766.926928
 1.144300000e-03         498.464101         669.265288         767.119611
 1.144880000e-03         498.551619         669.410901         767.315514
 1.145460000e-03         498.639115         669.556432         767.511320
 1.146030000e-03         498.725111         669.699372         767.703611
 1.146610000e-03         498.812591         669.844715         767.899136
 1.147180000e-03         498.898563         669.987460         768.091150
 1.147760000e-03         498.986031         670.132632         768.286429
 1.148340000e-03         499.073487         670.277704         768.481563
 1.148920000e-03         499.160951         670.422693         768.676558
 1.149490000e-03         499.246891         670.565085         768.868056
 1.150070000e-03         499.334327         670.709890         769.062795
 1.150650000e-03         499.421765         670.854611         769.257401
 1.151230000e-03         499.509192         670.999237         769.451877
 1.151810000e-03         499.596615         671.143783         769.646228
 1.152390000e-03         499.684025         671.288221         769.840421
 1.152960000e-03         499.769931         671.430086         770.031138
 1.153540000e-03         499.857326         671.574359         770.225096
 1.154120000e-03         499.944724         671.718549         770.418916
 1.154700000e-03         500.032109         671.862634         770.612592
 1.155280000e-03         500.119485         672.006642         770.806152
 1.155870000e-03         500.208364         672.153032         771.002900
 1.156450000e-03         500.295737         672.296861         771.196186
 1.157030000e-03         500.383095         672.440597         771.389344
 1.157610000e-03         500.470439         672.584242         771.582367
 1.158190000e-03         500.557799         672.727817         771.775275
 1.158770000e-03         500.645140         672.871286         771.968032
 1.159360000e-03         500.733985         673.017153         772.163995
 1.159940000e-03         500.821315         673.160458         772.356510
 1.160520000e-03         500.908641         673.303666         772.548872
 1.161110000e-03         500.997470         673.449265         772.744438
 1.161690000e-03         501.084789         673.592306         772.936550
 1.162270000e-03         501.172097         673.735274         773.128558
 1.162860000e-03         501.260905         673.880602         773.323719
 1.163440000e-03         501.348216         674.023399         773.515457
 1.164030000e-03         501.437012         674.168547         773.710348
 1.164610000e-03         501.524301         674.311155         773.901813
 1.165200000e-03         501.613091         674.456130         774.096439
 1.165780000e-03         501.700371         674.598573         774.287652
 1.166370000e-03         501.789152         674.743398         774.482057
 1.166960000e-03         501.877926         674.888108         774.676277
 1.167540000e-03         501.965204         675.030319         774.867132
 1.168130000e-03         502.053956         675.174843         775.061091
 1.168720000e-03         502.142731         675.319325         775.254955
 1.169300000e-03         502.229989         675.461254         775.445383
 1.169890000e-03         502.318730         675.605548         775.638990
 1.170480000e-03         502.407482         675.749748         775.832437
 1.171070000e-03         502.496233         675.893878         776.025776
 1.171660000e-03         502.584970         676.037914         776.218980
 1.172250000e-03         502.673720         676.181878         776.412058
 1.172840000e-03         502.762445         676.325734         776.604992
 1.173430000e-03         502.851180         676.469522         776.797806
 1.174020000e-03         502.939913         676.613213         776.990467
 1.174610000e-03         503.028640         676.756839         777.183038
 1.175200000e-03         503.117356         676.900360         777.375454
 1.175790000e-03         503.206069         677.043810         777.567756
 1.176380000e-03         503.294787         677.187183         777.759932
 1.176970000e-03         503.383503         677.330456         777.951959
 1.177560000e-03         503.472211         677.473658         778.143875
 1.178150000e-03         503.560903         677.616753         778.335636
 1.178750000e-03         503.651115         677.762217         778.530548
 1.179340000e-03         503.739812         677.905148         778.722044
 1.179930000e-03         503.828518         678.048030         778.913458
 1.180520000e-03         503.917208         678.190809         779.104724
 1.181120000e-03         504.007402         678.335923         779.299092
 1.181710000e-03         504.096081         678.478529         779.490097
 1.182300000e-03         504.184780         678.621074         779.680982
 1.182900000e-03         504.274971         678.765949         779.874978
 1.183490000e-03         504.363636         678.908291         780.065571
 1.184090000e-03         504.453829         679.053001         780.259304
 1.184680000e-03         504.542510         679.195213         780.449678
 1.185280000e-03         504.632690         679.339752         780.643154
 1.185880000e-03         504.722868         679.484209         780.836499
 1.186470000e-03         504.811528         679.626157         781.026474
 1.187070000e-03         504.901717         679.770458         781.219559
 1.187660000e-03         504.990381         679.912258         781.409291
 1.188260000e-03         505.080549         680.056379         781.602114
 1.188860000e-03         505.170728         680.200432         781.794811
 1.189460000e-03         505.260890         680.344386         781.987369
 1.190050000e-03         505.349554         680.485875         782.176609
 1.190650000e-03         505.439715         680.629667         782.368907
 1.191250000e-03         505.529887         680.773384         782.561080
 1.191850000e-03         505.620048         680.917025         782.753137
 1.192450000e-03         505.710204         681.060571         782.945052
 1.193050000e-03         505.800368         681.204056         783.136859
 1.193650000e-03         505.890529         681.347448         783.328518
 1.194250000e-03         505.980695         681.490766         783.520056
 1.194850000e-03         506.070840         681.633984         783.711452
 1.195450000e-03         506.160996         681.777143         783.902748
 1.196050000e-03         506.251160         681.920228         784.093912
 1.196650000e-03         506.341317         682.063220         784.284935
 1.197250000e-03         506.431483         682.206150         784.475852
 1.197850000e-03         506.521634         682.348983         784.666625
 1.198460000e-03         506.613295         682.494120         784.860449
 1.199060000e-03         506.703456         682.636805         785.050978
 1.199660000e-03         506.793607         682.779398         785.241367
 1.200260000e-03         506.883764         682.921930         785.431652
 1.200870000e-03         506.975425         683.066748         785.624957
 1.201470000e-03         507.065582         683.209110         785.814969
 1.202080000e-03         507.157240         683.353766         786.008022
 1.202680000e-03         507.247413         683.496000         786.197811
 1.203280000e-03         507.337566         683.638133         786.387456
 1.203890000e-03         507.429221         683.782539         786.580107
 1.204490000e-03         507.519379         683.924534         786.769528
 1.205100000e-03         507.611045         684.068799         786.961938
 1.205700000e-03         507.701214         684.210637         787.151088
 1.206310000e-03         507.792875         684.354736         787.343242
 1.206920000e-03         507.884544         684.498779         787.535292
 1.207520000e-03         507.974699         684.640368         787.724053
 1.208130000e-03         508.066379         684.784254         787.915843
 1.208740000e-03         508.158041         684.928049         788.107496
 1.209350000e-03         508.249716         685.071784         788.299042
 1.209950000e-03         508.339888         685.213076         788.487312
 1.210000000e-03         508.347398         685.224841         788.502990
 1.210560000e-03         508.431561         685.356642         788.678584
 1.211170000e-03         508.523230         685.500132         788.869740
 1.211780000e-03         508.614910         685.643556         789.060776
 1.212390000e-03         508.706577         685.786885         789.251667
 1.213000000e-03         508.798272         685.930169         789.442463
 1.213610000e-03         508.889940         686.073345         789.633109
 1.214220000e-03         508.981632         686.216464         789.823636
 1.214830000e-03         509.073325         686.359513         790.014048
 1.215440000e-03         509.165014         686.502476         790.204322
 1.216050000e-03         509.256695         686.645355         790.394475
 1.216660000e-03         509.348379         686.788164         790.584502
 1.217270000e-03         509.440088         686.930907         790.774401
 1.217880000e-03         509.531777         687.073572         790.964191
 1.218500000e-03         509.624992         687.218515         791.156974
 1.219110000e-03         509.716693         687.361021         791.346494
 1.219720000e-03         509.808401         687.503455         791.535886
 1.220330000e-03         509.900098         687.645815         791.725171
 1.220950000e-03         509.993311         687.790441         791.917432
 1.221560000e-03         510.085026         687.932663         792.106474
 1.222170000e-03         510.176742         688.074813         792.295396
 1.222790000e-03         510.269976         688.219226         792.487287
 1.223400000e-03         510.361686         688.361218         792.675958
 1.224020000e-03         510.454909         688.505457         792.867570
 1.224630000e-03         510.546649         688.647326         793.056013
 1.225250000e-03         510.639878         688.791429         793.247400
 1.225860000e-03         510.731616         688.933140         793.435578
 1.226480000e-03         510.824849         689.077086         793.626704
 1.227100000e-03         510.918094         689.220973         793.817722
 1.227710000e-03         511.009839         689.362461         794.005529
 1.228330000e-03         511.103099         689.506210         794.196307
 1.228950000e-03         511.196358         689.649882         794.386954
 1.229570000e-03         511.289611         689.793461         794.577457
 1.230180000e-03         511.381368         689.934660         794.764771
 1.230800000e-03         511.474652         690.078132         794.955064
 1.231420000e-03         511.567921         690.221510         795.145223
 1.232040000e-03         511.661197         690.364813         795.335247
 1.232660000e-03         511.754470         690.508042         795.525147
 1.233280000e-03         511.847755         690.651195         795.714916
 1.233900000e-03         511.941051         690.794284         795.904566
 1.234520000e-03         512.034350         690.937311         796.094108
 1.235140000e-03         512.127639         691.080259         796.283533
 1.235760000e-03         512.220947         691.223134         796.472816
 1.236380000e-03         512.314246         691.365937         796.661985
 1.237000000e-03         512.407562         691.508660         796.851009
 1.237620000e-03         512.500860         691.651312         797.039932
 1.238250000e-03         512.595702         691.796221         797.231794
 1.238870000e-03         512.689033         691.938747         797.420466
 1.239490000e-03         512.782361         692.081204         797.609043
 1.240110000e-03         512.875695         692.223593         797.797489
 1.240740000e-03         512.970551         692.368208         797.988845
 1.241360000e-03         513.063879         692.510430         798.177023
 1.241980000e-03         513.157234         692.652599         798.365085
 1.242610000e-03         513.252101         692.797017         798.556103
 1.243230000e-03         513.345453         692.939041         798.743924
 1.243860000e-03         513.440330         693.083299         798.934662
 1.244480000e-03         513.533712         693.225212         799.122269
 1.245110000e-03         513.628586         693.369308         799.312738
 1.245730000e-03         513.721971         693.511071         799.500096
 1.246360000e-03         513.816872         693.655065         799.690364
 1.246990000e-03         513.911772         693.798973         799.880498
 1.247610000e-03         514.005170         693.940544         800.067511
 1.248240000e-03         514.100088         694.084313         800.257392
 1.248870000e-03         514.195003         694.228007         800.447149
 1.249490000e-03         514.288410         694.369358         800.633791
 1.250120000e-03         514.383349         694.512939         800.823336
 1.250750000e-03         514.478293         694.656450         801.012753
 1.251380000e-03         514.573240         694.799883         801.202041
 1.252010000e-03         514.668176         694.943230         801.391190
 1.252640000e-03         514.763135         695.086530         801.580242
 1.253270000e-03         514.858101         695.229760         801.769165
 1.253900000e-03         514.953076         695.372930         801.957978
 1.254530000e-03         515.048031         695.516000         802.146643
 1.255160000e-03         515.143024         695.659044         802.335230
 1.255790000e-03         515.238013         695.802007         802.523687
 1.256420000e-03         515.333016         695.944915         802.712029
 1.257050000e-03         515.428015         696.087730         802.900219
 1.257680000e-03         515.523021         696.230483         803.088296
 1.258310000e-03         515.618055         696.373213         803.276314
 1.258950000e-03         515.714575         696.518100         803.467150
 1.259580000e-03         515.809606         696.660655         803.654868
 1.260210000e-03         515.904635         696.803148         803.842484
 1.260840000e-03         515.999671         696.945573         804.029978
 1.261480000e-03         516.096241         697.090208         804.220340
 1.262110000e-03         516.191301         697.232515         804.407609
 1.262750000e-03         516.287882         697.377019         804.597737
 1.263380000e-03         516.382954         697.519188         804.784756
 1.264020000e-03         516.479531         697.663542         804.974630
 1.264650000e-03         516.574620         697.805588         805.161426
 1.265290000e-03         516.671231         697.949831         805.351082
 1.265920000e-03         516.766336         698.091742         805.537631
 1.266560000e-03         516.862955         698.235841         805.727027
 1.267190000e-03         516.958062         698.377621         805.913356
 1.267830000e-03         517.054718         698.521626         806.102555
 1.268470000e-03         517.151374         698.665540         806.291602
 1.269110000e-03         517.248015         698.809374         806.480525
 1.269740000e-03         517.343158         698.950895         806.666372
 1.270380000e-03         517.439824         699.094607         806.855060
 1.271020000e-03         517.536511         699.238286         807.043677
 1.271660000e-03         517.633186         699.381859         807.232119
 1.272300000e-03         517.729882         699.525383         807.420457
 1.272940000e-03         517.826596         699.668864         807.608706
 1.273580000e-03         517.923289         699.812236         807.796780
 1.274220000e-03         518.020025         699.955599         807.984803
 1.274860000e-03         518.116752         700.098870         808.172677
 1.275500000e-03         518.213497         700.242101         808.360464
 1.276140000e-03         518.310228         700.385231         808.548091
 1.276780000e-03         518.406985         700.528313         808.735609
 1.277420000e-03         518.503743         700.671339         808.923029
 1.278060000e-03         518.600515         700.814293         809.110308
 1.278710000e-03         518.698806         700.959425         809.300412
 1.279350000e-03         518.795606         701.102288         809.487514
 1.279990000e-03         518.892397         701.245055         809.674457
 1.280630000e-03         518.989199         701.387758         809.861267
 1.281280000e-03         519.087535         701.532651         810.050920
 1.281920000e-03         519.184361         701.675250         810.237537
 1.282570000e-03         519.282707         701.820003         810.426933
 1.283210000e-03         519.379557         701.962487         810.613325
 1.283850000e-03         519.476404         702.104885         810.799568
 1.284500000e-03         519.574776         702.249459         810.988631
 1.285150000e-03         519.673174         702.393986         811.177582
 1.285790000e-03         519.770056         702.536231         811.363531
 1.286440000e-03         519.868450         702.680606         811.552215
 1.287080000e-03         519.965359         702.822726         811.737920
 1.287730000e-03         520.063784         702.966995         811.926397
 1.288380000e-03         520.162215         703.111202         812.114762
 1.289020000e-03         520.259142         703.253129         812.300109
 1.289670000e-03         520.357584         703.397194         812.488210
 1.290320000e-03         520.456072         703.541276         812.676301
 1.290970000e-03         520.554538         703.685225         812.864175
 1.291620000e-03         520.653015         703.829131         813.051970
 1.292270000e-03         520.751529         703.973017         813.239692
 1.292920000e-03         520.850029         704.116796         813.427240
 1.293560000e-03         520.947025         704.258299         813.611775
 1.294210000e-03         521.045549         704.401984         813.799132
 1.294870000e-03         521.145603         704.547808         813.989234
 1.295520000e-03         521.244151         704.691368         814.176349
 1.296170000e-03         521.342698         704.834850         814.363330
 1.296820000e-03         521.441280         704.978313         814.550246
 1.297470000e-03         521.539855         705.121697         814.737024
 1.298120000e-03         521.638449         705.265028         814.923692
 1.298770000e-03         521.737037         705.408286         815.110239
 1.299430000e-03         521.837167         705.553690         815.299522
 1.300080000e-03         521.935787         705.696851         815.485863
 1.300730000e-03         522.034429         705.839963         815.672102
 1.301390000e-03         522.134593         705.985204         815.861072
 1.302040000e-03         522.233229         706.128159         816.047030
 1.302690000e-03         522.331911         706.271101         816.232929
 1.303350000e-03         522.432088         706.416153         816.421545
 1.304000000e-03         522.530772         706.558953         816.607187
 1.304660000e-03         522.631010         706.703948         816.795651
 1.305310000e-03         522.729705         706.846614         816.981043
 1.305970000e-03         522.829949         706.991464         817.169236
 1.306630000e-03         522.930214         707.136257         817.357315
 1.307280000e-03         523.028944         707.278776         817.542407
 1.307940000e-03         523.129226         707.423452         817.730258
 1.308600000e-03         523.229505         707.568055         817.917980
 1.309250000e-03         523.328283         707.710419         818.102753
 1.309910000e-03         523.428605         707.854933         818.290276
 1.310570000e-03         523.528916         707.999368         818.477668
 1.311230000e-03         523.629258         708.143768         818.664967
 1.311890000e-03         523.729595         708.288083         818.852116
 1.312550000e-03         523.829943         708.432357         819.039187
 1.313210000e-03         523.930315         708.576595         819.226165
 1.313870000e-03         524.030705         708.720752         819.412984
 1.314530000e-03         524.131101         708.864876         819.599735
 1.315190000e-03         524.231502         709.008942         819.786378
 1.315850000e-03         524.331915         709.152919         819.972854
 1.316510000e-03         524.432349         709.296879         820.159277
 1.317170000e-03         524.532785         709.440769         820.345566
 1.317830000e-03         524.633239         709.584602         820.531740
 1.318490000e-03         524.733709         709.728407         820.717850
 1.319160000e-03         524.835703         709.874307         820.906627
 1.319820000e-03         524.936193         710.017983         821.092481
 1.320480000e-03         525.036706         710.161626         821.278253
 1.321140000e-03         525.137213         710.305184         821.463876
 1.321810000e-03         525.239282         710.450901         821.652250
 1.322470000e-03         525.339810         710.594352         821.837661
 1.323140000e-03         525.441886         710.739938         822.025789
 1.323800000e-03         525.542458         710.883314         822.211023
 1.324470000e-03         525.644561         711.028794         822.398934
 1.325130000e-03         525.745163         711.172066         822.583951
 1.325800000e-03         525.847268         711.317402         822.771597
 1.326460000e-03         525.947895         711.460575         822.956407
 1.327130000e-03         526.050058         711.605854         823.143895
 1.327800000e-03         526.152228         711.751068         823.331253
 1.328460000e-03         526.252882         711.894071         823.515733
 1.329130000e-03         526.355058         712.039141         823.702830
 1.329800000e-03         526.457282         712.184236         823.889915
 1.330470000e-03         526.559501         712.329244         824.076856
 1.331140000e-03         526.661731         712.474199         824.263687
 1.331800000e-03         526.762461         712.616941         824.447613
 1.332470000e-03         526.864725         712.761799         824.634232
 1.333140000e-03         526.966988         712.906588         824.820728
 1.333810000e-03         527.069297         713.051367         825.007156
 1.334480000e-03         527.171585         713.196042         825.193422
 1.335150000e-03         527.273913         713.340719         825.379649
 1.335820000e-03         527.376235         713.485309         825.565724
 1.336490000e-03         527.478584         713.629867         825.751712
 1.337170000e-03         527.582460         713.776511         825.940347
 1.337840000e-03         527.684828         713.920959         826.126116
 1.338510000e-03         527.787214         714.065351         826.311761
 1.339180000e-03         527.889614         714.209698         826.497309
 1.339860000e-03         527.993545         714.356142         826.685518
 1.340000000e-03         528.014964         714.386306         826.724274
 1.340530000e-03         528.095973         714.500400         826.870883
 1.341200000e-03         528.198421         714.644603         827.056120
 1.341880000e-03         528.302405         714.790902         827.244016
 1.342550000e-03         528.404857         714.934986         827.429025
 1.343220000e-03         528.507359         715.079059         827.613974
 1.343900000e-03         528.611386         715.225216         827.801560
 1.344570000e-03         528.713892         715.369171         827.986278
 1.345250000e-03         528.817936         715.515197         828.173612
 1.345930000e-03         528.922015         715.661225         828.360909
 1.346600000e-03         529.024560         715.805024         828.545304
 1.347280000e-03         529.128674         715.950965         828.732410
 1.347950000e-03         529.231252         716.094668         828.916593
 1.348630000e-03         529.335376         716.240464         829.103418
 1.349310000e-03         529.439530         716.386249         829.290187
 1.349990000e-03         529.543688         716.531960         829.476817
 1.350670000e-03         529.647852         716.677612         829.663337
 1.351340000e-03         529.750513         716.821105         829.847046
 1.352020000e-03         529.854715         716.966674         830.033372
 1.352700000e-03         529.958938         717.112206         830.219605
 1.353380000e-03         530.063169         717.257677         830.405713
 1.354060000e-03         530.167400         717.403084         830.591710
 1.354740000e-03         530.271666         717.548469         830.777626
 1.355420000e-03         530.375956         717.693827         830.963469
 1.356100000e-03         530.480225         717.839092         831.149159
 1.356780000e-03         530.584560         717.984369         831.334800
 1.357470000e-03         530.690398         718.131671         831.522998
 1.358150000e-03         530.794736         718.276817         831.708397
 1.358830000e-03         530.899080         718.421923         831.893715
 1.359510000e-03         531.003463         718.566988         832.078914
 1.360200000e-03         531.109378         718.714130         832.266736
 1.360880000e-03         531.213768         718.859088         832.451726
 1.361560000e-03         531.318188         719.004010         832.636620
 1.362250000e-03         531.424159         719.151027         832.824148
 1.362930000e-03         531.528597         719.295841         833.008827
 1.363610000e-03         531.633069         719.440644         833.193445
 1.364300000e-03         531.739073         719.587503         833.380644
 1.364990000e-03         531.845090         719.734306         833.567723
 1.365670000e-03         531.949598         719.878950         833.752002
 1.366360000e-03         532.055653         720.025681         833.938916
 1.367040000e-03         532.160192         720.170242         834.123008
 1.367730000e-03         532.266303         720.316911         834.309736
 1.368420000e-03         532.372406         720.463502         834.496333
 1.369100000e-03         532.476991         720.607935         834.680139
 1.369790000e-03         532.583131         720.754440         834.866529
 1.370480000e-03         532.689281         720.900895         835.052820
 1.371170000e-03         532.795453         721.047310         835.239007
 1.371860000e-03         532.901645         721.193695         835.425119
 1.372550000e-03         533.007839         721.340010         835.611094
 1.373240000e-03         533.114059         721.486298         835.796993
 1.373930000e-03         533.220302         721.632552         835.982804
 1.374620000e-03         533.326560         721.778760         836.168513
 1.375310000e-03         533.432827         721.924913         836.354107
 1.376000000e-03         533.539104         722.071018         836.539599
 1.376690000e-03         533.645408         722.217091         836.725005
 1.377380000e-03         533.751735         722.363132         836.910322
 1.378070000e-03         533.858044         722.509085         837.095496
 1.378760000e-03         533.964409         722.655045         837.280621
 1.379460000e-03         534.072315         722.803054         837.468302
 1.380150000e-03         534.178715         722.948932         837.653235
 1.380840000e-03         534.285089         723.094715         837.838015
 1.381540000e-03         534.393065         723.242632         838.025446
 1.382230000e-03         534.499488         723.388345         838.210039
 1.382920000e-03         534.605941         723.534033         838.394559
 1.383620000e-03         534.713947         723.681793         838.581657
 1.384310000e-03         534.820440         723.827407         838.765993
 1.385010000e-03         534.928477         723.975087         838.952907
 1.385700000e-03         535.035014         724.120631         839.137058
 1.386400000e-03         535.143080         724.268209         839.323750
 1.387100000e-03         535.251171         724.415765         839.510369
 1.387790000e-03         535.357728         724.561139         839.694175
 1.388490000e-03         535.465871         724.708628         839.880613
 1.389190000e-03         535.574009         724.856039         840.066905
 1.389890000e-03         535.682174         725.003435         840.253140
 1.390580000e-03         535.788817         725.148687         840.436619
 1.391280000e-03         535.897003         725.295981         840.622638
 1.391980000e-03         536.005222         725.443243         840.808557
 1.392680000e-03         536.113447         725.590457         840.994386
 1.393380000e-03         536.221713         725.737655         841.180134
 1.394080000e-03         536.329993         725.884822         841.365804
 1.394780000e-03         536.438252         726.031895         841.551323
 1.395480000e-03         536.546553         726.178960         841.736775
 1.396180000e-03         536.654875         726.325982         841.922123
 1.396880000e-03         536.763217         726.472983         842.107403
 1.397580000e-03         536.871566         726.619922         842.292566
 1.398290000e-03         536.981491         726.768927         842.480277
 1.398990000e-03         537.089877         726.915791         842.665247
 1.399690000e-03         537.198282         727.062613         842.850123
 1.400390000e-03         537.306712         727.209420         843.034937
 1.401100000e-03         537.416706         727.358278         843.222288
 1.401800000e-03         537.525176         727.504991         843.406877
 1.402510000e-03         537.635179         727.653734         843.593998
 1.403210000e-03         537.743681         727.800377         843.778418
 1.403910000e-03         537.852207         727.946999         843.962768
 1.404620000e-03         537.962300         728.095676         844.149659
 1.405330000e-03         538.072388         728.244261         844.336374
 1.406030000e-03         538.180959         728.390754         844.520428
 1.406740000e-03         538.291096         728.539292         844.707001
 1.407440000e-03         538.399700         728.685710         844.890877
 1.408150000e-03         538.509871         728.834180         845.077275
 1.408860000e-03         538.620067         728.982603         845.263560
 1.409570000e-03         538.730265         729.130979         845.449749
 1.410270000e-03         538.838950         729.277256         845.633254
 1.410980000e-03         538.949183         729.425552         845.819252
 1.411690000e-03         539.059452         729.573841         846.005190
 1.412400000e-03         539.169739         729.722079         846.191017
 1.413110000e-03         539.280036         729.870284         846.376761
 1.413820000e-03         539.390358         730.018455         846.562412
 1.414530000e-03         539.500709         730.166609         846.748001
 1.415240000e-03         539.611071         730.314699         846.933448
 1.415950000e-03         539.721439         730.462755         847.118825
 1.416660000e-03         539.831832         730.610789         847.304127
 1.417370000e-03         539.942241         730.758756         847.489287
 1.418080000e-03         540.052663         730.906702         847.674387
 1.418800000e-03         540.164677         731.056709         847.862008
 1.419510000e-03         540.275140         731.204594         848.046939
 1.420220000e-03         540.385624         731.352428         848.231747
 1.420940000e-03         540.497704         731.502348         848.419125
 1.421650000e-03         540.608217         731.650098         848.603741
 1.422360000e-03         540.718767         731.797850         848.788319
 1.423080000e-03         540.830882         731.947628         848.975372
 1.423790000e-03         540.941455         732.095284         849.159737
 1.424510000e-03         541.053615         732.245004         849.346625
 1.425220000e-03         541.164227         732.392599         849.530822
 1.425940000e-03         541.276446         732.542280         849.717571
 1.426650000e-03         541.387084         732.689781         849.901548
 1.427370000e-03         541.499325         732.839370         850.088093
 1.428090000e-03         541.611576         732.988906         850.274522
 1.428810000e-03         541.723847         733.138415         850.460867
 1.429520000e-03         541.834585         733.285827         850.644557
 1.430240000e-03         541.946884         733.435245         850.830701
 1.430960000e-03         542.059229         733.584676         851.016803
 1.431680000e-03         542.171581         733.734043         851.202780
 1.432400000e-03         542.283936         733.883357         851.388654
 1.433120000e-03         542.396333         734.032671         851.574469
 1.433840000e-03         542.508753         734.181970         851.760233
 1.434560000e-03         542.621160         734.331180         851.945831
 1.435280000e-03         542.733613         734.480387         852.131377
 1.436000000e-03         542.846089         734.629581         852.316862
 1.436720000e-03         542.958569         734.778707         852.502216
 1.437440000e-03         543.071069         734.927806         852.687489
 1.438160000e-03         543.183596         735.076887         852.872694
 1.438880000e-03         543.296145         735.225942         853.057819
 1.439610000e-03         543.410270         735.377014         853.245400
 1.440330000e-03         543.522853         735.526000         853.430351
 1.441050000e-03         543.635463         735.674948         853.615197
 1.441780000e-03         543.749644         735.825924         853.802522
 1.442500000e-03         543.862305         735.974840         853.987237
 1.443220000e-03         543.974948         736.123659         854.171789
 1.443950000e-03         544.089203         736.274553         854.358865
 1.444670000e-03         544.201905         736.423344         854.543288
 1.445400000e-03         544.316192         736.574166         854.730182
 1.446130000e-03         544.430488         736.724943         854.916970
 1.446850000e-03         544.543247         736.873635         855.101128
 1.447580000e-03         544.657600         737.024371         855.287772
 1.448310000e-03         544.771968         737.175073         855.474325
 1.449030000e-03         544.884799         737.323694         855.658253
 1.449760000e-03         544.999195         737.474312         855.844608
 1.450490000e-03         545.113625         737.624920         856.030903
 1.451220000e-03         545.228069         737.775489         856.217103
 1.451950000e-03         545.342522         737.926006         856.403184
 1.452680000e-03         545.457018         738.076536         856.589242
 1.453400000e-03         545.569968         738.224964         856.772652
 1.454130000e-03         545.684498         738.375426         856.958536
 1.454860000e-03         545.799044         738.525846         857.144307
 1.455600000e-03         545.915194         738.678319         857.332576
 1.456330000e-03         546.029785         738.828689         857.518200
 1.457060000e-03         546.144395         738.979021         857.703721
 1.457790000e-03         546.259029         739.129328         857.889169
 1.458520000e-03         546.373682         739.279605         858.074527
 1.459250000e-03         546.488344         739.429840         858.259792
 1.459990000e-03         546.604613         739.582130         858.447548
 1.460720000e-03         546.719314         739.732298         858.632633
 1.461450000e-03         546.834044         739.882460         858.817674
 1.462190000e-03         546.950372         740.034648         859.005147
 1.462920000e-03         547.065156         740.184777         859.190049
 1.463660000e-03         547.181508         740.336875         859.377323
 1.464390000e-03         547.296343         740.486957         859.562065
 1.465130000e-03         547.412743         740.639020         859.749204
 1.465860000e-03         547.527615         740.789027         859.933756
 1.466600000e-03         547.644059         740.941037         860.120729
 1.467330000e-03         547.758944         741.090960         860.305099
 1.468070000e-03         547.875443         741.242928         860.491924
 1.468810000e-03         547.991944         741.394844         860.678637
 1.469550000e-03         548.108495         741.546771         860.865315
 1.470280000e-03         548.223474         741.696595         861.049365
 1.471020000e-03         548.340040         741.848430         861.235838
 1.471760000e-03         548.456645         742.000272         861.422273
 1.472500000e-03         548.573258         742.152058         861.608586
 1.473240000e-03         548.689901         742.303828         861.794832
 1.473980000e-03         548.806566         742.455583         861.981022
 1.474720000e-03         548.923237         742.607279         862.167081
 1.475460000e-03         549.039954         742.758992         862.353118
 1.476200000e-03         549.156675         742.910649         862.539034
 1.476940000e-03         549.273422         743.062286         862.724885
 1.477680000e-03         549.390178         743.213874         862.910620
 1.478430000e-03         549.508543         743.367507         863.098816
 1.479170000e-03         549.625355         743.519072         863.284437
 1.479910000e-03         549.742178         743.670595         863.469954
 1.480650000e-03         549.859033         743.822094         863.655387
 1.481400000e-03         549.977497         743.975648         863.843293
 1.482140000e-03         550.094378         744.127085         864.028568
 1.482890000e-03         550.212869         744.280554         864.216271
 1.483630000e-03         550.329820         744.431980         864.401435
 1.484380000e-03         550.448348         744.585384         864.588958
 1.485120000e-03         550.565324         744.736737         864.773943
 1.485870000e-03         550.683917         744.890126         864.961353
 1.486610000e-03         550.800929         745.041416         865.146159
 1.487360000e-03         550.919565         745.194753         865.333416
 1.488110000e-03         551.038195         745.348035         865.520557
 1.488850000e-03         551.155285         745.499262         865.705135
 1.489600000e-03         551.273978         745.652516         865.892149
 1.490000000e-03         551.337277         745.734222         865.991833
 1.490350000e-03         551.392690         745.805745         866.079080
 1.491100000e-03         551.511434         745.958960         866.265953
 1.491850000e-03         551.630165         746.112094         866.452669
 1.492600000e-03         551.748949         746.265259         866.639378
 1.493340000e-03         551.866172         746.416352         866.823515
 1.494090000e-03         551.984995         746.569451         867.010047
 1.494840000e-03         552.103834         746.722529         867.196508
 1.495600000e-03         552.224283         746.877626         867.385377
 1.496350000e-03         552.343177         747.030673         867.571709
 1.497100000e-03         552.462070         747.183660         867.757914
 1.497850000e-03         552.580988         747.336616         867.944027
 1.498600000e-03         552.699948         747.489599         868.130139
 1.499350000e-03         552.818921         747.642536         868.316140
 1.500110000e-03         552.939505         747.797491         868.504550
 1.500860000e-03         553.058519         747.950384         868.690403
 1.501610000e-03         553.177557         748.103242         868.876156
 1.502370000e-03         553.298194         748.258115         869.064323
 1.503120000e-03         553.417276         748.410937         869.249948
 1.503880000e-03         553.537976         748.565791         869.437993
 1.504630000e-03         553.657103         748.718572         869.623471
 1.505390000e-03         553.777829         748.873330         869.811298
 1.506140000e-03         553.897013         749.026095         869.996660
 1.506900000e-03         554.017791         749.180828         870.184366
 1.507660000e-03         554.138601         749.335569         870.372031
 1.508410000e-03         554.257847         749.488250         870.557151
 1.509170000e-03         554.378680         749.642916         870.744631
 1.509930000e-03         554.499552         749.797571         870.932046
 1.510690000e-03         554.620449         749.952222         871.119412
 1.511440000e-03         554.739778         750.104805         871.304216
 1.512200000e-03         554.860718         750.259399         871.491416
 1.512960000e-03         554.981676         750.413973         871.678541
 1.513720000e-03         555.102652         750.568520         871.865588
 1.514480000e-03         555.223664         750.723055         872.052569
 1.515240000e-03         555.344685         750.877564         872.239482
 1.516000000e-03         555.465739         751.032051         872.426308
 1.516760000e-03         555.586810         751.186517         872.613062
 1.517530000e-03         555.709502         751.343008         872.802220
 1.518290000e-03         555.830621         751.497441         872.988848
 1.519050000e-03         555.951741         751.651817         873.175345
 1.519810000e-03         556.072913         751.806226         873.361846
 1.520580000e-03         556.195704         751.962635         873.550703
 1.521340000e-03         556.316905         752.116971         873.737020
 1.522100000e-03         556.438140         752.271304         873.923282
 1.522870000e-03         556.560992         752.427640         874.111907
 1.523630000e-03         556.682260         752.581920         874.298016
 1.524400000e-03         556.805145         752.738204         874.486480
 1.525160000e-03         556.926470         752.892464         874.672469
 1.525930000e-03         557.049404         753.048718         874.860812
 1.526690000e-03         557.170773         753.202928         875.046640
 1.527460000e-03         557.293763         753.359155         875.234849
 1.528230000e-03         557.416761         753.515342         875.422966
 1.529000000e-03         557.539803         753.671535         875.611041
 1.529760000e-03         557.661257         753.825668         875.796586
 1.530530000e-03         557.784323         753.981786         875.984472
 1.531300000e-03         557.907428         754.137919         876.172330
 1.532070000e-03         558.030559         754.294033         876.360113
 1.532840000e-03         558.153712         754.450132         876.547838
 1.533610000e-03         558.276877         754.606198         876.735471
 1.534380000e-03         558.400072         754.762256         876.923050
 1.535150000e-03         558.523277         754.918265         877.110516
 1.535920000e-03         558.646510         755.074282         877.297951
 1.536690000e-03         558.769778         755.230286         877.485323
 1.537460000e-03         558.893068         755.386269         877.672617
 1.538230000e-03         559.016369         755.542208         877.859808
 1.539000000e-03         559.139694         755.698151         878.046966
 1.539780000e-03         559.264661         755.856117         878.236498
 1.540550000e-03         559.388019         756.011991         878.423471
 1.541320000e-03         559.511423         756.167888         878.610427
 1.542100000e-03         559.636455         756.325799         878.799750
 1.542870000e-03         559.759903         756.481659         878.986566
 1.543650000e-03         559.884976         756.639514         879.175722
 1.544420000e-03         560.008472         756.795349         879.362419
 1.545200000e-03         560.133584         756.953155         879.551419
 1.545970000e-03         560.257118         757.108942         879.737960
 1.546750000e-03         560.382287         757.266744         879.926868
 1.547530000e-03         560.507471         757.424504         880.115666
 1.548300000e-03         560.631086         757.580257         880.302030
 1.549080000e-03         560.756323         757.738005         880.490725
 1.549860000e-03         560.881577         757.895719         880.679334
 1.550640000e-03         561.006857         758.053425         880.867881
 1.551410000e-03         561.130568         758.209122         881.053990
 1.552190000e-03         561.255893         758.366789         881.242401
 1.552970000e-03         561.381235         758.524429         881.430723
 1.553750000e-03         561.506623         758.682094         881.619039
 1.554530000e-03         561.632021         758.839714         881.807245
 1.555310000e-03         561.757449         758.997341         881.995419
 1.556090000e-03         561.882897         759.154938         882.183506
 1.556870000e-03         562.008369         759.312520         882.371531
 1.557660000e-03         562.135466         759.472103         882.561893
 1.558440000e-03         562.260992         759.629666         882.749798
 1.559220000e-03         562.386529         759.787198         882.937619
 1.560000000e-03         562.512102         759.944735         883.125401
 1.560790000e-03         562.639292         760.104241         883.315475
 1.561570000e-03         562.764902         760.261743         883.503131
 1.562350000e-03         562.890536         760.419218         883.690696
 1.563140000e-03         563.017810         760.578704         883.880608
 1.563920000e-03         563.143493         760.736150         884.068040
 1.564710000e-03         563.270819         760.895615         884.257831
 1.565490000e-03         563.396544         761.053032         884.445146
 1.566280000e-03         563.523911         761.212462         884.634801
 1.567070000e-03         563.651301         761.371862         884.824368
 1.567850000e-03         563.777110         761.529257         885.011515
 1.568640000e-03         563.904541         761.688629         885.200961
 1.569430000e-03         564.032014         761.848021         885.390386
 1.570210000e-03         564.157874         762.005341         885.577296
 1.571000000e-03         564.285390         762.164679         885.766548
 1.571790000e-03         564.412908         762.323984         885.955729
 1.572580000e-03         564.540482         762.483326         886.144907
 1.573370000e-03         564.668060         762.642627         886.333989
 1.574160000e-03         564.795656         762.801883         886.522953
 1.574950000e-03         564.923283         762.961157         886.711908
 1.575740000e-03         565.050947         763.120441         886.900829
 1.576530000e-03         565.178622         763.279680         887.089642
 1.577320000e-03         565.306327         763.438922         887.278418
 1.578120000e-03         565.435677         763.600174         887.469527
 1.578910000e-03         565.563418         763.759367         887.658145
 1.579700000e-03         565.691188         763.918563         887.846726
 1.580490000e-03         565.818987         764.077751         888.035243
 1.581290000e-03         565.948437         764.238949         888.226101
 1.582080000e-03         566.076270         764.398089         888.414470
 1.582870000e-03         566.204139         764.557242         888.602814
 1.583670000e-03         566.333644         764.718372         888.793442
 1.584460000e-03         566.461580         764.877533         888.981706
 1.585260000e-03         566.591125         765.038634         889.172205
 1.586060000e-03         566.720721         765.199754         889.362689
 1.586850000e-03         566.848704         765.358832         889.550705
 1.587650000e-03         566.978331         765.519914         889.741044
 1.588450000e-03         567.107990         765.680995         889.931337
 1.589240000e-03         567.236061         765.840064         890.119208
 1.590040000e-03         567.365762         766.001108         890.309361
 1.590840000e-03         567.495482         766.162128         890.499440
 1.591640000e-03         567.625243         766.323175         890.689508
 1.592440000e-03         567.755033         766.484211         890.879516
 1.593240000e-03         567.884845         766.645234         891.069462
 1.594040000e-03         568.014658         766.806214         891.259309
 1.594840000e-03         568.144530         766.967225         891.449147
 1.595640000e-03         568.274383         767.128163         891.638842
 1.596440000e-03         568.404304         767.289166         891.828586
 1.597240000e-03         568.534221         767.450106         892.018195
 1.598040000e-03         568.664165         767.611039         892.207759
 1.598840000e-03         568.794149         767.771992         892.397297
 1.599650000e-03         568.925763         767.934906         892.589090
 1.600450000e-03         569.055794         768.095838         892.778508
 1.601250000e-03         569.185846         768.256748         892.967856
 1.602060000e-03         569.317536         768.419637         893.159487
 1.602860000e-03         569.447634         768.580528         893.348717
 1.603660000e-03         569.577758         768.741408         893.537898
 1.604470000e-03         569.709529         768.904281         893.729368
 1.605270000e-03         569.839701         769.065138         893.918419
 1.606080000e-03         569.971510         769.227984         894.109768
 1.606890000e-03         570.103366         769.390848         894.301092
 1.607690000e-03         570.233619         769.551682         894.489980
 1.608500000e-03         570.365512         769.714518         894.681181
 1.609310000e-03         570.497422         769.877319         894.872286
 1.610120000e-03         570.629376         770.040142         895.063372
 1.610920000e-03         570.759708         770.200922         895.252018
 1.611730000e-03         570.891707         770.363719         895.442985
 1.612540000e-03         571.023730         770.526509         895.633897
 1.613350000e-03         571.155755         770.689259         895.824711
 1.614160000e-03         571.287836         770.852040         896.015522
 1.614970000e-03         571.419934         771.014810         896.206276
 1.615780000e-03         571.552052         771.177558         896.396951
 1.616590000e-03         571.684191         771.340301         896.587579
 1.617400000e-03         571.816368         771.503044         896.778160
 1.618220000e-03         571.950182         771.667757         896.971000
 1.619030000e-03         572.082392         771.830464         897.161445
 1.619840000e-03         572.214637         771.993176         897.351857
 1.620650000e-03         572.346913         772.155899         897.542232
 1.621470000e-03         572.480834         772.320588         897.734859
 1.622280000e-03         572.613154         772.483288         897.925124
 1.623100000e-03         572.747124         772.647966         898.117642
 1.623910000e-03         572.879478         772.810616         898.307745
 1.624730000e-03         573.013524         772.975318         898.500214
 1.625540000e-03         573.145922         773.137949         898.690207
 1.626360000e-03         573.280000         773.302612         898.882531
 1.627170000e-03         573.412468         773.465265         899.072470
 1.627990000e-03         573.546584         773.629883         899.264639
 1.628810000e-03         573.680735         773.794522         899.456798
 1.629620000e-03         573.813269         773.957140         899.646555
 1.630440000e-03         573.947481         774.121781         899.838627
 1.631260000e-03         574.081716         774.286414         900.030649
 1.632080000e-03         574.215940         774.450971         900.222518
 1.632900000e-03         574.350221         774.615580         900.414417
 1.633720000e-03         574.484524         774.780180         900.606256
 1.634540000e-03         574.618846         774.944777         900.798053
 1.635360000e-03         574.753196         775.109356         900.989779
 1.636180000e-03         574.887570         775.273928         901.181449
 1.637000000e-03         575.021979         775.438515         901.373101
 1.637820000e-03         575.156398         775.603074         901.564665
 1.638640000e-03         575.290854         775.767634         901.756187
 1.639470000e-03         575.426960         775.934181         901.949979
 1.640290000e-03         575.561462         776.098731         902.141402
 1.641110000e-03         575.695975         776.263249         902.332737
 1.641940000e-03         575.832181         776.429825         902.526434
 1.642760000e-03         575.966740         776.594316         902.717647
 1.643590000e-03         576.102990         776.760860         902.911207
 1.644410000e-03         576.237609         776.925373         903.102366
 1.645240000e-03         576.373903         777.091896         903.295812
 1.646060000e-03         576.508573         777.256401         903.486874
 1.646890000e-03         576.644928         777.422931         903.680239
 1.647720000e-03         576.781296         777.589423         903.873510
 1.648540000e-03         576.916043         777.753922         904.064426
 1.649370000e-03         577.052442         777.920385         904.257577
 1.650000000e-03         577.156018         778.046775         904.404206
 1.650200000e-03         577.188911         778.086910         904.450759
 1.651030000e-03         577.325367         778.253372         904.643815
 1.651850000e-03         577.460219         778.417852         904.834539
 1.652680000e-03         577.596732         778.584319         905.027517
 1.653510000e-03         577.733293         778.750814         905.220485
 1.654340000e-03         577.869850         778.917259         905.413348
 1.655170000e-03         578.006459         779.083740         905.606212
 1.656000000e-03         578.143061         779.250182         905.798985
 1.656840000e-03         578.281372         779.418668         905.994081
 1.657670000e-03         578.418031         779.585098         906.186749
 1.658500000e-03         578.554731         779.751552         906.379401
 1.659330000e-03         578.691458         779.917999         906.572000
 1.660160000e-03         578.828204         780.084435         906.764544
 1.661000000e-03         578.966615         780.252860         906.959339
 1.661830000e-03         579.103408         780.419289         907.151791
 1.662660000e-03         579.240235         780.585723         907.344201
 1.663500000e-03         579.378727         780.754142         907.538855
 1.664330000e-03         579.515597         780.920559         907.731162
 1.665170000e-03         579.654143         781.088979         907.925735
 1.666010000e-03         579.792724         781.257409         908.120275
 1.666840000e-03         579.929666         781.423819         908.312438
 1.667680000e-03         580.068297         781.592241         908.506885
 1.668520000e-03         580.206941         781.760637         908.701246
 1.669350000e-03         580.343962         781.927034         908.893264
 1.670190000e-03         580.482671         782.095452         909.087569
 1.671030000e-03         580.621390         782.263845         909.281804
 1.671870000e-03         580.760156         782.432272         909.476039
 1.672710000e-03         580.898925         782.600652         909.670165
 1.673550000e-03         581.037734         782.769059         909.864288
 1.674390000e-03         581.176558         782.937443         910.058333
 1.675230000e-03         581.315406         783.105829         910.252341
 1.676070000e-03         581.454285         783.274203         910.446283
 1.676910000e-03         581.593198         783.442610         910.640233
 1.677750000e-03         581.732123         783.610988         910.834100
 1.678590000e-03         581.871073         783.779357         911.027913
 1.679430000e-03         582.010062         783.947749         911.221709
 1.680280000e-03         582.150719         784.118130         911.417753
 1.681120000e-03         582.289747         784.286496         911.611429
 1.681960000e-03         582.428805         784.454870         911.805076
 1.682810000e-03         582.569547         784.625256         912.000995
 1.683650000e-03         582.708652         784.793618         912.194538
 1.684500000e-03         582.849446         784.964006         912.390376
 1.685340000e-03         582.988600         785.132364         912.583827
 1.686190000e-03         583.129455         785.302762         912.779594
 1.687040000e-03         583.270321         785.473130         912.975270
 1.687880000e-03         583.409552         785.641488         913.168595
 1.688730000e-03         583.550476         785.811862         913.364193
 1.689580000e-03         583.691411         785.982210         913.559718
 1.690420000e-03         583.830720         786.150576         913.752929
 1.691270000e-03         583.971724         786.320954         913.948405
 1.692120000e-03         584.112730         786.491291         914.143786
 1.692970000e-03         584.253792         786.661689         914.339211
 1.693820000e-03         584.394862         786.832046         914.534531
 1.694670000e-03         584.535955         787.002402         914.729808
 1.695520000e-03         584.677083         787.172766         914.925052
 1.696370000e-03         584.818231         787.343118         915.120235
 1.697220000e-03         584.959404         787.513483         915.315396
 1.698080000e-03         585.102280         787.685875         915.512845
 1.698930000e-03         585.243502         787.856232         915.707913
 1.699780000e-03         585.384751         788.026585         915.902929
 1.700630000e-03         585.526027         788.196941         916.097907
 1.701490000e-03         585.668986         788.369307         916.295150
 1.702340000e-03         585.810332         788.539698         916.490091
 1.703200000e-03         585.953338         788.712047         916.687224
 1.704050000e-03         586.094728         788.882428         916.882066
 1.704910000e-03         586.237793         789.054788         917.079126
 1.705760000e-03         586.379228         789.225157         917.273872
 1.706620000e-03         586.522352         789.397534         917.470869
 1.707470000e-03         586.663838         789.567900         917.665526
 1.708330000e-03         586.807001         789.740253         917.862405
 1.709190000e-03         586.950212         789.912649         918.059304
 1.710050000e-03         587.093433         790.085007         918.256103
 1.710900000e-03         587.235009         790.255378         918.450605
 1.711760000e-03         587.378284         790.427741         918.647323
 1.712620000e-03         587.521607         790.600148         918.844065
 1.713480000e-03         587.664911         790.772492         919.040685
 1.714340000e-03         587.808279         790.944896         919.237338
 1.715200000e-03         587.951657         791.117269         919.433908
 1.716060000e-03         588.095068         791.289663         919.630466
 1.716920000e-03         588.238501         791.462041         919.826956
 1.717780000e-03         588.381954         791.634435         920.023431
 1.718650000e-03         588.527115         791.808839         920.222153
 1.719510000e-03         588.670613         791.981199         920.418494
 1.720370000e-03         588.814153         792.153605         920.614859
 1.721240000e-03         588.959392         792.328015         920.813461
 1.722100000e-03         589.102972         792.500397         921.009707
 1.722960000e-03         589.246582         792.672800         921.205943
 1.723830000e-03         589.391894         792.847210         921.404420
 1.724690000e-03         589.535555         793.019605         921.600560
 1.725560000e-03         589.680910         793.194002         921.798935
 1.726420000e-03         589.824624         793.366410         921.995014
 1.727290000e-03         589.970047         793.540840         922.193343
 1.728160000e-03         590.115485         793.715255         922.391622
 1.729020000e-03         590.259272         793.887661         922.587568
 1.729890000e-03         590.404758         794.062073         922.785754
 1.730760000e-03         590.550272         794.236489         922.983906
 1.731630000e-03         590.695819         794.410925         923.182041
 1.732500000e-03         590.841384         794.585346         923.380113
 1.733370000e-03         590.986983         794.759793         923.578183
 1.734240000e-03         591.132602         794.934226         923.776185
 1.735110000e-03         591.278258         795.108679         923.974181
 1.735980000e-03         591.423926         795.283116         924.172108
 1.736850000e-03         591.569629         795.457572         924.370023
 1.737720000e-03         591.715350         795.632007         924.567867
 1.738590000e-03         591.861104         795.806474         924.765716
 1.739470000e-03         592.008549         795.982928         924.965767
 1.740340000e-03         592.154359         796.157391         925.163521
 1.741210000e-03         592.300178         796.331848         925.361232
 1.742090000e-03         592.447712         796.508329         925.561199
 1.742960000e-03         592.593593         796.682801         925.758845
 1.743830000e-03         592.739503         796.857283         925.956466
 1.744710000e-03         592.887110         797.033765         926.156305
 1.745590000e-03         593.034747         797.210255         926.356116
 1.746460000e-03         593.180717         797.384716         926.553584
 1.747340000e-03         593.328407         797.561216         926.753329
 1.748210000e-03         593.474447         797.735722         926.950773
 1.749090000e-03         593.622185         797.912225         927.150436
 1.749970000e-03         593.769946         798.088732         927.350064
 1.750850000e-03         593.917737         798.265234         927.549644
 1.751730000e-03         594.065566         798.441782         927.749250
 1.752610000e-03         594.213411         798.618300         927.948769
 1.753480000e-03         594.359608         798.792828         928.145998
 1.754360000e-03         594.507487         798.969336         928.345425
 1.755240000e-03         594.655408         799.145868         928.544839
 1.756130000e-03         594.805036         799.324423         928.746509
 1.757010000e-03         594.953007         799.500969         928.945861
 1.757890000e-03         595.101012         799.677524         929.145186
 1.758770000e-03         595.249040         799.854089         929.344484
 1.759650000e-03         595.397098         800.030662         929.543754
 1.760540000e-03         595.546864         800.209241         929.745242
 1.761420000e-03         595.694956         800.385791         929.944401
 1.762300000e-03         595.843074         800.562351         930.143525
 1.763190000e-03         595.992922         800.740956         930.344931
 1.764070000e-03         596.141100         800.917535         930.544006
 1.764960000e-03         596.290991         801.096139         930.745323
 1.765840000e-03         596.439222         801.272732         930.944341
 1.766730000e-03         596.589172         801.451358         931.145605
 1.767620000e-03         596.739141         801.629969         931.346813
 1.768500000e-03         596.887465         801.806611         931.545774
 1.769390000e-03         597.037483         801.985227         931.746907
 1.770280000e-03         597.187522         802.163846         931.948002
 1.771170000e-03         597.337597         802.342488         932.149089
 1.772060000e-03         597.487708         802.521152         932.350167
 1.772940000e-03         597.636145         802.697792         932.548922
 1.773830000e-03         597.786290         802.876439         932.749896
 1.774720000e-03         597.936485         803.055140         932.950904
 1.775610000e-03         598.086688         803.233801         933.151812
 1.776510000e-03         598.238588         803.414451         933.354918
 1.777400000e-03         598.388858         803.593161         933.555817
 1.778290000e-03         598.539146         803.771865         933.756670
 1.779180000e-03         598.689455         803.950557         933.957459
 1.780070000e-03         598.839798         804.129277         934.158250
 1.780970000e-03         598.991845         804.309989         934.361239
 1.781860000e-03         599.142231         804.488701         934.561938
 1.782760000e-03         599.294325         804.669415         934.764844
 1.783650000e-03         599.444769         804.848160         934.965509
 1.784540000e-03         599.595237         805.026901         935.166131
 1.785440000e-03         599.747430         805.207675         935.369001
 1.786340000e-03         599.899628         805.388417         935.571788
 1.787230000e-03         600.050177         805.567188         935.772327
 1.788130000e-03         600.202437         805.747957         935.975070
 1.789030000e-03         600.354729         805.928754         936.177811
 1.789920000e-03         600.505339         806.107520         936.378232
 1.790820000e-03         600.657687         806.288331         936.580906
 1.791720000e-03         600.810052         806.469129         936.783528
 1.792620000e-03         600.962441         806.649941         936.986132
 1.793520000e-03         601.114870         806.830785         937.188736
 1.794420000e-03         601.267316         807.011621         937.391291
 1.795320000e-03         601.419783         807.192439         937.593780
 1.796220000e-03         601.572276         807.373281         937.796265
 1.797120000e-03         601.724803         807.554152         937.998750
 1.798020000e-03         601.877354         807.734998         938.201156
 1.798930000e-03         602.031618         807.917875         938.405804
 1.799830000e-03         602.184227         808.098765         938.608198
 1.800730000e-03         602.336853         808.279648         938.810540
 1.801630000e-03         602.489507         808.460541         939.012851
 1.802540000e-03         602.643885         808.643470         939.217417
 1.803440000e-03         602.796585         808.824366         939.419658
 1.804350000e-03         602.951017         809.007295         939.624139
 1.805250000e-03         603.103772         809.188227         939.826354
 1.806160000e-03         603.258250         809.371158         940.030759
 1.807070000e-03         603.412761         809.554124         940.235176
 1.807970000e-03         603.565600         809.735082         940.437306
 1.808880000e-03         603.720153         809.918042         940.641629
 1.809790000e-03         603.874750         810.101044         940.845974
 1.810690000e-03         604.027661         810.282019         941.048014
 1.811600000e-03         604.182298         810.465021         941.252282
 1.812510000e-03         604.336971         810.648038         941.456529
 1.813420000e-03         604.491658         810.831048         941.660729
 1.814330000e-03         604.646366         811.014068         941.864906
 1.815240000e-03         604.801115         811.197107         942.069062
 1.816150000e-03         604.955892         811.380163         942.273206
 1.817060000e-03         605.110686         811.563218         942.477310
 1.817980000e-03         605.267210         811.748303         942.683651
 1.818890000e-03         605.422059         811.931367         942.887685
 1.819800000e-03         605.576935         812.114463         943.091733
 1.820000000e-03         605.610960         812.154665         943.136515
 1.820710000e-03         605.731824         812.297530         943.295698
 1.821630000e-03         605.888453         812.482649         943.501921
 1.822540000e-03         606.043412         812.665780         943.705900
 1.823460000e-03         606.200086         812.850895         943.912039
 1.824370000e-03         606.355097         813.034033         944.115946
 1.825290000e-03         606.511827         813.219188         944.322063
 1.826200000e-03         606.666882         813.402326         944.525896
 1.827120000e-03         606.823673         813.587517         944.731986
 1.828030000e-03         606.978780         813.770681         944.935776
 1.828950000e-03         607.135610         813.955866         945.141784
 1.829870000e-03         607.292488         814.141095         945.347806
 1.830790000e-03         607.449380         814.326307         945.553772
 1.831710000e-03         607.606289         814.511519         945.759699
 1.832630000e-03         607.763236         814.696760         945.965619
 1.833540000e-03         607.918498         814.879989         946.169271
 1.834460000e-03         608.075500         815.065248         946.375145
 1.835380000e-03         608.232520         815.250520         946.580997
 1.836310000e-03         608.391271         815.437807         946.789056
 1.837230000e-03         608.548349         815.623095         946.994852
 1.838150000e-03         608.705448         815.808395         947.200629
 1.839070000e-03         608.862582         815.993708         947.406382
 1.839990000e-03         609.019739         816.179037         947.612125
 1.840920000e-03         609.178612         816.366372         947.820055
 1.841840000e-03         609.335823         816.551718         948.025742
 1.842760000e-03         609.493055         816.737075         948.231403
 1.843690000e-03         609.652022         816.924455         948.439282
 1.844610000e-03         609.809300         817.109830         948.644900
 1.845540000e-03         609.968317         817.297232         948.852726
 1.846470000e-03         610.127366         817.484648         949.060535
 1.847390000e-03         610.284728         817.670056         949.266078
 1.848320000e-03         610.443824         817.857491         949.473841
 1.849250000e-03         610.602945         818.044934         949.681572
 1.850170000e-03         610.760386         818.230382         949.887058
 1.851100000e-03         610.919572         818.417864         950.094765
 1.852030000e-03         611.078765         818.605338         950.302428
 1.852960000e-03         611.237998         818.792837         950.510082
 1.853890000e-03         611.397244         818.980331         950.717699
 1.854820000e-03         611.556537         819.167867         950.925330
 1.855750000e-03         611.715842         819.355386         951.132904
 1.856680000e-03         611.875171         819.542932         951.340473
 1.857610000e-03         612.034534         819.730489         951.548021
 1.858550000e-03         612.195631         819.920063         951.757762
 1.859480000e-03         612.355042         820.107649         951.965278
 1.860410000e-03         612.514480         820.295236         952.172755
 1.861340000e-03         612.673942         820.482840         952.380221
 1.862280000e-03         612.835144         820.672467         952.589883
 1.863210000e-03         612.994662         820.860095         952.797307
 1.864150000e-03         613.155919         821.049750         953.006937
 1.865080000e-03         613.315482         821.237399         953.214315
 1.866020000e-03         613.476789         821.427067         953.423888
 1.866950000e-03         613.636411         821.614758         953.631242
 1.867890000e-03         613.797781         821.804473         953.840805
 1.868830000e-03         613.959158         821.994180         954.050320
 1.869770000e-03         614.120573         822.183912         954.259829
 1.870700000e-03         614.280300         822.371644         954.467096
 1.871640000e-03         614.441766         822.561405         954.676572
 1.872580000e-03         614.603254         822.751163         954.886009
 1.873520000e-03         614.764777         822.940949         955.095437
 1.874460000e-03         614.926323         823.130749         955.304855
 1.875400000e-03         615.087893         823.320567         955.514260
 1.876340000e-03         615.249487         823.510373         955.723616
 1.877280000e-03         615.411115         823.700231         955.933003
 1.878220000e-03         615.572758         823.890068         956.142326
 1.879170000e-03         615.736156         824.081952         956.353869
 1.880110000e-03         615.897858         824.271831         956.563177
 1.881050000e-03         616.059580         824.461718         956.772461
 1.882000000e-03         616.223056         824.653641         956.983948
 1.882940000e-03         616.384838         824.843560         957.193198
 1.883890000e-03         616.548361         825.035508         957.404651
 1.884830000e-03         616.710195         825.225448         957.613853
 1.885780000e-03         616.873768         825.417426         957.825277
 1.886720000e-03         617.035653         825.607394         958.034447
 1.887670000e-03         617.199277         825.799389         958.245816
 1.888620000e-03         617.362939         825.991415         958.457190
 1.889560000e-03         617.524896         826.181424         958.666313
 1.890510000e-03         617.688612         826.373479         958.877650
 1.891460000e-03         617.852347         826.565536         959.088957
 1.892410000e-03         618.016102         826.757606         959.300252
 1.893360000e-03         618.179887         826.949696         959.511536
 1.894310000e-03         618.343706         827.141796         959.722786
 1.895260000e-03         618.507539         827.333908         959.934031
 1.896210000e-03         618.671410         827.526045         960.145264
 1.897160000e-03         618.835300         827.718198         960.356491
 1.898110000e-03         618.999220         827.910356         960.567681
 1.899060000e-03         619.163157         828.102525         960.778854
 1.900020000e-03         619.328849         828.296732         960.992236
 1.900970000e-03         619.492850         828.488940         961.203389
 1.901920000e-03         619.656863         828.681150         961.414514
 1.902880000e-03         619.822641         828.875409         961.627857
 1.903830000e-03         619.986716         829.067661         961.838961
 1.904790000e-03         620.152542         829.261942         962.052261
 1.905740000e-03         620.316665         829.454215         962.263327
 1.906700000e-03         620.482539         829.648527         962.476600
 1.907660000e-03         620.648447         829.842865         962.689869
 1.908610000e-03         620.812655         830.035190         962.900894
 1.909570000e-03         620.978606         830.229543         963.114118
 1.910530000e-03         621.144580         830.423908         963.327321
 1.911490000e-03         621.310588         830.618300         963.540524
 1.912450000e-03         621.476630         830.812717         963.753726
 1.913400000e-03         621.640954         831.005098         963.964654
 1.914360000e-03         621.807040         831.199533         964.177808
 1.915320000e-03         621.973150         831.393978         964.390943
 1.916290000e-03         622.141017         831.590474         964.606296
 1.917250000e-03         622.307185         831.784957         964.819407
 1.918210000e-03         622.473376         831.979449         965.032495
 1.919170000e-03         622.639586         832.173956         965.245574
 1.920130000e-03         622.805826         832.368490         965.458658
 1.921100000e-03         622.973827         832.565058         965.673925
 1.922060000e-03         623.140120         832.759608         965.886954
 1.923020000e-03         623.306435         832.954192         966.099999
 1.923990000e-03         623.474519         833.150812         966.315237
 1.924950000e-03         623.640885         833.345407         966.528224
 1.925920000e-03         623.809012         833.542051         966.743425
 1.926890000e-03         623.977169         833.738719         966.958622
 1.927850000e-03         624.143621         833.933375         967.171587
 1.928820000e-03         624.311823         834.130068         967.386751
 1.929790000e-03         624.480063         834.326782         967.601904
 1.930760000e-03         624.648319         834.523509         967.817043
 1.931720000e-03         624.814867         834.718223         968.029950
 1.932690000e-03         624.983177         834.914981         968.245062
 1.933660000e-03         625.151510         835.111759         968.460168
 1.934630000e-03         625.319872         835.308549         968.675255
 1.935600000e-03         625.488260         835.505363         968.890338
 1.936570000e-03         625.656674         835.702180         969.105394
 1.937550000e-03         625.826847         835.901050         969.322661
 1.938520000e-03         625.995315         836.097910         969.537704
 1.939490000e-03         626.163805         836.294788         969.752737
 1.940460000e-03         626.332322         836.491671         969.967746
 1.941440000e-03         626.502600         836.690612         970.184970
 1.942410000e-03         626.671167         836.887532         970.399957
 1.943380000e-03         626.839767         837.084479         970.614950
 1.944360000e-03         627.010126         837.283462         970.832128
 1.945330000e-03         627.178765         837.480430         971.047082
 1.946310000e-03         627.349177         837.679461         971.264259
 1.947290000e-03         627.519609         837.878490         971.481403
 1.948260000e-03         627.688334         838.075528         971.696344
 1.949240000e-03         627.858820         838.274592         971.913468
 1.950220000e-03         628.029332         838.473679         972.130584
 1.951200000e-03         628.199870         838.672786         972.347690
 1.952180000e-03         628.370435         838.871906         972.564785
 1.953160000e-03         628.541035         839.071054         972.781879
 1.954130000e-03         628.709906         839.268183         972.996750
 1.955120000e-03         628.882284         839.469382         973.216019
 1.956100000e-03         629.052957         839.668577         973.433077
 1.957080000e-03         629.223644         839.867780         973.650115
 1.958060000e-03         629.394363         840.067007         973.867155
 1.959040000e-03         629.565108         840.266253         974.084188
 1.960020000e-03         629.735882         840.465518         974.301202
 1.961010000e-03         629.908418         840.666828         974.520423
 1.961990000e-03         630.079240         840.866123         974.737420
 1.962970000e-03         630.250088         841.065443         974.954408
 1.963960000e-03         630.422705         841.266802         975.173593
 1.964940000e-03         630.593597         841.466156         975.390575
 1.965930000e-03         630.766264         841.667549         975.609736
 1.966920000e-03         630.938963         841.868975         975.828904
 1.967900000e-03         631.109939         842.068379         976.045851
 1.968890000e-03         631.282675         842.269823         976.264982
 1.969880000e-03         631.455446         842.471296         976.484120
 1.970870000e-03         631.628242         842.672793         976.703263
 1.971850000e-03         631.799321         842.872267         976.920171
 1.972840000e-03         631.972168         843.073791         977.139273
 1.973830000e-03         632.145039         843.275333         977.358374
 1.974820000e-03         632.317942         843.476894         977.577459
 1.975810000e-03         632.490861         843.678474         977.796551
 1.976800000e-03         632.663813         843.880081         978.015635
 1.977800000e-03         632.838533         844.083728         978.236912
 1.978790000e-03         633.011537         844.285365         978.455971
 1.979780000e-03         633.184562         844.487016         978.675024
 1.980770000e-03         633.357618         844.688692         978.894070
 1.981770000e-03         633.532439         844.892423         979.115330
 1.982760000e-03         633.705539         845.094124         979.334346
 1.983760000e-03         633.880422         845.297896         979.555591
 1.984750000e-03         634.053568         845.499639         979.774606
 1.985750000e-03         634.228502         845.703439         979.995819
 1.986740000e-03         634.401700         845.905228         980.214831
 1.987740000e-03         634.576682         846.109060         980.436026
 1.988740000e-03         634.751686         846.312921         980.657224
 1.989730000e-03         634.924966         846.514760         980.876210
 1.990730000e-03         635.100021         846.718655         981.097390
 1.991730000e-03         635.275102         846.922566         981.318564
 1.992730000e-03         635.450208         847.126495         981.539727
 1.993730000e-03         635.625347         847.330464         981.760917
 1.994730000e-03         635.800503         847.534430         981.982063
 1.995730000e-03         635.975686         847.738419         982.203212
 1.996730000e-03         636.150896         847.942433         982.424362
 1.997730000e-03         636.326130         848.146462         982.645502
 1.998730000e-03         636.501392         848.350511         982.866637
 1.999740000e-03         636.678424         848.556613         983.089969
 2.000740000e-03         636.853732         848.760696         983.311086
 2.001740000e-03         637.029069         848.964806         983.532209
 2.002750000e-03         637.206184         849.170979         983.755540
 2.003750000e-03         637.381568         849.375120         983.976643
 2.004760000e-03         637.558735         849.581318         984.199939
 2.005760000e-03         637.734168         849.785501         984.421034
 2.006770000e-03         637.911389         849.991747         984.644333
 2.007780000e-03         638.088630         850.198014         984.867631
 2.008780000e-03         638.264143         850.402255         985.088712
 2.009790000e-03         638.441439         850.608560         985.311991
 2.010800000e-03         638.618757         850.814885         985.535273
 2.011810000e-03         638.796097         851.021222         985.758542
 2.012820000e-03         638.973468         851.227590         985.981818
 2.013820000e-03         639.149111         851.431930         986.202871
 2.014840000e-03         639.328283         851.640375         986.428343
 2.015850000e-03         639.505722         851.846794         986.651599
 2.016860000e-03         639.683200         852.053236         986.874844
 2.017870000e-03         639.860691         852.259696         987.098092
 2.018880000e-03         640.038214         852.466177         987.321330
 2.019890000e-03         640.215756         852.672674         987.544565
 2.020000000e-03         640.235098         852.695174         987.568888
 2.020910000e-03         640.395084         852.881239         987.770007
 2.021920000e-03         640.572688         853.087789         987.993244
 2.022930000e-03         640.750300         853.294338         988.216459
 2.023950000e-03         640.929711         853.502976         988.441905
 2.024960000e-03         641.107384         853.709577         988.665121
 2.025980000e-03         641.286839         853.918238         988.890536
 2.027000000e-03         641.466324         854.126930         989.115964
 2.028010000e-03         641.644065         854.333591         989.339171
 2.029030000e-03         641.823597         854.542315         989.564580
 2.030050000e-03         642.003149         854.751060         989.789988
 2.031070000e-03         642.182737         854.959836         990.015404
 2.032080000e-03         642.360578         855.166572         990.238592
 2.033100000e-03         642.540216         855.375388         990.464000
 2.034120000e-03         642.719874         855.584218         990.689399
 2.035140000e-03         642.899555         855.793071         990.914799
 2.036160000e-03         643.079271         856.001951         991.140198
 2.037190000e-03         643.260762         856.212879         991.367781
 2.038210000e-03         643.440524         856.421797         991.593178
 2.039230000e-03         643.620295         856.630725         991.818561
 2.040250000e-03         643.800107         856.839687         992.043953
 2.041280000e-03         643.981711         857.050711         992.271539
 2.042300000e-03         644.161569         857.259709         992.496924
 2.043320000e-03         644.341448         857.468716         992.722285
 2.044350000e-03         644.523117         857.679809         992.949885
 2.045370000e-03         644.703058         857.888867         993.175249
 2.046400000e-03         644.884775         858.099991         993.402824
 2.047430000e-03         645.066524         858.311148         993.630413
 2.048450000e-03         645.246528         858.520265         993.855781
 2.049480000e-03         645.428323         858.731455         994.083353
 2.050510000e-03         645.610158         858.942685         994.310947
 2.051540000e-03         645.791994         859.153907         994.538503
 2.052570000e-03         645.973876         859.365170         994.766083
 2.053590000e-03         646.154007         859.574396         994.991445
 2.054620000e-03         646.335925         859.785685         995.219005
 2.055660000e-03         646.519639         859.999057         995.448781
 2.056690000e-03         646.701614         860.210405         995.676355
 2.057720000e-03         646.883608         860.421760         995.903913
 2.058750000e-03         647.065641         860.633153         996.131490
 2.059780000e-03         647.247682         860.844553         996.359049
 2.060820000e-03         647.431522         861.058034         996.588828
 2.061850000e-03         647.613617         861.269484         996.816396
 2.062880000e-03         647.795739         861.480947         997.043950
 2.063920000e-03         647.979653         861.694494         997.273723
 2.064950000e-03         648.161828         861.906008         997.501286
 2.065990000e-03         648.345795         862.119595         997.731057
 2.067020000e-03         648.528007         862.331144         997.958615
 2.068060000e-03         648.712023         862.544775         998.188390
 2.069100000e-03         648.896063         862.758437         998.418172
 2.070140000e-03         649.080128         862.972111         998.647941
 2.071170000e-03         649.262453         863.183760         998.875515
 2.072210000e-03         649.446573         863.397481         999.105286
 2.073250000e-03         649.630705         863.611214         999.335050
 2.074290000e-03         649.814868         863.824978         999.564829
 2.075330000e-03         649.999058         864.038760         999.794602
 2.076370000e-03         650.183273         864.252572         1000.024382
 2.077410000e-03         650.367507         864.466388         1000.254140
 2.078460000e-03         650.553549         864.682305         1000.486137
 2.079500000e-03         650.737828         864.896177         1000.715920
 2.080540000e-03         650.922140         865.110070         1000.945697
 2.081590000e-03         651.108253         865.326043         1001.177680
 2.082630000e-03         651.292617         865.539983         1001.407460
 2.083670000e-03         651.477006         865.753956         1001.637261
 2.084720000e-03         651.663186         865.969986         1001.869240
 2.085760000e-03         651.847624         866.184004         1002.099042
 2.086810000e-03         652.033859         866.400076         1002.331016
 2.087860000e-03         652.220121         866.616188         1002.563015
 2.088900000e-03         652.404625         866.830255         1002.792803
 2.089950000e-03         652.590939         867.046424         1003.024827
 2.091000000e-03         652.777266         867.262583         1003.256807
 2.092050000e-03         652.963624         867.478786         1003.488818
 2.093100000e-03         653.150005         867.695011         1003.720836
 2.094150000e-03         653.336414         867.911251         1003.952836
 2.095200000e-03         653.522841         868.127519         1004.184848
 2.096250000e-03         653.709298         868.343803         1004.416859
 2.097300000e-03         653.895783         868.560121         1004.648882
 2.098350000e-03         654.082286         868.776458         1004.880907
 2.099400000e-03         654.268814         868.992808         1005.112917
 2.100460000e-03         654.457143         869.211255         1005.347166
 2.101510000e-03         654.643725         869.427653         1005.579180
 2.102560000e-03         654.830327         869.644074         1005.811207
 2.103620000e-03         655.018737         869.862589         1006.045455
 2.104670000e-03         655.205384         870.079057         1006.277488
 2.105730000e-03         655.393835         870.297611         1006.511731
 2.106780000e-03         655.580536         870.514126         1006.743774
 2.107840000e-03         655.769039         870.732731         1006.978034
 2.108900000e-03         655.957564         870.951346         1007.212282
 2.109960000e-03         656.146117         871.170000         1007.446551
 2.111010000e-03         656.332918         871.386611         1007.678605
 2.112070000e-03         656.521519         871.605299         1007.912866
 2.113130000e-03         656.710142         871.824018         1008.147142
 2.114190000e-03         656.898796         872.042762         1008.381420
 2.115250000e-03         657.087470         872.261525         1008.615701
 2.116310000e-03         657.276168         872.480309         1008.849981
 2.117370000e-03         657.464890         872.699128         1009.084281
 2.118440000e-03         657.655415         872.920013         1009.320766
 2.119500000e-03         657.844188         873.138872         1009.555065
 2.120560000e-03         658.032988         873.357760         1009.789373
 2.121620000e-03         658.221804         873.576649         1010.023661
 2.122690000e-03         658.412430         873.797639         1010.260173
 2.123750000e-03         658.601298         874.016592         1010.494492
 2.124820000e-03         658.791978         874.237639         1010.731030
 2.125880000e-03         658.980892         874.456630         1010.965343
 2.126950000e-03         659.171619         874.677719         1011.201883
 2.128020000e-03         659.362366         874.898827         1011.438419
 2.129080000e-03         659.551357         875.117895         1011.672752
 2.130150000e-03         659.742150         875.339045         1011.909296
 2.131220000e-03         659.932971         875.560227         1012.145853
 2.132290000e-03         660.123815         875.781430         1012.382415
 2.133360000e-03         660.314685         876.002660         1012.618983
 2.134430000e-03         660.505584         876.223920         1012.855563
 2.135500000e-03         660.696492         876.445183         1013.092125
 2.136570000e-03         660.887435         876.666482         1013.328707
 2.137640000e-03         661.078400         876.887799         1013.565283
 2.138710000e-03         661.269395         877.109152         1013.801881
 2.139780000e-03         661.460412         877.330530         1014.038486
 2.140860000e-03         661.653234         877.553985         1014.277288
 2.141930000e-03         661.844297         877.775411         1014.513911
 2.143010000e-03         662.037167         877.998920         1014.752734
 2.144080000e-03         662.228282         878.220391         1014.989363
 2.145160000e-03         662.421198         878.443938         1015.228180
 2.146230000e-03         662.612361         878.665462         1015.464826
 2.147310000e-03         662.805333         878.889068         1015.703667
 2.148380000e-03         662.996535         879.110633         1015.940324
 2.149460000e-03         663.189554         879.334286         1016.179176
 2.150540000e-03         663.382598         879.557975         1016.418054
 2.151620000e-03         663.575655         879.781668         1016.656920
 2.152700000e-03         663.768750         880.005406         1016.895811
 2.153780000e-03         663.961862         880.229153         1017.134687
 2.154860000e-03         664.154994         880.452928         1017.373584
 2.155940000e-03         664.348159         880.676730         1017.612483
 2.157020000e-03         664.541353         880.900563         1017.851397
 2.158100000e-03         664.734559         881.124413         1018.090316
 2.159180000e-03         664.927791         881.348280         1018.329221
 2.160270000e-03         665.122837         881.574256         1018.570369
 2.161350000e-03         665.316123         881.798187         1018.809313
 2.162430000e-03         665.509420         882.022127         1019.048252
 2.163520000e-03         665.704544         882.248176         1019.289414
 2.164600000e-03         665.897896         882.472175         1019.528373
 2.165690000e-03         666.093062         882.698269         1019.769553
 2.166770000e-03         666.286459         882.922308         1020.008509
 2.167860000e-03         666.481681         883.148465         1020.249720
 2.168950000e-03         666.676919         883.374632         1020.490920
 2.170030000e-03         666.870387         883.598749         1020.729909
 2.171120000e-03         667.065672         883.824964         1020.971124
 2.172210000e-03         667.260982         884.051210         1021.212349
 2.173300000e-03         667.456310         884.277469         1021.453568
 2.174390000e-03         667.651680         884.503778         1021.694824
 2.175480000e-03         667.847056         884.730092         1021.936071
 2.176570000e-03         668.042463         884.956435         1022.177326
 2.177660000e-03         668.237886         885.182793         1022.418580
 2.178760000e-03         668.435134         885.411265         1022.662066
 2.179850000e-03         668.630611         885.637687         1022.903357
 2.180940000e-03         668.826114         885.864131         1023.144647
 2.182030000e-03         669.021635         886.090596         1023.385943
 2.183130000e-03         669.218977         886.319156         1023.629442
 2.184220000e-03         669.414547         886.545686         1023.870780
 2.185320000e-03         669.611931         886.774302         1024.114315
 2.186410000e-03         669.807550         887.000861         1024.355637
 2.187510000e-03         670.004991         887.229533         1024.599184
 2.188610000e-03         670.202448         887.458226         1024.842750
 2.189710000e-03         670.399929         887.686949         1025.086325
 2.190800000e-03         670.595639         887.913609         1025.327687
 2.191900000e-03         670.793172         888.142385         1025.571284
 2.193000000e-03         670.990721         888.371174         1025.814878
 2.194100000e-03         671.188306         888.600008         1026.058503
 2.195200000e-03         671.385903         888.828844         1026.302110
 2.196300000e-03         671.583535         889.057716         1026.545730
 2.197400000e-03         671.781181         889.286610         1026.789368
 2.198500000e-03         671.978856         889.515541         1027.033027
 2.199610000e-03         672.178345         889.746566         1027.278893
 2.200710000e-03         672.376063         889.975538         1027.522561
 2.201810000e-03         672.573805         890.204540         1027.766243
 2.202920000e-03         672.773367         890.435634         1028.012129
 2.204020000e-03         672.971155         890.664688         1028.255832
 2.205130000e-03         673.170770         890.895849         1028.501760
 2.206230000e-03         673.368605         891.124944         1028.745470
 2.207340000e-03         673.568264         891.356152         1028.991412
 2.208450000e-03         673.767940         891.587373         1029.237349
 2.209550000e-03         673.965856         891.816559         1029.481107
 2.210660000e-03         674.165578         892.047844         1029.727085
 2.211770000e-03         674.365328         892.279156         1029.973070
 2.212880000e-03         674.565098         892.510481         1030.219049
 2.213990000e-03         674.764901         892.741852         1030.465065
 2.215100000e-03         674.964720         892.973227         1030.711062
 2.216210000e-03         675.164568         893.204649         1030.957100
 2.217320000e-03         675.364431         893.436073         1031.203118
 2.218430000e-03         675.564328         893.667542         1031.449171
 2.219550000e-03         675.766040         893.901118         1031.697452
 2.220660000e-03         675.965975         894.132634         1031.943520
 2.221770000e-03         676.165939         894.364173         1032.189594
 2.222890000e-03         676.367725         894.597826         1032.437902
 2.224000000e-03         676.567731         894.829418         1032.684009
 2.225120000e-03         676.769565         895.063125         1032.932336
 2.226230000e-03         676.969620         895.294772         1033.178465
 2.227350000e-03         677.171500         895.528527         1033.426817
 2.228460000e-03         677.371589         895.760207         1033.672948
 2.229580000e-03         677.573519         895.994028         1033.921341
 2.230700000e-03         677.775464         896.227851         1034.169712
 2.231820000e-03         677.977441         896.461717         1034.418116
 2.232940000e-03         678.179428         896.695601         1034.666527
 2.234060000e-03         678.381449         896.929513         1034.914944
 2.235180000e-03         678.583491         897.163454         1035.163384
 2.236300000e-03         678.785552         897.397413         1035.411820
 2.237420000e-03         678.987645         897.631411         1035.660292
 2.238540000e-03         679.189752         897.865421         1035.908751
 2.239660000e-03         679.391878         898.099462         1036.157241
 2.240000000e-03         679.453248         898.170517         1036.232674
 2.240790000e-03         679.595843         898.335622         1036.407950
 2.241910000e-03         679.798025         898.569719         1036.656455
 2.243030000e-03         680.000226         898.803837         1036.904973
 2.244160000e-03         680.204253         899.040072         1037.155723
 2.245280000e-03         680.406501         899.274243         1037.404262
 2.246410000e-03         680.610571         899.510531         1037.655037
 2.247540000e-03         680.814675         899.746844         1037.905817
 2.248660000e-03         681.016993         899.981096         1038.154393
 2.249790000e-03         681.221138         900.217469         1038.405218
 2.250920000e-03         681.425305         900.453872         1038.656055
 2.252050000e-03         681.629500         900.690292         1038.906888
 2.253180000e-03         681.833709         900.926735         1039.157735
 2.254310000e-03         682.037944         901.163204         1039.408594
 2.255440000e-03         682.242199         901.399702         1039.659467
 2.256570000e-03         682.446484         901.636229         1039.910353
 2.257700000e-03         682.650793         901.872790         1040.161271
 2.258830000e-03         682.855120         902.109372         1040.412189
 2.259960000e-03         683.059469         902.345972         1040.663113
 2.261100000e-03         683.265654         902.584703         1040.916278
 2.262230000e-03         683.470049         902.821360         1041.167235
 2.263360000e-03         683.674460         903.058039         1041.418199
 2.264500000e-03         683.880719         903.296854         1041.671409
 2.265630000e-03         684.085178         903.533585         1041.922398
 2.266770000e-03         684.291479         903.772448         1042.175625
 2.267910000e-03         684.497793         904.011328         1042.428867
 2.269040000e-03         684.702326         904.248154         1042.679918
 2.270180000e-03         684.908688         904.487090         1042.933183
 2.271320000e-03         685.115071         904.726054         1043.186472
 2.272460000e-03         685.321486         904.965051         1043.439775
 2.273600000e-03         685.527915         905.204063         1043.693074
 2.274740000e-03         685.734371         905.443115         1043.946411
 2.275880000e-03         685.940851         905.682187         1044.199750
 2.277020000e-03         686.147348         905.921287         1044.453111
 2.278160000e-03         686.353869         906.160417         1044.706486
 2.279300000e-03         686.560415         906.399567         1044.959866
 2.280450000e-03         686.768796         906.640847         1045.215491
 2.281590000e-03         686.975387         906.880055         1045.468905
 2.282730000e-03         687.181994         907.119282         1045.722325
 2.283880000e-03         687.390444         907.360650         1045.978007
 2.285020000e-03         687.597103         907.599937         1046.231464
 2.286170000e-03         687.805590         907.841336         1046.487141
 2.287320000e-03         688.014111         908.082787         1046.742864
 2.288460000e-03         688.220829         908.322151         1046.996361
 2.289610000e-03         688.429382         908.563636         1047.252097
 2.290760000e-03         688.637971         908.805166         1047.507862
 2.291910000e-03         688.846580         909.046720         1047.763638
 2.293060000e-03         689.055200         909.288285         1048.019413
 2.294210000e-03         689.263855         909.529897         1048.275224
 2.295360000e-03         689.472518         909.771522         1048.531035
 2.296510000e-03         689.681224         910.013179         1048.786864
 2.297660000e-03         689.889930         910.254857         1049.042708
 2.298810000e-03         690.098670         910.496570         1049.298574
 2.299960000e-03         690.307435         910.738312         1049.554455
 2.301120000e-03         690.518031         910.982178         1049.812570
 2.302270000e-03         690.726833         911.223959         1050.068465
 2.303420000e-03         690.935659         911.465782         1050.324399
 2.304580000e-03         691.146335         911.709735         1050.582566
 2.305730000e-03         691.355196         911.951602         1050.838516
 2.306890000e-03         691.565903         912.195602         1051.096711
 2.308050000e-03         691.776642         912.439636         1051.354927
 2.309200000e-03         691.985585         912.681600         1051.610945
 2.310360000e-03         692.196357         912.925672         1051.869167
 2.311520000e-03         692.407155         913.169794         1052.127445
 2.312680000e-03         692.617977         913.413926         1052.385711
 2.313840000e-03         692.828824         913.658094         1052.644003
 2.315000000e-03         693.039686         913.902285         1052.902310
 2.316160000e-03         693.250567         914.146502         1053.160628
 2.317320000e-03         693.461482         914.390761         1053.418985
 2.318480000e-03         693.672416         914.635035         1053.677339
 2.319640000e-03         693.883360         914.879331         1053.935702
 2.320810000e-03         694.096161         915.125777         1054.196336
 2.321970000e-03         694.307156         915.370126         1054.454731
 2.323140000e-03         694.519994         915.616617         1054.715377
 2.324300000e-03         694.731037         915.861031         1054.973821
 2.325470000e-03         694.943918         916.107582         1055.234514
 2.326630000e-03         695.155004         916.352047         1055.492983
 2.327800000e-03         695.367928         916.598646         1055.753698
 2.328970000e-03         695.580880         916.845277         1056.014432
 2.330130000e-03         695.792030         917.089830         1056.272964
 2.331300000e-03         696.005019         917.336513         1056.533734
 2.332470000e-03         696.218033         917.583221         1056.794511
 2.333640000e-03         696.431068         917.829968         1057.055329
 2.334810000e-03         696.644127         918.076728         1057.316141
 2.335980000e-03         696.857195         918.323516         1057.576973
 2.337150000e-03         697.070312         918.570355         1057.837842
 2.338320000e-03         697.283423         918.817188         1058.098699
 2.339490000e-03         697.496573         919.064072         1058.359594
 2.340670000e-03         697.711561         919.313092         1058.622739
 2.341840000e-03         697.924746         919.560021         1058.883662
 2.343020000e-03         698.139780         919.809092         1059.146837
 2.344190000e-03         698.353013         920.056075         1059.407785
 2.345370000e-03         698.568092         920.305205         1059.670998
 2.346540000e-03         698.781367         920.552250         1059.931997
 2.347720000e-03         698.996478         920.801424         1060.195233
 2.348890000e-03         699.209806         921.048533         1060.456273
 2.350070000e-03         699.424968         921.297767         1060.719550
 2.351250000e-03         699.640154         921.547038         1060.982854
 2.352430000e-03         699.855357         921.796328         1061.246166
 2.353610000e-03         700.070584         922.045643         1061.509492
 2.354790000e-03         700.285831         922.294995         1061.772850
 2.355970000e-03         700.501098         922.544364         1062.036212
 2.357150000e-03         700.716398         922.793776         1062.299609
 2.358330000e-03         700.931704         923.043205         1062.563012
 2.359510000e-03         701.147040         923.292663         1062.826434
 2.360700000e-03         701.364224         923.544263         1063.092108
 2.361880000e-03         701.579603         923.793779         1063.355569
 2.363060000e-03         701.794996         924.043320         1063.619049
 2.364250000e-03         702.012249         924.295009         1063.884782
 2.365430000e-03         702.227695         924.544611         1064.148299
 2.366620000e-03         702.444980         924.796348         1064.414069
 2.367810000e-03         702.662288         925.048120         1064.679859
 2.368990000e-03         702.877799         925.297808         1064.943438
 2.370180000e-03         703.095147         925.549623         1065.209254
 2.371370000e-03         703.312525         925.801481         1065.475097
 2.372560000e-03         703.529923         926.053361         1065.740956
 2.373750000e-03         703.747345         926.305276         1066.006846
 2.374940000e-03         703.964772         926.557200         1066.272732
 2.376130000e-03         704.182242         926.809174         1066.538661
 2.377320000e-03         704.399719         927.061168         1066.804605
 2.378510000e-03         704.617224         927.313194         1067.070567
 2.379700000e-03         704.834746         927.565239         1067.336537
 2.380900000e-03         705.054119         927.819436         1067.604772
 2.382090000e-03         705.271680         928.071532         1067.870780
 2.383290000e-03         705.491104         928.325794         1068.139060
 2.384480000e-03         705.708715         928.577955         1068.405111
 2.385680000e-03         705.928171         928.832261         1068.673421
 2.386870000e-03         706.145816         929.084475         1068.939513
 2.388070000e-03         706.365323         929.338849         1069.207870
 2.389270000e-03         706.584840         929.593238         1069.476234
 2.390460000e-03         706.802557         929.845542         1069.742392
 2.391660000e-03         707.022119         930.099986         1070.010795
 2.392860000e-03         707.241708         930.354466         1070.279219
 2.394060000e-03         707.461311         930.608965         1070.547662
 2.395260000e-03         707.680938         930.863501         1070.816137
 2.396460000e-03         707.900588         931.118066         1071.084623
 2.397660000e-03         708.120259         931.372664         1071.353145
 2.398860000e-03         708.339952         931.627279         1071.621662
 2.400070000e-03         708.561492         931.884045         1071.892449
 2.401270000e-03         708.781223         932.138712         1072.161004
 2.402470000e-03         709.000980         932.393428         1072.429609
 2.403680000e-03         709.222583         932.650270         1072.700443
 2.404880000e-03         709.442376         932.905037         1072.969082
 2.406090000e-03         709.664025         933.161953         1073.239979
 2.407300000e-03         709.885690         933.418886         1073.510882
 2.408500000e-03         710.105548         933.673727         1073.779565
 2.409710000e-03         710.327264         933.930724         1074.050509
 2.410920000e-03         710.548988         934.187745         1074.321482
 2.412130000e-03         710.770744         934.444801         1074.592470
 2.413340000e-03         710.992512         934.701877         1074.863483
 2.414550000e-03         711.214310         934.958994         1075.134520
 2.415760000e-03         711.436121         935.216130         1075.405576
 2.416970000e-03         711.657962         935.473297         1075.676643
 2.418180000e-03         711.879810         935.730482         1075.947729
 2.419390000e-03         712.101689         935.987705         1076.218840
 2.420600000e-03         712.323586         936.244963         1076.489995
 2.421820000e-03         712.547338         936.504361         1076.763378
 2.423030000e-03         712.769276         936.761672         1077.034564
 2.424250000e-03         712.993066         937.021128         1077.307993
 2.425460000e-03         713.215046         937.278491         1077.579212
 2.426680000e-03         713.438884         937.538017         1077.852702
 2.427890000e-03         713.660905         937.795440         1078.123966
 2.429110000e-03         713.884780         938.055015         1078.397491
 2.430330000e-03         714.108681         938.314621         1078.671031
 2.431550000e-03         714.332592         938.574244         1078.944593
 2.432770000e-03         714.556534         938.833916         1079.218193
 2.433990000e-03         714.780483         939.093595         1079.491789
 2.435210000e-03         715.004467         939.353323         1079.765433
 2.436430000e-03         715.228469         939.613066         1080.039079
 2.437650000e-03         715.452492         939.872848         1080.312762
 2.438870000e-03         715.676523         940.132649         1080.586459
 2.440090000e-03         715.900583         940.392480         1080.860173
 2.441320000e-03         716.126500         940.654466         1081.136155
 2.442540000e-03         716.350605         940.914361         1081.409921
 2.443760000e-03         716.574724         941.174275         1081.683702
 2.444990000e-03         716.800709         941.436364         1081.959767
 2.446210000e-03         717.024868         941.696329         1082.233578
 2.447440000e-03         717.250885         941.958464         1082.509672
 2.448670000e-03         717.476927         942.220634         1082.785799
 2.449900000e-03         717.702986         942.482822         1083.061934
 2.451120000e-03         717.927228         942.742910         1083.335843
 2.452350000e-03         718.153326         943.005158         1083.612029
 2.453580000e-03         718.379449         943.267435         1083.888230
 2.454810000e-03         718.605590         943.529738         1084.164453
 2.456040000e-03         718.831755         943.792076         1084.440710
 2.457270000e-03         719.057941         944.054444         1084.716986
 2.458500000e-03         719.284137         944.316824         1084.993261
 2.459740000e-03         719.512195         944.581381         1085.271832
 2.460970000e-03         719.738443         944.843834         1085.548173
 2.462200000e-03         719.964704         945.106308         1085.824532
 2.463440000e-03         720.192821         945.370947         1086.103159
 2.464670000e-03         720.419125         945.633484         1086.379566
 2.465910000e-03         720.647292         945.898182         1086.658244
 2.467140000e-03         720.873634         946.160778         1086.934699
 2.468380000e-03         721.101829         946.425525         1087.213412
 2.469620000e-03         721.330059         946.690317         1087.492165
 2.470000000e-03         721.400001         946.771467         1087.577595
 2.470860000e-03         721.558300         946.955127         1087.770929
 2.472100000e-03         721.786564         947.219972         1088.049724
 2.473330000e-03         722.012996         947.482694         1088.326274
 2.474570000e-03         722.241302         947.747595         1088.605109
 2.475810000e-03         722.469631         948.012535         1088.883985
 2.477060000e-03         722.699814         948.279619         1089.165100
 2.478300000e-03         722.928173         948.544604         1089.444011
 2.479540000e-03         723.156556         948.809617         1089.722931
 2.480780000e-03         723.384959         949.074661         1090.001888
 2.482030000e-03         723.615223         949.341867         1090.283107
 2.483270000e-03         723.843656         949.606962         1090.562101
 2.484520000e-03         724.073966         949.874242         1090.843390
 2.485760000e-03         724.302449         950.139393         1091.122419
 2.487010000e-03         724.532795         950.406718         1091.403740
 2.488250000e-03         724.761312         950.671928         1091.682828
 2.489500000e-03         724.991692         950.939315         1091.964199
 2.490750000e-03         725.222091         951.206724         1092.245587
 2.492000000e-03         725.452526         951.474169         1092.527000
 2.493250000e-03         725.682965         951.741632         1092.808428
 2.494500000e-03         725.913424         952.009135         1093.089895
 2.495750000e-03         726.143909         952.276654         1093.371364
 2.497000000e-03         726.374404         952.544209         1093.652876
 2.498250000e-03         726.604925         952.811788         1093.934402
 2.499500000e-03         726.835473         953.079414         1094.215967
 2.500750000e-03         727.066029         953.347050         1094.497541
 2.502010000e-03         727.298453         953.616866         1094.781403
 2.503260000e-03         727.529049         953.884549         1095.063008
 2.504520000e-03         727.761516         954.154428         1095.346920
 2.505770000e-03         727.992153         954.422184         1095.628599
 2.507030000e-03         728.224651         954.692105         1095.912539
 2.508290000e-03         728.457176         954.962062         1096.196516
 2.509540000e-03         728.687877         955.229905         1096.478255
 2.510800000e-03         728.920440         955.499924         1096.762284
 2.512060000e-03         729.153015         955.769964         1097.046335
 2.513320000e-03         729.385617         956.040037         1097.330405
 2.514580000e-03         729.618233         956.310135         1097.614497
 2.515840000e-03         729.850871         956.580262         1097.898614
 2.517100000e-03         730.083527         956.850420         1098.182765
 2.518360000e-03         730.316205         957.120603         1098.466922
 2.519620000e-03         730.548907         957.390830         1098.751129
 2.520890000e-03         730.783467         957.663217         1099.037601
 2.522150000e-03         731.016204         957.933494         1099.321848
 2.523410000e-03         731.248958         958.203791         1099.606104
 2.524680000e-03         731.483571         958.476259         1099.892647
 2.525950000e-03         731.718218         958.748767         1100.179215
 2.527210000e-03         731.951028         959.019157         1100.463559
 2.528480000e-03         732.185708         959.291720         1100.750179
 2.529750000e-03         732.420410         959.564322         1101.036836
 2.531010000e-03         732.653279         959.834795         1101.321250
 2.532280000e-03         732.888012         960.107438         1101.607935
 2.533550000e-03         733.122765         960.380117         1101.894657
 2.534820000e-03         733.357541         960.652827         1102.181406
 2.536090000e-03         733.592334         960.925562         1102.468176
 2.537360000e-03         733.827153         961.198338         1102.754981
 2.538630000e-03         734.061980         961.471122         1103.041788
 2.539910000e-03         734.298679         961.746099         1103.330900
 2.541180000e-03         734.533551         962.018951         1103.617768
 2.542450000e-03         734.768442         962.291836         1103.904667
 2.543730000e-03         735.005196         962.566895         1104.193848
 2.545000000e-03         735.240124         962.839830         1104.480789
 2.740000000e-03         771.513716         1005.072273         1148.840315
 3.030000000e-03         826.036972         1068.921883         1215.901144
 3.360000000e-03         888.607270         1142.751121         1293.638259
 3.720000000e-03         957.184523         1224.293738         1379.848787
 4.120000000e-03         1033.482671         1315.680755         1476.925014
 4.560000000e-03         1117.285511         1416.730467         1584.785524
 5.040000000e-03         1208.354687         1527.199226         1703.243612
 5.580000000e-03         1310.202952         1651.402637         1837.000328
 6.180000000e-03         1422.491871         1788.990586         1985.752582
 6.840000000e-03         1544.864569         1939.561912         2149.112235
 7.580000000e-03         1680.608778         2107.203138         2331.559002
 8.390000000e-03         1827.435633         2289.121957         2530.090456
 9.290000000e-03         1988.484210         2489.234526         2749.007295
 1.030000000e-02         2166.710674         2711.261871         2992.424340
 1.140000000e-02         2357.972432         2950.075566         3254.747142
 1.260000000e-02         2563.454187         3207.168086         3537.624409
 1.400000000e-02         2799.304010         3502.813904         3863.423981
 1.540000000e-02         3031.290302         3794.107833         4184.865295
 1.710000000e-02         3308.211984         4142.367052         4569.644434
 1.890000000e-02         3596.185485         4505.063257         4970.841911
 2.100000000e-02         3925.945201         4920.970045         5431.397072
 2.320000000e-02         4264.874060         5349.006625         5905.862374
 2.570000000e-02         4642.648401         5826.695773         6435.862231
 2.840000000e-02         5042.643691         6333.090029         6998.211449
 3.150000000e-02         5492.617075         6903.424323         7632.110333
 3.480000000e-02         5961.751226         7498.723683         8294.304376
 3.860000000e-02         6490.577987         8170.522919         9042.196671
 4.270000000e-02         7048.806459         8880.465057         9833.178793
 4.730000000e-02         7661.356016         9660.351471         10702.763685
 5.230000000e-02         8312.290659         10490.020781         11628.566615
 5.790000000e-02         9024.755460         11399.115735         12643.771080
 6.420000000e-02         9807.424529         12398.915248         13761.130471
 7.100000000e-02         10632.051814         13453.507926         14940.637280
 7.860000000e-02         11531.417764         14604.998094         16229.517560
 8.700000000e-02         12500.841575         15847.640934         17621.524809
 9.640000000e-02         13558.133047         17204.550112         19142.760929
 1.070000000e-01         14719.072951         18696.351673         20816.625346
 1.180000000e-01         15892.266889         20205.804971         22511.714712
 1.310000000e-01         17241.560014         21944.105930         24465.483424
 1.450000000e-01         18654.131264         23766.444364         26515.565057
 1.600000000e-01         20125.704559         25667.551141         28656.209659
 1.770000000e-01         21746.352801         27764.289755         31019.367169
 1.960000000e-01         23504.359868         30042.260667         33589.357715
 2.170000000e-01         25388.602120         32487.792013         36351.291121
 2.410000000e-01         27474.162184         35199.346909         39417.098648
 2.670000000e-01         29660.217597         38046.843243         42640.420290
 2.950000000e-01         31937.842162         41019.329038         46009.335298
 3.270000000e-01         34453.394003         44309.097932         49742.692649
 3.620000000e-01         37108.683844         47789.352309         53697.734893
 4.000000000e-01         39889.238727         51442.395394         57855.240123
 4.430000000e-01         42919.897007         55434.209186         62405.486864
 4.910000000e-01         46172.134860         59729.968667         67310.686052
 5.430000000e-01         49554.965442         64211.908993         72438.028519
 6.010000000e-01         53172.602308         69020.972073         77950.714274
 6.660000000e-01         57050.769252         74195.606466         83895.718360
 7.370000000e-01         61094.633322         79613.675496         90135.700320
 8.160000000e-01         65380.622359         85382.588201         96797.740189
 9.030000000e-01         69864.952636         91449.572869         103825.045639
 1.000000000e+00         74601.017743         97894.188113         111314.711617


==> anc/S4_cross_sections_plus.txt <==
    Energy                Q2                 Q4                 Q6  
 1.000000000e-11         0.031463         0.037756         0.040453
 1.110000000e-11         0.034691         0.041629         0.044602
 1.230000000e-11         0.038166         0.045799         0.049070
 1.360000000e-11         0.041870         0.050244         0.053833
 1.500000000e-11         0.045798         0.054958         0.058884
 1.660000000e-11         0.050205         0.060247         0.064550
 1.840000000e-11         0.055069         0.066083         0.070803
 2.040000000e-11         0.060354         0.072425         0.077598
 2.260000000e-11         0.066028         0.079233         0.084893
 2.500000000e-11         0.072059         0.086471         0.092648
 2.770000000e-11         0.078652         0.094383         0.101124
 3.060000000e-11         0.085516         0.102619         0.109949
 3.390000000e-11         0.093071         0.111685         0.119663
 3.750000000e-11         0.101012         0.121214         0.129872
 4.150000000e-11         0.109489         0.131387         0.140771
 4.600000000e-11         0.118621         0.142345         0.152512
 5.090000000e-11         0.128099         0.153719         0.164699
 5.640000000e-11         0.138205         0.165846         0.177691
 6.240000000e-11         0.148640         0.178368         0.191109
 6.910000000e-11         0.159617         0.191541         0.205222
 7.650000000e-11         0.170987         0.205184         0.219840
 8.470000000e-11         0.182753         0.219303         0.234968
 9.370000000e-11         0.194747         0.233697         0.250389
 1.040000000e-10         0.207426         0.248911         0.266690
 1.150000000e-10         0.219862         0.263835         0.282680
 1.270000000e-10         0.232283         0.278740         0.298650
 1.410000000e-10         0.245459         0.294551         0.315590
 1.560000000e-10         0.258199         0.309841         0.331974
 1.730000000e-10         0.271174         0.325411         0.348656
 1.910000000e-10         0.283443         0.340134         0.364430
 2.110000000e-10         0.295582         0.354701         0.380038
 2.340000000e-10         0.307893         0.369473         0.395866
 2.590000000e-10         0.319605         0.383528         0.410924
 2.870000000e-10         0.331001         0.397206         0.425580
 3.180000000e-10         0.341894         0.410277         0.439585
 3.520000000e-10         0.352131         0.422562         0.452748
 3.890000000e-10         0.361614         0.433943         0.464943
 4.310000000e-10         0.370689         0.444836         0.476615
 4.770000000e-10         0.378991         0.454798         0.487289
 5.280000000e-10         0.386585         0.463914         0.497057
 5.850000000e-10         0.393483         0.472196         0.505933
 6.480000000e-10         0.399597         0.479534         0.513797
 7.170000000e-10         0.404848         0.485839         0.520555
 7.940000000e-10         0.409334         0.491227         0.526330
 8.790000000e-10         0.412970         0.495598         0.531017
 9.730000000e-10         0.415764         0.498959         0.534623
 1.080000000e-09         0.417742         0.501341         0.537181
 1.190000000e-09         0.418764         0.502576         0.538511
 1.320000000e-09         0.418957         0.502824         0.538785
 1.460000000e-09         0.418247         0.501988         0.537900
 1.620000000e-09         0.416565         0.499992         0.535774
 1.790000000e-09         0.414025         0.496969         0.532550
 1.980000000e-09         0.410511         0.492783         0.528084
 2.190000000e-09         0.406025         0.487439         0.522381
 2.430000000e-09         0.400348         0.480674         0.515163
 2.690000000e-09         0.393737         0.472800         0.506761
 2.980000000e-09         0.385986         0.463570         0.496916
 3.166810000e-09         0.380849         0.457457         0.490396
 3.300000000e-09         0.377139         0.453042         0.485688
 3.650000000e-09         0.367260         0.441293         0.473163
 4.040000000e-09         0.356138         0.428074         0.459078
 4.470000000e-09         0.343855         0.413490         0.443546
 4.950000000e-09         0.330228         0.397327         0.426342
 5.480000000e-09         0.315379         0.379733         0.407629
 6.070000000e-09         0.299173         0.360557         0.387248
 6.335210000e-09         0.292015         0.352096         0.378260
 6.720000000e-09         0.281782         0.340008         0.365426
 7.440000000e-09         0.263139         0.318014         0.342092
 8.230000000e-09         0.243475         0.294854         0.317545
 9.120000000e-09         0.222341         0.270006         0.291239
 9.505190000e-09         0.213534         0.259664         0.280298
 1.010000000e-08         0.200336         0.244180         0.263928
 1.120000000e-08         0.177219         0.217097         0.235322
 1.240000000e-08         0.153898         0.189821         0.206547
 1.267670000e-08         0.148800         0.183864         0.200266
 1.370000000e-08         0.130847         0.162897         0.178173
 1.520000000e-08         0.107071         0.135147         0.148957
 1.584990000e-08         0.097697         0.124206         0.137444
 1.680000000e-08         0.084989         0.109368         0.121832
 1.860000000e-08         0.064115         0.084952         0.096140
 1.902460000e-08         0.059794         0.079884         0.090804
 2.060000000e-08         0.045739         0.063336         0.073364
 2.220100000e-08         0.034589         0.050076         0.059349
 2.280000000e-08         0.031213         0.046015         0.055040
 2.520000000e-08         0.021910         0.034489         0.042697
 2.537890000e-08         0.021481         0.033927         0.042084
 2.790000000e-08         0.019192         0.030198         0.037784
 2.855840000e-08         0.019715         0.030474         0.037950
 3.090000000e-08         0.025126         0.035410         0.042622
 3.173950000e-08         0.028358         0.038617         0.045779
 3.420000000e-08         0.041480         0.052080         0.059222
 3.492210000e-08         0.046304         0.057115         0.064285
 3.790000000e-08         0.070401         0.082577         0.090024
 3.810640000e-08         0.072304         0.084603         0.092079
 4.129230000e-08         0.105010         0.119631         0.127696
 4.190000000e-08         0.111892         0.127044         0.135253
 4.447970000e-08         0.143028         0.160718         0.169648
 4.640000000e-08         0.167908         0.187772         0.197354
 4.766880000e-08         0.184984         0.206406         0.216472
 5.085940000e-08         0.229566         0.255299         0.266765
 5.140000000e-08         0.237289         0.263805         0.275534
 5.405170000e-08         0.275571         0.306120         0.319242
 5.690000000e-08         0.316928         0.352134         0.366938
 5.724550000e-08         0.321929         0.357721         0.372742
 6.044100000e-08         0.367729         0.409116         0.426262
 6.300000000e-08         0.403472         0.449546         0.468540
 6.363800000e-08         0.412211         0.459477         0.478951
 6.683660000e-08         0.454778         0.508134         0.530116
 6.970000000e-08         0.490867         0.549799         0.574155
 7.003680000e-08         0.494974         0.554568         0.579210
 7.323870000e-08         0.532476         0.598393         0.625818
 7.644210000e-08         0.567071         0.639339         0.669642
 7.720000000e-08         0.574814         0.648583         0.679577
 7.964710000e-08         0.598644         0.677241         0.710484
 8.285380000e-08         0.627160         0.712014         0.748235
 8.550000000e-08         0.648398         0.738329         0.777011
 8.606200000e-08         0.652645         0.743642         0.782847
 8.927190000e-08         0.675175         0.772163         0.814335
 9.248330000e-08         0.694862         0.797656         0.842754
 9.460000000e-08         0.706345         0.812849         0.859841
 9.569640000e-08         0.711845         0.820231         0.868191
 9.891100000e-08         0.726281         0.840020         0.890760
 1.021270000e-07         0.738338         0.857170         0.910591
 1.050000000e-07         0.747235         0.870382         0.926100
 1.053450000e-07         0.748191         0.871840         0.927827
 1.085650000e-07         0.756015         0.884193         0.942619
 1.117860000e-07         0.761983         0.894386         0.955113
 1.150080000e-07         0.766264         0.902584         0.965464
 1.160000000e-07         0.767268         0.904731         0.968243
 1.182330000e-07         0.769025         0.908950         0.973831
 1.214590000e-07         0.770420         0.913633         0.980355
 1.246860000e-07         0.770601         0.916784         0.985183
 1.279150000e-07         0.769707         0.918545         0.988457
 1.280000000e-07         0.769670         0.918574         0.988523
 1.311460000e-07         0.767872         0.919052         0.990311
 1.343790000e-07         0.765219         0.918434         0.990873
 1.376130000e-07         0.761864         0.916812         0.990266
 1.408480000e-07         0.757917         0.914302         0.988608
 1.420000000e-07         0.756388         0.913215         0.987785
 1.440850000e-07         0.753476         0.911012         0.986009
 1.473240000e-07         0.748632         0.907043         0.982576
 1.505650000e-07         0.743471         0.902489         0.978406
 1.538070000e-07         0.738072         0.897443         0.973597
 1.570000000e-07         0.732594         0.892073         0.968321
 1.570510000e-07         0.732506         0.891985         0.968233
 1.602960000e-07         0.726839         0.886194         0.962402
 1.635430000e-07         0.721129         0.880141         0.956180
 1.667910000e-07         0.715432         0.873896         0.949643
 1.700420000e-07         0.709795         0.867517         0.942855
 1.732930000e-07         0.704266         0.861067         0.935890
 1.740000000e-07         0.703082         0.859660         0.934357
 1.765470000e-07         0.698881         0.854595         0.928800
 1.798020000e-07         0.693678         0.848153         0.921648
 1.830590000e-07         0.688687         0.841787         0.914484
 1.863170000e-07         0.683939         0.835539         0.907361
 1.895770000e-07         0.679458         0.829446         0.900322
 1.928390000e-07         0.675264         0.823545         0.893412
 1.930000000e-07         0.675065         0.823259         0.893075
 1.961020000e-07         0.671379         0.817870         0.886673
 1.993670000e-07         0.667817         0.812448         0.880139
 2.026330000e-07         0.664594         0.807308         0.873848
 2.059010000e-07         0.661720         0.802474         0.867830
 2.091710000e-07         0.659205         0.797968         0.862115
 2.124420000e-07         0.657057         0.793811         0.856731
 2.130000000e-07         0.656728         0.793138         0.855848
 2.157160000e-07         0.655282         0.790019         0.851701
 2.189900000e-07         0.653886         0.786613         0.847053
 2.222660000e-07         0.652871         0.783603         0.842805
 2.255440000e-07         0.652239         0.781004         0.838978
 2.288240000e-07         0.651990         0.778826         0.835588
 2.321050000e-07         0.652124         0.777080         0.832653
 2.353880000e-07         0.652641         0.775775         0.830187
 2.360000000e-07         0.652779         0.775581         0.829781
 2.386730000e-07         0.653538         0.774919         0.828205
 2.419590000e-07         0.654813         0.774517         0.826717
 2.452470000e-07         0.656462         0.774575         0.825736
 2.485360000e-07         0.658481         0.775098         0.825272
 2.518270000e-07         0.660867         0.776089         0.825332
 2.551200000e-07         0.663615         0.777552         0.825925
 2.584140000e-07         0.666719         0.779488         0.827058
 2.617100000e-07         0.670175         0.781900         0.828737
 2.620000000e-07         0.670496         0.782135         0.828911
 2.650080000e-07         0.673978         0.784789         0.830967
 2.683070000e-07         0.678121         0.788154         0.833753
 2.716080000e-07         0.682601         0.791997         0.837101
 2.749110000e-07         0.687412         0.796318         0.841013
 2.782150000e-07         0.692547         0.801115         0.845491
 2.815210000e-07         0.698002         0.806389         0.850540
 2.848290000e-07         0.703772         0.812139         0.856161
 2.881380000e-07         0.709850         0.818361         0.862354
 2.900000000e-07         0.713404         0.822070         0.866091
 2.914490000e-07         0.716234         0.825059         0.869125
 2.947610000e-07         0.722917         0.832225         0.876469
 2.980750000e-07         0.729896         0.839864         0.884393
 3.013910000e-07         0.737167         0.847971         0.892895
 3.047090000e-07         0.744727         0.856548         0.901978
 3.080280000e-07         0.752570         0.865589         0.911639
 3.113490000e-07         0.760694         0.875096         0.921880
 3.146710000e-07         0.769096         0.885065         0.932700
 3.179950000e-07         0.777774         0.895498         0.944102
 3.210000000e-07         0.785850         0.905322         0.954904
 3.213210000e-07         0.786726         0.906393         0.956086
 3.246490000e-07         0.795952         0.917751         0.968652
 3.279780000e-07         0.805446         0.929567         0.981798
 3.313090000e-07         0.815211         0.941845         0.995527
 3.346410000e-07         0.825244         0.954580         1.009837
 3.379750000e-07         0.835547         0.967776         1.024731
 3.413110000e-07         0.846120         0.981435         1.040212
 3.446480000e-07         0.856962         0.995552         1.056274
 3.479880000e-07         0.868081         1.010137         1.072929
 3.513280000e-07         0.879467         1.025178         1.090164
 3.546710000e-07         0.891134         1.040690         1.107995
 3.550000000e-07         0.892297         1.042241         1.109782
 3.580150000e-07         0.903077         1.056666         1.126414
 3.613610000e-07         0.915304         1.073113         1.145428
 3.647080000e-07         0.927813         1.090028         1.165034
 3.680570000e-07         0.940614         1.107421         1.185240
 3.714080000e-07         0.953710         1.125294         1.206050
 3.747610000e-07         0.967108         1.143651         1.227466
 3.781150000e-07         0.980808         1.162491         1.249487
 3.814710000e-07         0.994823         1.181825         1.272122
 3.848280000e-07         1.009152         1.201651         1.295370
 3.881880000e-07         1.023814         1.221989         1.319249
 3.915490000e-07         1.038808         1.242831         1.343750
 3.930000000e-07         1.045383         1.251984         1.354519
 3.949110000e-07         1.054141         1.264184         1.368879
 3.982750000e-07         1.069827         1.286062         1.394649
 4.016410000e-07         1.085877         1.308473         1.421067
 4.050090000e-07         1.102301         1.331426         1.448142
 4.083780000e-07         1.119104         1.354921         1.475871
 4.117490000e-07         1.136304         1.378977         1.504271
 4.151220000e-07         1.153913         1.403603         1.533353
 4.184960000e-07         1.171938         1.428802         1.563115
 4.218720000e-07         1.190399         1.454594         1.593578
 4.252500000e-07         1.209310         1.480990         1.624751
 4.286300000e-07         1.228686         1.508004         1.656647
 4.320110000e-07         1.248538         1.535642         1.689268
 4.350000000e-07         1.266491         1.560598         1.718712
 4.353940000e-07         1.268887         1.563925         1.722636
 4.387780000e-07         1.289745         1.592861         1.756755
 4.421640000e-07         1.311136         1.622473         1.791648
 4.455520000e-07         1.333080         1.652778         1.827332
 4.489420000e-07         1.355596         1.683795         1.863822
 4.523330000e-07         1.378699         1.715533         1.901124
 4.557260000e-07         1.402417         1.748019         1.939266
 4.591210000e-07         1.426773         1.781275         1.978267
 4.625170000e-07         1.451782         1.815312         2.018135
 4.659150000e-07         1.477478         1.850162         2.058903
 4.693150000e-07         1.503885         1.885849         2.100590
 4.727160000e-07         1.531022         1.922385         2.143208
 4.761200000e-07         1.558934         1.959819         2.186805
 4.795240000e-07         1.587624         1.998143         2.231367
 4.820000000e-07         1.608998         2.026593         2.264400
 4.829310000e-07         1.617147         2.037419         2.276959
 4.863390000e-07         1.647518         2.077653         2.323581
 4.897490000e-07         1.678777         2.118886         2.371275
 4.931610000e-07         1.710959         2.161150         2.420069
 4.965740000e-07         1.744087         2.204464         2.469980
 4.999890000e-07         1.778209         2.248876         2.521054
 5.034060000e-07         1.813361         2.294419         2.573323
 5.068250000e-07         1.849582         2.341131         2.626823
 5.102450000e-07         1.886902         2.389036         2.681572
 5.136670000e-07         1.925372         2.438186         2.737624
 5.170910000e-07         1.965035         2.488621         2.795016
 5.205160000e-07         2.005923         2.540369         2.853770
 5.239430000e-07         2.048094         2.593486         2.913945
 5.273720000e-07         2.091594         2.648019         2.975581
 5.308020000e-07         2.136457         2.703994         3.038704
 5.330000000e-07         2.165939         2.740636         3.079947
 5.342340000e-07         2.182747         2.761477         3.103377
 5.376680000e-07         2.230512         2.820513         3.169643
 5.411040000e-07         2.279806         2.881154         3.237551
 5.445410000e-07         2.330666         2.943430         3.307128
 5.479800000e-07         2.383160         3.007410         3.378440
 5.514210000e-07         2.437343         3.073147         3.451538
 5.548640000e-07         2.493269         3.140693         3.526472
 5.583080000e-07         2.550977         3.210081         3.603267
 5.617540000e-07         2.610542         3.281384         3.681999
 5.652020000e-07         2.672017         3.354654         3.762715
 5.686510000e-07         2.735441         3.429922         3.845440
 5.721020000e-07         2.800889         3.507266         3.930251
 5.755550000e-07         2.868413         3.586732         4.017192
 5.790100000e-07         2.938071         3.668375         4.106314
 5.824660000e-07         3.009890         3.752216         4.197631
 5.859240000e-07         3.083942         3.838327         4.291214
 5.893840000e-07         3.160277         3.926753         4.387103
 5.900000000e-07         3.174104         3.942734         4.404412
 5.928450000e-07         3.238912         4.017503         4.485304
 5.963090000e-07         3.319938         4.110672         4.585910
 5.997740000e-07         3.403339         4.206233         4.688884
 6.032400000e-07         3.489150         4.304214         4.794252
 6.067090000e-07         3.577440         4.404688         4.902087
 6.101790000e-07         3.668180         4.507613         5.012337
 6.136510000e-07         3.761399         4.613016         5.125027
 6.171240000e-07         3.857073         4.720864         5.240116
 6.206000000e-07         3.955246         4.831203         5.357651
 6.240770000e-07         4.055840         4.943939         5.477528
 6.275560000e-07         4.158847         5.059064         5.599736
 6.310360000e-07         4.264187         5.176488         5.724177
 6.345190000e-07         4.371858         5.296207         5.850847
 6.380030000e-07         4.481717         5.418063         5.979580
 6.414880000e-07         4.593663         5.541950         6.110263
 6.449760000e-07         4.707644         5.667815         6.242843
 6.484650000e-07         4.823455         5.795436         6.377089
 6.519560000e-07         4.940968         5.924684         6.512868
 6.540000000e-07         5.010461         6.001004         6.592967
 6.554490000e-07         5.060004         6.055368         6.649987
 6.589440000e-07         5.180356         6.187276         6.788227
 6.624400000e-07         5.301765         6.320134         6.927310
 6.659380000e-07         5.424006         6.453717         7.067008
 6.694380000e-07         5.546809         6.587743         7.207037
 6.729390000e-07         5.669838         6.721867         7.347045
 6.764430000e-07         5.792843         6.855837         7.486784
 6.799480000e-07         5.915408         6.989224         7.625818
 6.834540000e-07         6.037174         7.121662         7.763781
 6.869630000e-07         6.157828         7.252839         7.900363
 6.904730000e-07         6.276909         7.382282         8.035089
 6.939850000e-07         6.394043         7.509616         8.167585
 6.974990000e-07         6.508817         7.634422         8.297437
 7.010150000e-07         6.620811         7.756280         8.424224
 7.045320000e-07         6.729576         7.874734         8.547496
 7.080510000e-07         6.834728         7.989403         8.666874
 7.115720000e-07         6.935864         8.099884         8.781963
 7.150950000e-07         7.032595         8.205790         8.892380
 7.186190000e-07         7.124522         8.306721         8.997733
 7.221450000e-07         7.211324         8.402364         9.097714
 7.230000000e-07         7.231556         8.424714         9.121104
 7.256730000e-07         7.292688         8.492409         9.192023
 7.292030000e-07         7.368320         8.576569         9.280382
 7.327340000e-07         7.437959         8.654586         9.362541
 7.362670000e-07         7.501418         8.726286         9.438333
 7.398020000e-07         7.558523         8.791502         9.507604
 7.433390000e-07         7.609155         8.850127         9.570254
 7.468770000e-07         7.653224         8.902077         9.626210
 7.504180000e-07         7.690725         8.947361         9.675490
 7.539600000e-07         7.721643         8.985973         9.718096
 7.575030000e-07         7.746044         9.017990         9.754113
 7.610490000e-07         7.764040         9.043541         9.783681
 7.645960000e-07         7.775758         9.062757         9.806937
 7.681450000e-07         7.781379         9.075835         9.824085
 7.716960000e-07         7.781109         9.082991         9.835349
 7.752490000e-07         7.775183         9.084473         9.840982
 7.788030000e-07         7.763873         9.080557         9.841264
 7.823600000e-07         7.747451         9.071531         9.836491
 7.859180000e-07         7.726227         9.057711         9.826978
 7.894770000e-07         7.700520         9.039422         9.813055
 7.930390000e-07         7.670634         9.016982         9.795043
 7.966020000e-07         7.636917         8.990740         9.773292
 8.001670000e-07         7.599690         8.961025         9.748133
 8.010000000e-07         7.590523         8.953619         9.741800
 8.037340000e-07         7.559279         8.928170         9.719897
 8.073030000e-07         7.516008         8.892503         9.688914
 8.108730000e-07         7.470210         8.854357         9.655515
 8.144460000e-07         7.422161         8.814018         9.619987
 8.180200000e-07         7.372190         8.771812         9.582651
 8.215950000e-07         7.320582         8.728025         9.543793
 8.251730000e-07         7.267577         8.682905         9.503659
 8.287520000e-07         7.213466         8.636736         9.462530
 8.323340000e-07         7.158461         8.589738         9.420625
 8.359170000e-07         7.102814         8.542157         9.378184
 8.395010000e-07         7.046739         8.494207         9.335418
 8.430880000e-07         6.990402         8.446055         9.292495
 8.466760000e-07         6.934016         8.397911         9.249618
 8.502660000e-07         6.877727         8.349921         9.206931
 8.538580000e-07         6.821692         8.302240         9.164586
 8.574520000e-07         6.766050         8.255005         9.122717
 8.610480000e-07         6.710918         8.208331         9.081436
 8.646450000e-07         6.656430         8.162347         9.040865
 8.682440000e-07         6.602664         8.117131         9.001084
 8.718450000e-07         6.549716         8.072777         8.962181
 8.754480000e-07         6.497661         8.029356         8.924227
 8.790520000e-07         6.446583         7.986948         8.887295
 8.826590000e-07         6.396510         7.945584         8.851418
 8.862670000e-07         6.347528         7.905341         8.816666
 8.870000000e-07         6.337713         7.897305         8.809745
 8.898770000e-07         6.299655         7.866237         8.783057
 8.934880000e-07         6.252953         7.828330         8.750645
 8.971020000e-07         6.207415         7.791615         8.719424
 9.007170000e-07         6.163101         7.756143         8.689443
 9.043350000e-07         6.119996         7.721903         8.660688
 9.079540000e-07         6.078138         7.688924         8.633187
 9.115740000e-07         6.037541         7.657219         8.606949
 9.151970000e-07         5.998185         7.626771         8.581957
 9.188210000e-07         5.960092         7.597593         8.558222
 9.224480000e-07         5.923241         7.569669         8.535728
 9.260760000e-07         5.887651         7.543007         8.514478
 9.297050000e-07         5.853309         7.517595         8.494461
 9.333370000e-07         5.820192         7.493412         8.475654
 9.369710000e-07         5.788298         7.470453         8.458053
 9.406060000e-07         5.757621         7.448705         8.441639
 9.442430000e-07         5.728140         7.428148         8.426395
 9.478820000e-07         5.699836         7.408763         8.412301
 9.515230000e-07         5.672695         7.390532         8.399336
 9.551650000e-07         5.646711         7.373447         8.387490
 9.588100000e-07         5.621849         7.357474         8.376733
 9.624560000e-07         5.598105         7.342604         8.367051
 9.661040000e-07         5.575452         7.328811         8.358420
 9.697540000e-07         5.553867         7.316070         8.350812
 9.734050000e-07         5.533347         7.304373         8.344220
 9.770590000e-07         5.513852         7.293685         8.338609
 9.807140000e-07         5.495375         7.283993         8.333963
 9.820000000e-07         5.489114         7.280816         8.332554
 9.843720000e-07         5.477886         7.275269         8.330257
 9.880310000e-07         5.461376         7.267500         8.327474
 9.916910000e-07         5.445825         7.260662         8.325591
 9.953540000e-07         5.431203         7.254730         8.324585
 9.990180000e-07         5.417501         7.249690         8.324439
 1.002680000e-06         5.404705         7.245519         8.325124
 1.006350000e-06         5.392768         7.242191         8.326630
 1.010020000e-06         5.381694         7.239692         8.328929
 1.013690000e-06         5.371463         7.238001         8.332003
 1.017370000e-06         5.362034         7.237098         8.335843
 1.021040000e-06         5.353437         7.236966         8.340406
 1.024720000e-06         5.345607         7.237586         8.345700
 1.028400000e-06         5.338550         7.238939         8.351691
 1.032080000e-06         5.332247         7.241006         8.358361
 1.035760000e-06         5.326682         7.243770         8.365694
 1.039450000e-06         5.321823         7.247220         8.373690
 1.043140000e-06         5.317671         7.251334         8.382314
 1.046820000e-06         5.314217         7.256080         8.391524
 1.050510000e-06         5.311426         7.261467         8.401352
 1.054210000e-06         5.309288         7.267483         8.411786
 1.057900000e-06         5.307799         7.274078         8.422753
 1.061600000e-06         5.306934         7.281274         8.434297
 1.065290000e-06         5.306685         7.289016         8.446341
 1.068990000e-06         5.307035         7.297329         8.458934
 1.072690000e-06         5.307972         7.306181         8.472030
 1.076400000e-06         5.309486         7.315580         8.485652
 1.080100000e-06         5.311556         7.325464         8.499712
 1.083810000e-06         5.314179         7.335871         8.514272
 1.087520000e-06         5.317339         7.346761         8.529282
 1.090000000e-06         5.319744         7.354305         8.539561
 1.091230000e-06         5.321022         7.358123         8.544730
 1.094940000e-06         5.325217         7.369942         8.560601
 1.098660000e-06         5.329924         7.382239         8.576928
 1.102370000e-06         5.335106         7.394937         8.593611
 1.106090000e-06         5.340780         7.408091         8.610729
 1.109810000e-06         5.346922         7.421657         8.628225
 1.113530000e-06         5.353520         7.435622         8.646087
 1.117250000e-06         5.360566         7.449976         8.664306
 1.120980000e-06         5.368066         7.464747         8.682920
 1.124710000e-06         5.375995         7.479888         8.701871
 1.128440000e-06         5.384340         7.495386         8.721147
 1.132170000e-06         5.393094         7.511232         8.740740
 1.135900000e-06         5.402246         7.527415         8.760638
 1.139640000e-06         5.411813         7.543971         8.780889
 1.143370000e-06         5.421735         7.560802         8.801371
 1.147110000e-06         5.432056         7.577988         8.822188
 1.150850000e-06         5.442742         7.595475         8.843276
 1.154590000e-06         5.453784         7.613254         8.864625
 1.158340000e-06         5.465203         7.631364         8.886285
 1.162080000e-06         5.476932         7.649702         8.908132
 1.165830000e-06         5.489024         7.668355         8.930274
 1.169580000e-06         5.501441         7.687267         8.952646
 1.173330000e-06         5.514175         7.706429         8.975238
 1.177090000e-06         5.527255         7.725887         8.998105
 1.180840000e-06         5.540601         7.745527         9.021118
 1.184600000e-06         5.554279         7.765447         9.044389
 1.188360000e-06         5.568247         7.785588         9.067853
 1.192120000e-06         5.582496         7.805941         9.091501
 1.195880000e-06         5.597019         7.826498         9.115326
 1.199650000e-06         5.611851         7.847310         9.139386
 1.200000000e-06         5.613241         7.849251         9.141628
 1.203410000e-06         5.626905         7.868257         9.163545
 1.207180000e-06         5.642254         7.889443         9.187924
 1.210950000e-06         5.657854         7.910808         9.212455
 1.214720000e-06         5.673695         7.932343         9.237129
 1.218500000e-06         5.689817         7.954099         9.262006
 1.222270000e-06         5.706125         7.975955         9.286948
 1.226050000e-06         5.722703         7.998020         9.312082
 1.229830000e-06         5.739499         8.020229         9.337333
 1.233610000e-06         5.756508         8.042577         9.362698
 1.237400000e-06         5.773769         8.065116         9.388237
 1.241180000e-06         5.791186         8.087721         9.413808
 1.244970000e-06         5.808846         8.110506         9.439542
 1.248760000e-06         5.826695         8.133406         9.465367
 1.252550000e-06         5.844728         8.156411         9.491272
 1.256340000e-06         5.862941         8.179519         9.517257
 1.260140000e-06         5.881376         8.202784         9.543382
 1.263940000e-06         5.899978         8.226139         9.569573
 1.267730000e-06         5.918693         8.249516         9.595756
 1.271530000e-06         5.937616         8.273034         9.622064
 1.275340000e-06         5.956741         8.296687         9.648492
 1.279140000e-06         5.975960         8.320344         9.674893
 1.282950000e-06         5.995372         8.344126         9.701405
 1.286760000e-06         6.014922         8.367965         9.727951
 1.290570000e-06         6.034601         8.391853         9.754525
 1.294380000e-06         6.054405         8.415786         9.781123
 1.298190000e-06         6.074330         8.439759         9.807739
 1.302010000e-06         6.094423         8.463830         9.834439
 1.305830000e-06         6.114624         8.487929         9.861146
 1.309650000e-06         6.134932         8.512053         9.887858
 1.313470000e-06         6.155340         8.536195         9.914568
 1.317290000e-06         6.175841         8.560349         9.941270
 1.321120000e-06         6.196486         8.584575         9.968031
 1.324940000e-06         6.217161         8.608741         9.994705
 1.328770000e-06         6.237970         8.632967         10.021428
 1.330000000e-06         6.244668         8.640746         10.030005
 1.332600000e-06         6.258852         8.657185         10.048124
 1.336440000e-06         6.279859         8.681454         10.074859
 1.340270000e-06         6.300875         8.705643         10.101488
 1.344110000e-06         6.322006         8.729872         10.128147
 1.347950000e-06         6.343189         8.754071         10.154758
 1.351790000e-06         6.364422         8.778240         10.181321
 1.355630000e-06         6.385698         8.802369         10.207827
 1.359480000e-06         6.407070         8.826519         10.234344
 1.363320000e-06         6.428418         8.850558         10.260727
 1.367170000e-06         6.449853         8.874609         10.287111
 1.371020000e-06         6.471309         8.898600         10.313421
 1.374870000e-06         6.492785         8.922530         10.339652
 1.378730000e-06         6.514330         8.946455         10.365870
 1.382590000e-06         6.535884         8.970307         10.392000
 1.386440000e-06         6.557385         8.994021         10.417972
 1.390300000e-06         6.578940         9.017716         10.443914
 1.394170000e-06         6.600544         9.041385         10.469823
 1.398030000e-06         6.622082         9.064903         10.495562
 1.401890000e-06         6.643602         9.088325         10.521190
 1.405760000e-06         6.665155         9.111708         10.546772
 1.409630000e-06         6.686682         9.134985         10.572236
 1.413500000e-06         6.708177         9.158155         10.597578
 1.417380000e-06         6.729692         9.181270         10.622860
 1.421250000e-06         6.751107         9.204207         10.647946
 1.425130000e-06         6.772532         9.227081         10.672963
 1.429010000e-06         6.793904         9.249828         10.697840
 1.432890000e-06         6.815218         9.272443         10.722575
 1.436770000e-06         6.836472         9.294923         10.747164
 1.440660000e-06         6.857711         9.317319         10.771665
 1.444550000e-06         6.878878         9.339572         10.796011
 1.448440000e-06         6.899968         9.361675         10.820198
 1.452330000e-06         6.920976         9.383627         10.844223
 1.456220000e-06         6.941897         9.405421         10.868082
 1.460110000e-06         6.962726         9.427055         10.891772
 1.464010000e-06         6.983511         9.448580         10.915348
 1.467910000e-06         7.004194         9.469935         10.938747
 1.470000000e-06         7.015233         9.481308         10.951212
 1.471810000e-06         7.024769         9.491117         10.961965
 1.475710000e-06         7.045232         9.512122         10.984998
 1.479620000e-06         7.065631         9.533001         11.007902
 1.483530000e-06         7.085908         9.553696         11.030615
 1.487430000e-06         7.106007         9.574149         11.053074
 1.491340000e-06         7.126027         9.594464         11.075394
 1.495260000e-06         7.145959         9.614633         11.097567
 1.499170000e-06         7.165700         9.634554         11.119480
 1.503090000e-06         7.185348         9.654324         11.141241
 1.507010000e-06         7.204844         9.673886         11.162791
 1.510930000e-06         7.224185         9.693240         11.184126
 1.514850000e-06         7.243366         9.712382         11.205245
 1.518770000e-06         7.262384         9.731309         11.226144
 1.522700000e-06         7.281281         9.750066         11.246874
 1.526630000e-06         7.300003         9.768599         11.267376
 1.530560000e-06         7.318549         9.786909         11.287653
 1.534490000e-06         7.336912         9.804992         11.307698
 1.538420000e-06         7.355091         9.822845         11.327510
 1.542360000e-06         7.373123         9.840510         11.347137
 1.546300000e-06         7.390960         9.857938         11.366525
 1.550240000e-06         7.408598         9.875129         11.385674
 1.554180000e-06         7.426033         9.892080         11.404580
 1.558120000e-06         7.443259         9.908787         11.423241
 1.562070000e-06         7.460320         9.925292         11.441704
 1.566020000e-06         7.477166         9.941550         11.459919
 1.569970000e-06         7.493790         9.957557         11.477882
 1.573920000e-06         7.510191         9.973312         11.495593
 1.577870000e-06         7.526367         9.988815         11.513052
 1.581830000e-06         7.542353         10.004101         11.530299
 1.585790000e-06         7.558105         10.019130         11.547289
 1.589750000e-06         7.573618         10.033899         11.564021
 1.593710000e-06         7.588892         10.048410         11.580495
 1.597670000e-06         7.603921         10.062659         11.596707
 1.601640000e-06         7.618740         10.076679         11.612699
 1.605600000e-06         7.633272         10.090401         11.628389
 1.609570000e-06         7.647590         10.103895         11.643856
 1.613550000e-06         7.661683         10.117153         11.659096
 1.617520000e-06         7.675479         10.130110         11.674033
 1.621490000e-06         7.689019         10.142802         11.688706
 1.625470000e-06         7.702324         10.155255         11.703149
 1.629450000e-06         7.715361         10.167438         11.717326
 1.630000000e-06         7.717143         10.169102         11.719265
 1.633430000e-06         7.728129         10.179352         11.731237
 1.637420000e-06         7.740660         10.191029         11.744917
 1.641400000e-06         7.752876         10.202399         11.758293
 1.645390000e-06         7.764853         10.213532         11.771439
 1.649380000e-06         7.776549         10.224393         11.784317
 1.653370000e-06         7.787962         10.234983         11.796928
 1.657360000e-06         7.799091         10.245301         11.809273
 1.661360000e-06         7.809967         10.255377         11.821386
 1.665360000e-06         7.820549         10.265177         11.833229
 1.669360000e-06         7.830852         10.274715         11.844813
 1.673360000e-06         7.840856         10.283976         11.856128
 1.677360000e-06         7.850573         10.292973         11.867183
 1.681370000e-06         7.860023         10.301724         11.878004
 1.685370000e-06         7.869153         10.310184         11.888536
 1.689380000e-06         7.878012         10.318401         11.898834
 1.693400000e-06         7.886594         10.326370         11.908898
 1.697410000e-06         7.894860         10.334057         11.918681
 1.701420000e-06         7.902832         10.341483         11.928209
 1.705440000e-06         7.910522         10.348663         11.937504
 1.709460000e-06         7.917913         10.355583         11.946547
 1.713480000e-06         7.925005         10.362244         11.955338
 1.717510000e-06         7.931814         10.368664         11.963900
 1.721530000e-06         7.938305         10.374811         11.972193
 1.725560000e-06         7.944514         10.380721         11.980261
 1.729590000e-06         7.950422         10.386377         11.988085
 1.733620000e-06         7.956027         10.391782         11.995665
 1.737650000e-06         7.961333         10.396938         12.003006
 1.741690000e-06         7.966351         10.401860         12.010126
 1.745730000e-06         7.971071         10.406539         12.017012
 1.749770000e-06         7.975487         10.410971         12.023662
 1.753810000e-06         7.979603         10.415163         12.030081
 1.757850000e-06         7.983421         10.419117         12.036271
 1.761900000e-06         7.986951         10.422846         12.042251
 1.765950000e-06         7.990180         10.426338         12.048004
 1.770000000e-06         7.993112         10.429599         12.053538
 1.774050000e-06         7.995743         10.432627         12.058850
 1.778100000e-06         7.998081         10.435431         12.063948
 1.782160000e-06         8.000128         10.438016         12.068844
 1.786220000e-06         8.001877         10.440377         12.073528
 1.790280000e-06         8.003331         10.442517         12.078003
 1.794340000e-06         8.004497         10.444443         12.082276
 1.798400000e-06         8.005361         10.446148         12.086341
 1.802470000e-06         8.005938         10.447646         12.090219
 1.806540000e-06         8.006225         10.448935         12.093900
 1.810000000e-06         8.006238         10.449865         12.096875
 1.810610000e-06         8.006219         10.450014         12.097385
 1.814680000e-06         8.005927         10.450891         12.100682
 1.818750000e-06         8.005342         10.451560         12.103788
 1.822830000e-06         8.004461         10.452027         12.106713
 1.826910000e-06         8.003298         10.452300         12.109460
 1.830990000e-06         8.001845         10.452374         12.112024
 1.835070000e-06         8.000107         10.452256         12.114414
 1.839150000e-06         7.998081         10.451946         12.116630
 1.843240000e-06         7.995759         10.451440         12.118677
 1.847330000e-06         7.993154         10.450752         12.120560
 1.851420000e-06         7.990262         10.449875         12.122277
 1.855510000e-06         7.987080         10.448814         12.123831
 1.859610000e-06         7.983608         10.447571         12.125233
 1.863700000e-06         7.979855         10.446150         12.126475
 1.867800000e-06         7.975798         10.444541         12.127562
 1.871900000e-06         7.971461         10.442763         12.128506
 1.876000000e-06         7.966832         10.440811         12.129306
 1.880110000e-06         7.961896         10.438674         12.129957
 1.884220000e-06         7.956672         10.436371         12.130477
 1.888330000e-06         7.951150         10.433895         12.130858
 1.892440000e-06         7.945332         10.431250         12.131106
 1.896550000e-06         7.939218         10.428440         12.131229
 1.900660000e-06         7.932795         10.425457         12.131222
 1.904780000e-06         7.926061         10.422312         12.131105
 1.908900000e-06         7.919008         10.418993         12.130865
 1.913020000e-06         7.911650         10.415520         12.130522
 1.917150000e-06         7.903948         10.411870         12.130068
 1.921270000e-06         7.895950         10.408075         12.129521
 1.925400000e-06         7.887608         10.404118         12.128887
 1.929530000e-06         7.878921         10.399993         12.128158
 1.933660000e-06         7.869902         10.395724         12.127365
 1.937790000e-06         7.860541         10.391310         12.126510
 1.941930000e-06         7.850800         10.386735         12.125599
 1.946070000e-06         7.840699         10.382021         12.124651
 1.950210000e-06         7.830230         10.377174         12.123684
 1.954350000e-06         7.819395         10.372209         12.122722
 1.958490000e-06         7.808173         10.367127         12.121780
 1.962640000e-06         7.796540         10.361937         12.120895
 1.966790000e-06         7.784508         10.356661         12.120092
 1.970940000e-06         7.772089         10.351337         12.119431
 1.975090000e-06         7.759271         10.345983         12.118949
 1.979240000e-06         7.746070         10.340650         12.118725
 1.983400000e-06         7.732450         10.335364         12.118830
 1.987560000e-06         7.718476         10.330221         12.119379
 1.991720000e-06         7.704166         10.325294         12.120487
 1.995880000e-06         7.689581         10.320710         12.122330
 2.000000000e-06         7.674948         10.316666         12.125092
 2.000050000e-06         7.674765         10.316617         12.125129
 2.004210000e-06         7.659895         10.313234         12.129138
 2.008380000e-06         7.645069         10.310829         12.134745
 2.012550000e-06         7.630549         10.309771         12.142396
 2.016730000e-06         7.616661         10.310586         12.152765
 2.020900000e-06         7.603959         10.313959         12.166637
 2.025080000e-06         7.593118         10.320885         12.185238
 2.029260000e-06         7.585250         10.332743         12.210147
 2.033440000e-06         7.581957         10.351504         12.243611
 2.037620000e-06         7.585614         10.379998         12.288804
 2.041810000e-06         7.599923         10.422545         12.350510
 2.046000000e-06         7.630522         10.485373         12.435425
 2.050190000e-06         7.686227         10.578006         12.553639
 2.054380000e-06         7.780921         10.714970         12.720239
 2.058570000e-06         7.936542         10.918436         12.957724
 2.062770000e-06         8.187943         11.222370         13.299672
 2.066970000e-06         8.585069         11.672439         13.789056
 2.071170000e-06         9.189654         12.319458         14.469342
 2.075370000e-06         10.040772         13.180440         15.342064
 2.079570000e-06         11.063747         14.149815         16.279052
 2.083780000e-06         11.982753         14.935480         16.974589
 2.087990000e-06         12.448394         15.219941         17.131456
 2.092200000e-06         12.374594         14.979002         16.769037
 2.096410000e-06         11.962591         14.450735         16.153159
 2.100630000e-06         11.443541         13.865818         15.515819
 2.104840000e-06         10.949803         13.341721         14.964815
 2.109060000e-06         10.523959         12.906646         14.518377
 2.113280000e-06         10.171623         12.556822         14.166077
 2.117510000e-06         9.882706         12.276606         13.888226
 2.121730000e-06         9.646512         12.052131         13.668629
 2.125960000e-06         9.451029         11.869721         13.492324
 2.130190000e-06         9.288041         11.720206         13.349404
 2.134420000e-06         9.150674         11.596217         13.232103
 2.138660000e-06         9.033405         11.492012         13.134474
 2.142890000e-06         8.932745         11.403922         13.052708
 2.147130000e-06         8.845094         11.328363         12.983196
 2.151370000e-06         8.768273         11.263125         12.923695
 2.155610000e-06         8.700397         11.206341         12.872340
 2.159860000e-06         8.639824         11.156425         12.827568
 2.164110000e-06         8.585522         11.112348         12.788352
 2.168350000e-06         8.536643         11.073276         12.753865
 2.172610000e-06         8.492072         11.038195         12.723143
 2.176860000e-06         8.451504         11.006761         12.695831
 2.181110000e-06         8.414292         10.978380         12.671361
 2.185370000e-06         8.379936         10.952596         12.649300
 2.189630000e-06         8.348143         10.929120         12.629368
 2.193890000e-06         8.318612         10.907672         12.611298
 2.198160000e-06         8.291020         10.887964         12.594820
 2.202420000e-06         8.265267         10.869878         12.579813
 2.206690000e-06         8.241047         10.853159         12.566046
 2.210960000e-06         8.218259         10.837700         12.553414
 2.215230000e-06         8.196751         10.823362         12.541788
 2.219510000e-06         8.176357         10.810006         12.531042
 2.220000000e-06         8.174094         10.808541         12.529868
 2.223780000e-06         8.157067         10.797600         12.521135
 2.228060000e-06         8.138695         10.785997         12.511944
 2.232340000e-06         8.121194         10.775142         12.503410
 2.236630000e-06         8.104467         10.764959         12.495467
 2.240910000e-06         8.088521         10.755433         12.488096
 2.245200000e-06         8.073216         10.746460         12.481206
 2.249490000e-06         8.058548         10.738024         12.474782
 2.253780000e-06         8.044464         10.730076         12.468776
 2.258070000e-06         8.030923         10.722582         12.463158
 2.262370000e-06         8.017859         10.715491         12.457886
 2.266670000e-06         8.005274         10.708793         12.452946
 2.270970000e-06         7.993131         10.702459         12.448312
 2.275270000e-06         7.981408         10.696464         12.443963
 2.279570000e-06         7.970075         10.690786         12.439880
 2.283880000e-06         7.959085         10.685387         12.436027
 2.288190000e-06         7.948447         10.680269         12.432405
 2.292500000e-06         7.938136         10.675408         12.428995
 2.296810000e-06         7.928141         10.670795         12.425788
 2.301130000e-06         7.918418         10.666398         12.422753
 2.305450000e-06         7.908976         10.662216         12.419893
 2.309770000e-06         7.899805         10.658240         12.417197
 2.314090000e-06         7.890892         10.654457         12.414654
 2.318410000e-06         7.882220         10.650854         12.412252
 2.322740000e-06         7.873762         10.647414         12.409979
 2.327070000e-06         7.865530         10.644137         12.407831
 2.331400000e-06         7.857513         10.641015         12.405801
 2.335730000e-06         7.849706         10.638042         12.403887
 2.340060000e-06         7.842092         10.635202         12.402071
 2.344400000e-06         7.834651         10.632488         12.400351
 2.348740000e-06         7.827399         10.629901         12.398724
 2.353080000e-06         7.820321         10.627433         12.397185
 2.357420000e-06         7.813410         10.625072         12.395722
 2.361770000e-06         7.806656         10.622819         12.394339
 2.366120000e-06         7.800054         10.620661         12.393022
 2.370470000e-06         7.793611         10.618604         12.391774
 2.374820000e-06         7.787318         10.616641         12.390593
 2.379170000e-06         7.781165         10.614757         12.389463
 2.383530000e-06         7.775144         10.612961         12.388396
 2.387890000e-06         7.769257         10.611241         12.387376
 2.392250000e-06         7.763504         10.609595         12.386405
 2.396610000e-06         7.757874         10.608017         12.385476
 2.400980000e-06         7.752364         10.606510         12.384592
 2.405340000e-06         7.746981         10.605064         12.383744
 2.409710000e-06         7.741706         10.603679         12.382933
 2.414080000e-06         7.736545         10.602349         12.382153
 2.418460000e-06         7.731488         10.601077         12.381408
 2.422830000e-06         7.726548         10.599855         12.380687
 2.427210000e-06         7.721699         10.598673         12.379985
 2.431590000e-06         7.716960         10.597546         12.379314
 2.435980000e-06         7.712310         10.596459         12.378663
 2.440360000e-06         7.707769         10.595414         12.378030
 2.444750000e-06         7.703314         10.594406         12.377412
 2.449140000e-06         7.698949         10.593431         12.376806
 2.450000000e-06         7.698104         10.593244         12.376689
 2.453530000e-06         7.694681         10.592496         12.376218
 2.457920000e-06         7.690499         10.591588         12.375637
 2.462320000e-06         7.686393         10.590707         12.375062
 2.466720000e-06         7.682373         10.589852         12.374493
 2.471120000e-06         7.678432         10.589019         12.373924
 2.475520000e-06         7.674568         10.588199         12.373346
 2.479920000e-06         7.670745         10.587332         12.372681
 2.484330000e-06         7.667160         10.586787         12.372403
 2.488740000e-06         7.663501         10.585988         12.371776
 2.493150000e-06         7.659937         10.585247         12.371202
 2.497560000e-06         7.656451         10.584529         12.370633
 2.501980000e-06         7.653026         10.583821         12.370057
 2.506400000e-06         7.649672         10.583125         12.369475
 2.510820000e-06         7.646387         10.582443         12.368889
 2.515240000e-06         7.643167         10.581768         12.368292
 2.519660000e-06         7.640011         10.581098         12.367683
 2.524090000e-06         7.636909         10.580430         12.367059
 2.528520000e-06         7.633873         10.579772         12.366428
 2.532950000e-06         7.630895         10.579113         12.365780
 2.537380000e-06         7.627972         10.578450         12.365110
 2.541820000e-06         7.625106         10.577793         12.364429
 2.546260000e-06         7.622295         10.577133         12.363731
 2.550700000e-06         7.619534         10.576465         12.363007
 2.555140000e-06         7.616825         10.575790         12.362260
 2.559580000e-06         7.614175         10.575118         12.361503
 2.564030000e-06         7.611564         10.574432         12.360714
 2.568480000e-06         7.609009         10.573744         12.359909
 2.572930000e-06         7.606494         10.573040         12.359072
 2.577380000e-06         7.604031         10.572329         12.358214
 2.581840000e-06         7.601605         10.571600         12.357323
 2.586300000e-06         7.599226         10.570863         12.356408
 2.590760000e-06         7.596890         10.570111         12.355466
 2.595220000e-06         7.594598         10.569348         12.354498
 2.599680000e-06         7.592346         10.568566         12.353496
 2.604150000e-06         7.590127         10.567765         12.352462
 2.608620000e-06         7.587948         10.566947         12.351396
 2.613090000e-06         7.585809         10.566111         12.350301
 2.617560000e-06         7.583707         10.565258         12.349174
 2.622040000e-06         7.581633         10.564378         12.348007
 2.626520000e-06         7.579597         10.563481         12.346810
 2.631000000e-06         7.577595         10.562560         12.345577
 2.635480000e-06         7.575624         10.561616         12.344307
 2.639960000e-06         7.573687         10.560650         12.343004
 2.644450000e-06         7.571777         10.559658         12.341661
 2.648940000e-06         7.569894         10.558638         12.340280
 2.653430000e-06         7.568041         10.557593         12.338859
 2.657920000e-06         7.566218         10.556522         12.337403
 2.662420000e-06         7.564415         10.555418         12.335900
 2.666920000e-06         7.562639         10.554287         12.334359
 2.671420000e-06         7.560889         10.553127         12.332778
 2.675920000e-06         7.559168         10.551944         12.331163
 2.680420000e-06         7.557463         10.550722         12.329497
 2.684930000e-06         7.555786         10.549476         12.327797
 2.689440000e-06         7.554121         10.548186         12.326042
 2.693950000e-06         7.552482         10.546871         12.324251
 2.698470000e-06         7.550860         10.545521         12.322413
 2.702980000e-06         7.549259         10.544138         12.320534
 2.707500000e-06         7.547677         10.542723         12.318612
 2.710000000e-06         7.546809         10.541924         12.317528
 2.712020000e-06         7.546111         10.541272         12.316644
 2.716540000e-06         7.544564         10.539787         12.314632
 2.721070000e-06         7.543024         10.538257         12.312564
 2.725600000e-06         7.541504         10.536696         12.310456
 2.730130000e-06         7.539999         10.535100         12.308304
 2.734660000e-06         7.538507         10.533465         12.306103
 2.739190000e-06         7.537030         10.531795         12.303859
 2.743730000e-06         7.535560         10.530081         12.301560
 2.748270000e-06         7.534103         10.528330         12.299216
 2.752810000e-06         7.532660         10.526545         12.296829
 2.757350000e-06         7.531226         10.524718         12.294392
 2.761900000e-06         7.529794         10.522844         12.291897
 2.766440000e-06         7.528380         10.520939         12.289366
 2.770990000e-06         7.526970         10.518990         12.286779
 2.775550000e-06         7.525565         10.516996         12.284141
 2.780100000e-06         7.524171         10.514968         12.281461
 2.784660000e-06         7.522782         10.512894         12.278726
 2.789220000e-06         7.521396         10.510777         12.275940
 2.793780000e-06         7.520017         10.508620         12.273106
 2.798340000e-06         7.518643         10.506422         12.270225
 2.802910000e-06         7.517268         10.504175         12.267286
 2.807480000e-06         7.515900         10.501889         12.264300
 2.812050000e-06         7.514537         10.499563         12.261270
 2.816620000e-06         7.513170         10.497187         12.258179
 2.821200000e-06         7.511807         10.494769         12.255041
 2.825770000e-06         7.510446         10.492311         12.251857
 2.830350000e-06         7.509088         10.489811         12.248622
 2.834930000e-06         7.507724         10.487259         12.245329
 2.839520000e-06         7.506366         10.484670         12.241993
 2.844110000e-06         7.504999         10.482026         12.238594
 2.848690000e-06         7.503635         10.479346         12.235156
 2.853290000e-06         7.502269         10.476620         12.231662
 2.857880000e-06         7.500902         10.473851         12.228120
 2.862470000e-06         7.499530         10.471036         12.224528
 2.867070000e-06         7.498156         10.468176         12.220883
 2.871670000e-06         7.496776         10.465268         12.217185
 2.876280000e-06         7.495387         10.462308         12.213427
 2.880880000e-06         7.494005         10.459321         12.209639
 2.885490000e-06         7.492606         10.456271         12.205780
 2.890100000e-06         7.491207         10.453182         12.201879
 2.894710000e-06         7.489806         10.450056         12.197935
 2.899320000e-06         7.488393         10.446877         12.193933
 2.903940000e-06         7.486975         10.443653         12.189879
 2.908560000e-06         7.485550         10.440384         12.185777
 2.913180000e-06         7.484119         10.437071         12.181625
 2.917800000e-06         7.482679         10.433714         12.177424
 2.922430000e-06         7.481231         10.430309         12.173170
 2.927060000e-06         7.479774         10.426858         12.168866
 2.931690000e-06         7.478308         10.423364         12.164514
 2.936320000e-06         7.476835         10.419828         12.160116
 2.940950000e-06         7.475354         10.416249         12.155672
 2.945590000e-06         7.473859         10.412617         12.151168
 2.950230000e-06         7.472354         10.408942         12.146617
 2.954870000e-06         7.470845         10.405232         12.142028
 2.959520000e-06         7.469314         10.401459         12.137370
 2.964160000e-06         7.467782         10.397660         12.132685
 2.968810000e-06         7.466239         10.393811         12.127944
 2.973460000e-06         7.464683         10.389920         12.123158
 2.978120000e-06         7.463111         10.385976         12.118313
 2.982770000e-06         7.461534         10.382001         12.113436
 2.987430000e-06         7.459938         10.377972         12.108500
 2.992090000e-06         7.458335         10.373906         12.103524
 2.996760000e-06         7.456717         10.369791         12.098494
 3.001420000e-06         7.455092         10.365645         12.093433
 3.006090000e-06         7.453448         10.361446         12.088313
 3.010000000e-06         7.452065         10.357903         12.083996
 3.010760000e-06         7.451792         10.357208         12.083150
 3.015430000e-06         7.450125         10.352929         12.077945
 3.020100000e-06         7.448445         10.348612         12.072699
 3.024780000e-06         7.446749         10.344246         12.067398
 3.029460000e-06         7.445046         10.339847         12.062064
 3.034140000e-06         7.443325         10.335404         12.056683
 3.038830000e-06         7.441585         10.330910         12.051246
 3.043510000e-06         7.439840         10.326391         12.045783
 3.048200000e-06         7.438077         10.321826         12.040270
 3.052890000e-06         7.436299         10.317220         12.034714
 3.057590000e-06         7.434502         10.312565         12.029105
 3.062280000e-06         7.432704         10.307894         12.023481
 3.066980000e-06         7.430882         10.303167         12.017796
 3.071680000e-06         7.429048         10.298407         12.012076
 3.076380000e-06         7.427203         10.293615         12.006323
 3.081090000e-06         7.425337         10.288773         12.000514
 3.085790000e-06         7.423462         10.283906         11.994682
 3.090500000e-06         7.421567         10.278994         11.988801
 3.095220000e-06         7.419658         10.274038         11.982873
 3.099930000e-06         7.417737         10.269059         11.976921
 3.104650000e-06         7.415801         10.264038         11.970924
 3.109370000e-06         7.413850         10.258985         11.964893
 3.114090000e-06         7.411881         10.253892         11.958822
 3.118810000e-06         7.409904         10.248774         11.952723
 3.123540000e-06         7.407910         10.243616         11.946583
 3.128270000e-06         7.405896         10.238418         11.940399
 3.133000000e-06         7.403872         10.233195         11.934190
 3.137730000e-06         7.401834         10.227940         11.927948
 3.142470000e-06         7.399779         10.222647         11.921665
 3.147200000e-06         7.397716         10.217334         11.915363
 3.151940000e-06         7.395636         10.211985         11.909022
 3.156690000e-06         7.393538         10.206594         11.902635
 3.161430000e-06         7.391425         10.201181         11.896228
 3.166180000e-06         7.389302         10.195737         11.889788
 3.170930000e-06         7.387161         10.190261         11.883314
 3.175680000e-06         7.385010         10.184760         11.876814
 3.180440000e-06         7.382841         10.179224         11.870277
 3.185190000e-06         7.380661         10.173669         11.863721
 3.189950000e-06         7.378471         10.168087         11.857137
 3.194720000e-06         7.376256         10.162459         11.850504
 3.199480000e-06         7.374036         10.156823         11.843864
 3.204250000e-06         7.371805         10.151157         11.837192
 3.209020000e-06         7.369556         10.145463         11.830491
 3.213790000e-06         7.367295         10.139745         11.823766
 3.218560000e-06         7.365023         10.134008         11.817022
 3.223340000e-06         7.362739         10.128242         11.810245
 3.228110000e-06         7.360442         10.122460         11.803456
 3.232900000e-06         7.358127         10.116638         11.796622
 3.237680000e-06         7.355807         10.110809         11.789783
 3.242460000e-06         7.353475         10.104961         11.782924
 3.247250000e-06         7.351130         10.099085         11.776036
 3.252040000e-06         7.348773         10.093191         11.769130
 3.256840000e-06         7.346405         10.087270         11.762194
 3.261630000e-06         7.344024         10.081336         11.755248
 3.266430000e-06         7.341638         10.075386         11.748284
 3.271230000e-06         7.339233         10.069408         11.741291
 3.276030000e-06         7.336828         10.063428         11.734298
 3.280840000e-06         7.334406         10.057417         11.727271
 3.285640000e-06         7.331978         10.051402         11.720243
 3.290450000e-06         7.329537         10.045363         11.713188
 3.295260000e-06         7.327091         10.039315         11.706126
 3.300080000e-06         7.324635         10.033247         11.699041
 3.304900000e-06         7.322166         10.027161         11.691940
 3.309720000e-06         7.319691         10.021068         11.684832
 3.314540000e-06         7.317212         10.014967         11.677716
 3.319360000e-06         7.314726         10.008858         11.670593
 3.324190000e-06         7.312225         10.002722         11.663442
 3.329020000e-06         7.309725         9.996587         11.656292
 3.330000000e-06         7.309213         9.995337         11.654836
 3.333850000e-06         7.307212         9.990439         11.649130
 3.338680000e-06         7.304703         9.984293         11.641972
 3.343520000e-06         7.302176         9.978120         11.634785
 3.348360000e-06         7.299645         9.971943         11.627594
 3.353200000e-06         7.297116         9.965770         11.620410
 3.358040000e-06         7.294583         9.959593         11.613221
 3.362890000e-06         7.292033         9.953391         11.606007
 3.367730000e-06         7.289493         9.947207         11.598814
 3.372590000e-06         7.286945         9.941004         11.591601
 3.377440000e-06         7.284391         9.934802         11.584390
 3.382290000e-06         7.281841         9.928607         11.577188
 3.387150000e-06         7.279284         9.922399         11.569972
 3.392010000e-06         7.276722         9.916190         11.562757
 3.396880000e-06         7.274155         9.909970         11.555529
 3.401740000e-06         7.271602         9.903777         11.548334
 3.406610000e-06         7.269036         9.897565         11.541118
 3.411480000e-06         7.266475         9.891363         11.533914
 3.416350000e-06         7.263912         9.885162         11.526712
 3.421230000e-06         7.261350         9.878961         11.519511
 3.426100000e-06         7.258798         9.872781         11.512334
 3.430980000e-06         7.256240         9.866594         11.505151
 3.435870000e-06         7.253679         9.860399         11.497960
 3.440750000e-06         7.251127         9.854228         11.490796
 3.445640000e-06         7.248579         9.848060         11.483636
 3.450530000e-06         7.246030         9.841897         11.476483
 3.455420000e-06         7.243496         9.835756         11.469355
 3.460310000e-06         7.240962         9.829622         11.462235
 3.465210000e-06         7.238427         9.823485         11.455113
 3.470110000e-06         7.235907         9.817372         11.448018
 3.475010000e-06         7.233389         9.811267         11.440934
 3.479920000e-06         7.230877         9.805171         11.433858
 3.484820000e-06         7.228378         9.799102         11.426815
 3.489730000e-06         7.225885         9.793041         11.419781
 3.494640000e-06         7.223403         9.787000         11.412770
 3.499560000e-06         7.220930         9.780970         11.405770
 3.504470000e-06         7.218469         9.774969         11.398805
 3.509390000e-06         7.216011         9.768972         11.391845
 3.514320000e-06         7.213570         9.762996         11.384908
 3.519240000e-06         7.211144         9.757052         11.378008
 3.524170000e-06         7.208722         9.751114         11.371115
 3.529090000e-06         7.206329         9.745226         11.364278
 3.534030000e-06         7.203933         9.739329         11.357431
 3.538960000e-06         7.201566         9.733482         11.350641
 3.543900000e-06         7.199206         9.727645         11.343863
 3.548830000e-06         7.196870         9.721851         11.337133
 3.553780000e-06         7.194541         9.716061         11.330409
 3.558720000e-06         7.192243         9.710324         11.323743
 3.563670000e-06         7.189955         9.704601         11.317094
 3.568610000e-06         7.187691         9.698923         11.310495
 3.573570000e-06         7.185446         9.693262         11.303916
 3.578520000e-06         7.183219         9.687641         11.297381
 3.583480000e-06         7.181012         9.682045         11.290876
 3.588430000e-06         7.178839         9.676506         11.284434
 3.593390000e-06         7.176687         9.670994         11.278024
 3.598360000e-06         7.174548         9.665504         11.271637
 3.603320000e-06         7.172447         9.660072         11.265317
 3.608290000e-06         7.170368         9.654672         11.259032
 3.613260000e-06         7.168313         9.649310         11.252791
 3.618240000e-06         7.166289         9.643990         11.246596
 3.623210000e-06         7.164289         9.638715         11.240453
 3.628190000e-06         7.162323         9.633485         11.234359
 3.633170000e-06         7.160391         9.628305         11.228323
 3.638160000e-06         7.158487         9.623163         11.222329
 3.643140000e-06         7.156617         9.618078         11.216400
 3.648130000e-06         7.154784         9.613043         11.210526
 3.653120000e-06         7.152981         9.608054         11.204705
 3.658110000e-06         7.151216         9.603120         11.198947
 3.663110000e-06         7.149483         9.598232         11.193239
 3.668110000e-06         7.147797         9.593409         11.187605
 3.673110000e-06         7.146144         9.588637         11.182029
 3.678110000e-06         7.144533         9.583926         11.176522
 3.680000000e-06         7.143935         9.582162         11.174459
 3.683120000e-06         7.142958         9.579264         11.171070
 3.688130000e-06         7.141434         9.574674         11.165699
 3.693140000e-06         7.139947         9.570140         11.160391
 3.698150000e-06         7.138511         9.565679         11.155166
 3.703170000e-06         7.137118         9.561274         11.150004
 3.708190000e-06         7.135772         9.556938         11.144919
 3.713210000e-06         7.134473         9.552670         11.139912
 3.718230000e-06         7.133225         9.548473         11.134985
 3.723260000e-06         7.132029         9.544346         11.130137
 3.728280000e-06         7.130882         9.540295         11.125376
 3.733320000e-06         7.129787         9.536306         11.120685
 3.738350000e-06         7.128758         9.532413         11.116101
 3.743380000e-06         7.127775         9.528589         11.111596
 3.748420000e-06         7.126853         9.524844         11.107180
 3.753460000e-06         7.125988         9.521180         11.102856
 3.758510000e-06         7.125187         9.517599         11.098624
 3.763550000e-06         7.124448         9.514109         11.094498
 3.768600000e-06         7.123768         9.510698         11.090460
 3.773650000e-06         7.123159         9.507383         11.086530
 3.778710000e-06         7.122618         9.504157         11.082702
 3.783760000e-06         7.122138         9.501022         11.078978
 3.788820000e-06         7.121730         9.497981         11.075359
 3.793880000e-06         7.121397         9.495043         11.071857
 3.798950000e-06         7.121134         9.492195         11.068457
 3.804010000e-06         7.120950         9.489461         11.065185
 3.809080000e-06         7.120838         9.486820         11.062020
 3.814150000e-06         7.120807         9.484290         11.058981
 3.819230000e-06         7.120853         9.481859         11.056054
 3.824300000e-06         7.120984         9.479549         11.053264
 3.829380000e-06         7.121194         9.477342         11.050591
 3.834460000e-06         7.121500         9.475262         11.048062
 3.839550000e-06         7.121882         9.473282         11.045648
 3.844630000e-06         7.122363         9.471439         11.043387
 3.849720000e-06         7.122931         9.469709         11.041256
 3.854820000e-06         7.123596         9.468103         11.039265
 3.859910000e-06         7.124350         9.466623         11.037418
 3.865010000e-06         7.125213         9.465282         11.035728
 3.870110000e-06         7.126170         9.464068         11.034182
 3.875210000e-06         7.127224         9.462983         11.032784
 3.880310000e-06         7.128390         9.462047         11.031555
 3.885420000e-06         7.129660         9.461244         11.030477
 3.890530000e-06         7.131046         9.460595         11.029573
 3.895640000e-06         7.132538         9.460087         11.028830
 3.900760000e-06         7.134141         9.459721         11.028249
 3.905870000e-06         7.135863         9.459518         11.027852
 3.910990000e-06         7.137708         9.459471         11.027634
 3.916110000e-06         7.139668         9.459577         11.027589
 3.921240000e-06         7.141757         9.459847         11.027731
 3.926370000e-06         7.143979         9.460292         11.028071
 3.931500000e-06         7.146323         9.460898         11.028594
 3.936630000e-06         7.148799         9.461677         11.029315
 3.941760000e-06         7.151408         9.462631         11.030235
 3.946900000e-06         7.154168         9.463776         11.031371
 3.952040000e-06         7.157061         9.465096         11.032707
 3.957190000e-06         7.160103         9.466606         11.034258
 3.962330000e-06         7.163284         9.468303         11.036022
 3.967480000e-06         7.166621         9.470198         11.038011
 3.972630000e-06         7.170117         9.472298         11.040234
 3.977780000e-06         7.173760         9.474592         11.042677
 3.982940000e-06         7.177570         9.477097         11.045361
 3.988100000e-06         7.181547         9.479820         11.048291
 3.993260000e-06         7.185690         9.482756         11.051464
 3.998420000e-06         7.189993         9.485902         11.054877
 4.003590000e-06         7.194484         9.489286         11.058558
 4.008760000e-06         7.199150         9.492896         11.062498
 4.013930000e-06         7.204002         9.496746         11.066709
 4.019100000e-06         7.209028         9.500824         11.071180
 4.024280000e-06         7.214259         9.505158         11.075941
 4.029460000e-06         7.219680         9.509739         11.080984
 4.034640000e-06         7.225294         9.514569         11.086309
 4.039820000e-06         7.231106         9.519654         11.091924
 4.045010000e-06         7.237139         9.525019         11.097856
 4.050200000e-06         7.243379         9.530649         11.104089
 4.055390000e-06         7.249828         9.536550         11.110631
 4.060580000e-06         7.256499         9.542734         11.117493
 4.065780000e-06         7.263397         9.549207         11.124683
 4.070980000e-06         7.270526         9.555975         11.132208
 4.076180000e-06         7.277889         9.563044         11.140073
 4.080000000e-06         7.283446         9.568425         11.146066
 4.081390000e-06         7.285502         9.570427         11.148296
 4.086600000e-06         7.293354         9.578117         11.156866
 4.091810000e-06         7.301447         9.586118         11.165789
 4.097020000e-06         7.309797         9.594446         11.175081
 4.102230000e-06         7.318405         9.603103         11.184747
 4.107450000e-06         7.327291         9.612112         11.194810
 4.112670000e-06         7.336440         9.621457         11.205256
 4.117890000e-06         7.345865         9.631155         11.216099
 4.123120000e-06         7.355585         9.641225         11.227365
 4.128350000e-06         7.365587         9.651655         11.239038
 4.133580000e-06         7.375882         9.662459         11.251133
 4.138810000e-06         7.386476         9.673643         11.263658
 4.144050000e-06         7.397392         9.685233         11.276641
 4.149290000e-06         7.408612         9.697213         11.290065
 4.154530000e-06         7.420152         9.709598         11.303947
 4.159770000e-06         7.432015         9.722394         11.318292
 4.165020000e-06         7.444227         9.735632         11.333136
 4.170270000e-06         7.456778         9.749299         11.348464
 4.175520000e-06         7.469667         9.763398         11.364279
 4.180780000e-06         7.482936         9.777973         11.380632
 4.186030000e-06         7.496536         9.792975         11.397463
 4.191290000e-06         7.510524         9.808465         11.414846
 4.196560000e-06         7.524916         9.824462         11.432799
 4.201820000e-06         7.539653         9.840905         11.451254
 4.207090000e-06         7.554810         9.857875         11.470302
 4.212360000e-06         7.570365         9.875350         11.489917
 4.217630000e-06         7.586319         9.893331         11.510102
 4.222910000e-06         7.602719         9.911874         11.530918
 4.228190000e-06         7.619543         9.930954         11.552335
 4.233470000e-06         7.636791         9.950572         11.574357
 4.238750000e-06         7.654485         9.970753         11.597012
 4.244040000e-06         7.672652         9.991531         11.620335
 4.249330000e-06         7.691282         10.012896         11.644315
 4.254620000e-06         7.710374         10.034845         11.668951
 4.259910000e-06         7.729948         10.057403         11.694267
 4.265210000e-06         7.750041         10.080616         11.720316
 4.270510000e-06         7.770625         10.104450         11.747060
 4.275810000e-06         7.791721         10.128930         11.774526
 4.281110000e-06         7.813326         10.154055         11.802713
 4.286420000e-06         7.835501         10.179897         11.831700
 4.291730000e-06         7.858213         10.206417         11.861444
 4.297040000e-06         7.881473         10.233630         11.891960
 4.302360000e-06         7.905339         10.261604         11.923324
 4.307680000e-06         7.929768         10.290291         11.955483
 4.313000000e-06         7.954779         10.319713         11.988460
 4.318320000e-06         7.980389         10.349889         12.022275
 4.323650000e-06         8.006647         10.380881         12.056998
 4.328980000e-06         8.033521         10.412651         12.092586
 4.334310000e-06         8.061024         10.445213         12.129054
 4.339640000e-06         8.089165         10.478583         12.166417
 4.344980000e-06         8.118009         10.512835         12.204760
 4.350320000e-06         8.147524         10.547932         12.244039
 4.355660000e-06         8.177718         10.583885         12.284265
 4.361000000e-06         8.208592         10.620699         12.325446
 4.366350000e-06         8.240239         10.658480         12.367694
 4.371700000e-06         8.272595         10.697158         12.410935
 4.377050000e-06         8.305687         10.736760         12.455196
 4.382410000e-06         8.339581         10.777371         12.500572
 4.387770000e-06         8.374241         10.818945         12.547008
 4.393130000e-06         8.409662         10.861480         12.594506
 4.398490000e-06         8.445875         10.905011         12.643098
 4.403860000e-06         8.482957         10.949631         12.692891
 4.409230000e-06         8.520849         10.995272         12.743804
 4.414600000e-06         8.559570         11.041956         12.795865
 4.419970000e-06         8.599132         11.089699         12.849087
 4.425350000e-06         8.639627         11.138611         12.903592
 4.430730000e-06         8.680992         11.188618         12.959298
 4.436110000e-06         8.723243         11.239737         13.016221
 4.441500000e-06         8.766473         11.292085         13.074490
 4.446880000e-06         8.810535         11.345483         13.133904
 4.452270000e-06         8.855614         11.400154         13.194709
 4.457670000e-06         8.901718         11.456110         13.256920
 4.463060000e-06         8.948698         11.513170         13.320330
 4.468460000e-06         8.996737         11.571556         13.385188
 4.473860000e-06         9.045765         11.631184         13.451396
 4.479260000e-06         9.095793         11.692068         13.518969
 4.484670000e-06         9.146933         11.754344         13.588055
 4.490080000e-06         9.199106         11.817915         13.658547
 4.495490000e-06         9.252320         11.882794         13.730455
 4.500910000e-06         9.306699         11.949129         13.803941
 4.506320000e-06         9.362044         12.016679         13.878738
 4.510000000e-06         9.400312         12.063406         13.930457
 4.511740000e-06         9.418583         12.085721         13.955149
 4.517170000e-06         9.476328         12.156272         14.033191
 4.522590000e-06         9.535075         12.228081         14.112584
 4.528020000e-06         9.595056         12.301432         14.193641
 4.533450000e-06         9.656180         12.376216         14.276238
 4.538880000e-06         9.718441         12.452422         14.360359
 4.544320000e-06         9.781980         12.530226         14.446201
 4.549760000e-06         9.846697         12.609502         14.533616
 4.555200000e-06         9.912604         12.690265         14.622619
 4.560650000e-06         9.979811         12.772650         14.713361
 4.566090000e-06         10.048100         12.856391         14.805542
 4.571540000e-06         10.117720         12.941792         14.899494
 4.577000000e-06         10.188683         13.028868         14.995233
 4.582450000e-06         10.260746         13.117319         15.092424
 4.587910000e-06         10.334166         13.207461         15.191413
 4.593370000e-06         10.408822         13.299144         15.292029
 4.598830000e-06         10.484711         13.392364         15.394268
 4.604300000e-06         10.561991         13.487315         15.498338
 4.609770000e-06         10.640503         13.583800         15.604019
 4.615240000e-06         10.720273         13.681852         15.711344
 4.620710000e-06         10.801276         13.781437         15.820274
 4.626190000e-06         10.883670         13.882751         15.931019
 4.631670000e-06         10.967308         13.985611         16.043374
 4.637150000e-06         11.052173         14.089994         16.157312
 4.642640000e-06         11.138431         14.196106         16.273053
 4.648130000e-06         11.225909         14.303731         16.390357
 4.653620000e-06         11.314596         14.412854         16.509204
 4.659110000e-06         11.404490         14.523472         16.629588
 4.664610000e-06         11.495746         14.635775         16.751711
 4.670110000e-06         11.588171         14.749524         16.875308
 4.675610000e-06         11.681762         14.864712         17.000366
 4.681110000e-06         11.776484         14.981298         17.126841
 4.686620000e-06         11.872507         15.099485         17.254945
 4.692130000e-06         11.969633         15.219034         17.384415
 4.697640000e-06         12.067836         15.339904         17.515202
 4.703160000e-06         12.167260         15.462275         17.647498
 4.708680000e-06         12.267719         15.585916         17.781046
 4.714200000e-06         12.369165         15.710766         17.915775
 4.719720000e-06         12.471568         15.836784         18.051639
 4.725250000e-06         12.575084         15.964161         18.188837
 4.730780000e-06         12.679493         16.092626         18.327072
 4.736310000e-06         12.784733         16.222098         18.466252
 4.741850000e-06         12.890982         16.352796         18.606607
 4.747380000e-06         12.997789         16.484161         18.747534
 4.752930000e-06         13.105705         16.616869         18.889750
 4.758470000e-06         13.214078         16.750115         19.032389
 4.764010000e-06         13.323071         16.884098         19.175658
 4.769560000e-06         13.432815         17.018977         19.319721
 4.775110000e-06         13.543045         17.154423         19.464223
 4.780670000e-06         13.653930         17.290640         19.609376
 4.786230000e-06         13.765184         17.427274         19.754794
 4.791790000e-06         13.876753         17.564257         19.900403
 4.797350000e-06         13.988575         17.701510         20.046112
 4.802910000e-06         14.100564         17.838925         20.191801
 4.808480000e-06         14.212878         17.976690         20.337666
 4.814050000e-06         14.325216         18.114435         20.483306
 4.819630000e-06         14.437728         18.252340         20.628908
 4.825200000e-06         14.549914         18.389791         20.773818
 4.830780000e-06         14.662115         18.527199         20.918464
 4.836370000e-06         14.774252         18.664466         21.062737
 4.841950000e-06         14.885832         18.800986         21.205995
 4.847540000e-06         14.997175         18.937145         21.348636
 4.853130000e-06         15.108007         19.072608         21.490306
 4.858720000e-06         15.218236         19.207256         21.630875
 4.864320000e-06         15.327972         19.341222         21.770475
 4.869920000e-06         15.436947         19.474173         21.908757
 4.875520000e-06         15.545058         19.605984         22.045582
 4.881120000e-06         15.652235         19.736562         22.180852
 4.886730000e-06         15.758573         19.866023         22.314680
 4.892340000e-06         15.863799         19.994028         22.446712
 4.897950000e-06         15.967823         20.120466         22.576830
 4.903570000e-06         16.070758         20.245470         22.705163
 4.909190000e-06         16.172318         20.368691         22.831351
 4.914810000e-06         16.272432         20.490038         22.955295
 4.920430000e-06         16.371024         20.609415         23.076896
 4.926060000e-06         16.468178         20.726923         23.196251
 4.931690000e-06         16.563645         20.842255         23.313043
 4.937320000e-06         16.657352         20.955322         23.427181
 4.942960000e-06         16.749386         21.066224         23.538762
 4.948600000e-06         16.839515         21.174681         23.647500
 4.954240000e-06         16.927665         21.280598         23.753299
 4.959880000e-06         17.013775         21.383901         23.856082
 4.965530000e-06         17.097934         21.484694         23.955951
 4.971180000e-06         17.179924         21.582712         24.052641
 4.976830000e-06         17.259694         21.677893         24.146091
 4.982490000e-06         17.337329         21.770337         24.236394
 4.988140000e-06         17.412500         21.859648         24.323167
 4.993810000e-06         17.485562         21.946248         24.406818
 4.999470000e-06         17.556077         22.029614         24.486840
 5.000000000e-06         17.562553         22.037258         24.494152
 5.005140000e-06         17.624264         22.110003         24.563483
 5.010810000e-06         17.689955         22.187218         24.636558
 5.016480000e-06         17.753128         22.261232         24.706044
 5.022150000e-06         17.813754         22.332009         24.771909
 5.027830000e-06         17.871916         22.399648         24.834246
 5.033510000e-06         17.927485         22.463993         24.892917
 5.039190000e-06         17.980448         22.525034         24.947915
 5.044880000e-06         18.030879         22.582857         24.999322
 5.050570000e-06         18.078684         22.637351         25.047047
 5.056260000e-06         18.123859         22.688515         25.091095
 5.061960000e-06         18.166478         22.736434         25.131545
 5.067660000e-06         18.206465         22.781024         25.168337
 5.073360000e-06         18.243833         22.822304         25.201494
 5.079060000e-06         18.278596         22.860292         25.231047
 5.084770000e-06         18.310821         22.895065         25.257067
 5.090480000e-06         18.340469         22.926586         25.279538
 5.096190000e-06         18.367561         22.954883         25.298502
 5.101900000e-06         18.392124         22.979992         25.314004
 5.107620000e-06         18.414229         23.001991         25.326114
 5.113340000e-06         18.433857         23.020873         25.334853
 5.119060000e-06         18.451047         23.036685         25.340279
 5.124790000e-06         18.465860         23.049496         25.342452
 5.130520000e-06         18.478304         23.059328         25.341424
 5.136250000e-06         18.488421         23.066236         25.337259
 5.141990000e-06         18.496267         23.070283         25.330014
 5.147720000e-06         18.501860         23.071512         25.319780
 5.153460000e-06         18.505270         23.069991         25.306599
 5.159210000e-06         18.506534         23.065770         25.290528
 5.164950000e-06         18.505699         23.058929         25.271700
 5.170700000e-06         18.502816         23.049512         25.250128
 5.176460000e-06         18.497925         23.037574         25.225876
 5.182210000e-06         18.491098         23.023225         25.199110
 5.187970000e-06         18.482369         23.006487         25.169817
 5.193730000e-06         18.471803         22.987455         25.138124
 5.199490000e-06         18.459455         22.966201         25.104113
 5.205260000e-06         18.445359         22.942754         25.067802
 5.211030000e-06         18.429589         22.917223         25.029330
 5.216800000e-06         18.412202         22.889680         24.988779
 5.222580000e-06         18.393225         22.860147         24.946158
 5.228360000e-06         18.372742         22.828742         24.901616
 5.234140000e-06         18.350809         22.795537         24.855234
 5.239920000e-06         18.327485         22.760606         24.807096
 5.245710000e-06         18.302781         22.723954         24.757190
 5.251500000e-06         18.276793         22.685713         24.705679
 5.257290000e-06         18.249576         22.645953         24.652642
 5.263080000e-06         18.221185         22.604741         24.598155
 5.268880000e-06         18.191624         22.562076         24.542197
 5.274680000e-06         18.160991         22.518090         24.484935
 5.280490000e-06         18.129285         22.472774         24.426340
 5.286300000e-06         18.096610         22.426267         24.366583
 5.292110000e-06         18.063013         22.378632         24.305732
 5.297920000e-06         18.028551         22.329935         24.243859
 5.303730000e-06         17.993268         22.280238         24.181032
 5.309550000e-06         17.957149         22.229509         24.117203
 5.315370000e-06         17.920301         22.177895         24.052545
 5.321200000e-06         17.882707         22.125363         23.987009
 5.327030000e-06         17.844473         22.072057         23.920766
 5.332860000e-06         17.805641         22.018030         23.853873
 5.338690000e-06         17.766255         21.963338         23.786391
 5.344530000e-06         17.726286         21.907935         23.718257
 5.350370000e-06         17.685843         21.851968         23.649641
 5.356210000e-06         17.644962         21.795481         23.580595
 5.362050000e-06         17.603683         21.738526         23.511171
 5.367900000e-06         17.561970         21.681048         23.441297
 5.373750000e-06         17.519930         21.623190         23.371140
 5.379600000e-06         17.477595         21.564993         23.300746
 5.385460000e-06         17.434926         21.506400         23.230037
 5.391320000e-06         17.392028         21.447551         23.159179
 5.397180000e-06         17.348931         21.388483         23.088209
 5.403050000e-06         17.305591         21.329134         23.017049
 5.408920000e-06         17.262109         21.269639         22.945854
 5.414790000e-06         17.218517         21.210035         22.874666
 5.420660000e-06         17.174837         21.150352         22.803514
 5.426540000e-06         17.131021         21.090524         22.732316
 5.432420000e-06         17.087170         21.030682         22.661222
 5.438300000e-06         17.043304         20.970852         22.590262
 5.444190000e-06         16.999375         20.910967         22.519349
 5.450080000e-06         16.955477         20.851152         22.448629
 5.455970000e-06         16.911631         20.791434         22.378130
 5.461860000e-06         16.867857         20.731838         22.307876
 5.467760000e-06         16.824100         20.672286         22.237775
 5.473660000e-06         16.780453         20.612903         22.167967
 5.479570000e-06         16.736858         20.553609         22.098359
 5.485470000e-06         16.693481         20.494628         22.029207
 5.491380000e-06         16.650191         20.435778         21.960298
 5.497290000e-06         16.607076         20.377179         21.891766
 5.503210000e-06         16.564076         20.318747         21.823513
 5.509130000e-06         16.521281         20.260603         21.755676
 5.515050000e-06         16.478701         20.202759         21.688267
 5.520970000e-06         16.436351         20.145234         21.621304
 5.526900000e-06         16.394169         20.087944         21.554689
 5.530000000e-06         16.372217         20.058131         21.520052
 5.532830000e-06         16.352238         20.030999         21.488547
 5.538760000e-06         16.310570         19.974413         21.422891
 5.544700000e-06         16.269104         19.918104         21.357625
 5.550640000e-06         16.227919         19.862178         21.292869
 5.556580000e-06         16.187026         19.806647         21.228635
 5.562530000e-06         16.146364         19.751429         21.164826
 5.568480000e-06         16.106009         19.696625         21.101557
 5.574430000e-06         16.065968         19.642246         21.038838
 5.580380000e-06         16.026249         19.588300         20.976678
 5.586340000e-06         15.986793         19.534705         20.914979
 5.592300000e-06         15.947670         19.481560         20.853854
 5.598260000e-06         15.908887         19.428869         20.793307
 5.604230000e-06         15.870386         19.376554         20.733246
 5.610200000e-06         15.832235         19.324707         20.673774
 5.616170000e-06         15.794440         19.273337         20.614902
 5.622140000e-06         15.757004         19.222445         20.556628
 5.628120000e-06         15.719869         19.171953         20.498861
 5.634100000e-06         15.683102         19.121951         20.441705
 5.640080000e-06         15.646705         19.072442         20.385161
 5.646070000e-06         15.610621         19.023348         20.329137
 5.652060000e-06         15.574913         18.974754         20.273730
 5.658050000e-06         15.539585         18.926664         20.218945
 5.664050000e-06         15.504579         18.879003         20.164692
 5.670050000e-06         15.469958         18.831851         20.111065
 5.676050000e-06         15.435722         18.785210         20.058061
 5.682060000e-06         15.401818         18.739009         20.005601
 5.688060000e-06         15.368356         18.693396         19.953852
 5.694070000e-06         15.335228         18.648223         19.902645
 5.700090000e-06         15.302438         18.603498         19.851985
 5.706110000e-06         15.270038         18.559289         19.801954
 5.712130000e-06         15.238033         18.515603         19.752553
 5.718150000e-06         15.206417         18.472435         19.703780
 5.724170000e-06         15.175195         18.429788         19.655635
 5.730200000e-06         15.144316         18.387593         19.608041
 5.736230000e-06         15.113829         18.345918         19.561072
 5.742270000e-06         15.083688         18.304697         19.514654
 5.748310000e-06         15.053937         18.263996         19.468861
 5.754350000e-06         15.024581         18.223817         19.423693
 5.760390000e-06         14.995617         18.184158         19.379149
 5.766440000e-06         14.966998         18.144955         19.335154
 5.772490000e-06         14.938770         18.106268         19.291778
 5.778540000e-06         14.910934         18.068101         19.249022
 5.784600000e-06         14.883440         18.030387         19.206811
 5.790660000e-06         14.856338         17.993191         19.165217
 5.796720000e-06         14.829623         17.956509         19.124236
 5.802790000e-06         14.803253         17.920281         19.083800
 5.808850000e-06         14.777312         17.884625         19.044039
 5.814920000e-06         14.751714         17.849422         19.004821
 5.821000000e-06         14.726457         17.814669         18.966141
 5.827080000e-06         14.701582         17.780424         18.928065
 5.833160000e-06         14.677091         17.746688         18.890592
 5.839240000e-06         14.652980         17.713456         18.853715
 5.845330000e-06         14.629207         17.680673         18.817375
 5.851420000e-06         14.605811         17.648390         18.781628
 5.857510000e-06         14.582795         17.616611         18.746473
 5.863600000e-06         14.560149         17.585324         18.711903
 5.869700000e-06         14.537842         17.554486         18.677866
 5.875800000e-06         14.515905         17.524139         18.644410
 5.881910000e-06         14.494303         17.494237         18.611481
 5.888020000e-06         14.473069         17.464825         18.579132
 5.894130000e-06         14.452202         17.435902         18.547359
 5.900240000e-06         14.431699         17.407464         18.516157
 5.906360000e-06         14.411530         17.379467         18.485478
 5.912480000e-06         14.391720         17.351950         18.455365
 5.918600000e-06         14.372270         17.324914         18.425818
 5.924730000e-06         14.353148         17.298313         18.396786
 5.930860000e-06         14.334382         17.272187         18.368313
 5.936990000e-06         14.315974         17.246538         18.340401
 5.943120000e-06         14.297917         17.221359         18.313040
 5.949260000e-06         14.280183         17.196610         18.286190
 5.955400000e-06         14.262797         17.172327         18.259886
 5.961550000e-06         14.245734         17.148473         18.234090
 5.967700000e-06         14.229020         17.125086         18.208841
 5.973850000e-06         14.212648         17.102157         18.184131
 5.980000000e-06         14.196621         17.079691         18.159963
 5.986160000e-06         14.180910         17.057646         18.136292
 5.992320000e-06         14.165538         17.036057         18.113156
 5.998480000e-06         14.150505         17.014921         18.090552
 6.004650000e-06         14.135784         16.994204         18.068441
 6.010820000e-06         14.121400         16.973938         18.046859
 6.016990000e-06         14.107348         16.954119         18.025801
 6.023160000e-06         14.093629         16.934747         18.005266
 6.029340000e-06         14.080219         16.915789         17.985219
 6.035520000e-06         14.067134         16.897270         17.965687
 6.041710000e-06         14.054358         16.879164         17.946642
 6.047890000e-06         14.041927         16.861525         17.928139
 6.054090000e-06         14.029780         16.844267         17.910088
 6.060280000e-06         14.017977         16.827473         17.892578
 6.066480000e-06         14.006474         16.811084         17.875544
 6.072680000e-06         13.995292         16.795127         17.859016
 6.078880000e-06         13.984427         16.779599         17.842989
 6.085090000e-06         13.973859         16.764473         17.827435
 6.091300000e-06         13.963609         16.749775         17.812382
 6.097510000e-06         13.953672         16.735502         17.797826
 6.103720000e-06         13.944046         16.721649         17.783761
 6.109940000e-06         13.934715         16.708195         17.770165
 6.116160000e-06         13.925695         16.695163         17.757062
 6.122390000e-06         13.916965         16.682525         17.744423
 6.128620000e-06         13.908544         16.670305         17.732272
 6.130000000e-06         13.906721         16.667655         17.729647
 6.134850000e-06         13.900429         16.658501         17.720607
 6.141080000e-06         13.892616         16.647108         17.709422
 6.147320000e-06         13.885094         16.636109         17.698701
 6.153560000e-06         13.877871         16.625519         17.688457
 6.159800000e-06         13.870951         16.615340         17.678692
 6.166050000e-06         13.864317         16.605551         17.669387
 6.172300000e-06         13.857980         16.596166         17.660553
 6.178550000e-06         13.851939         16.587186         17.652192
 6.184810000e-06         13.846183         16.578595         17.644288
 6.191070000e-06         13.840723         16.570406         17.636854
 6.197330000e-06         13.835554         16.562618         17.629886
 6.203600000e-06         13.830668         16.555215         17.623373
 6.209860000e-06         13.826081         16.548222         17.617333
 6.216140000e-06         13.821767         16.541603         17.611736
 6.222410000e-06         13.817749         16.535389         17.606610
 6.228690000e-06         13.814012         16.529560         17.601935
 6.234970000e-06         13.810560         16.524123         17.597718
 6.241250000e-06         13.807393         16.519078         17.593958
 6.247540000e-06         13.804506         16.514416         17.590647
 6.253830000e-06         13.801900         16.510141         17.587788
 6.260130000e-06         13.799571         16.506248         17.585378
 6.266420000e-06         13.797529         16.502750         17.583425
 6.272720000e-06         13.795762         16.499631         17.581917
 6.279030000e-06         13.794271         16.496891         17.580855
 6.285330000e-06         13.793062         16.494542         17.580244
 6.291640000e-06         13.792127         16.492571         17.580077
 6.297950000e-06         13.791467         16.490980         17.580354
 6.304270000e-06         13.791084         16.489770         17.581078
 6.310590000e-06         13.790973         16.488938         17.582243
 6.316910000e-06         13.791136         16.488486         17.583850
 6.323240000e-06         13.791572         16.488412         17.585902
 6.329570000e-06         13.792282         16.488716         17.588393
 6.335900000e-06         13.793263         16.489397         17.591324
 6.342230000e-06         13.794512         16.490451         17.594689
 6.348570000e-06         13.796033         16.491883         17.598497
 6.354910000e-06         13.797824         16.493690         17.602742
 6.361260000e-06         13.799886         16.495872         17.607428
 6.367600000e-06         13.802212         16.498424         17.612541
 6.373950000e-06         13.804807         16.501350         17.618094
 6.380310000e-06         13.807673         16.504653         17.624088
 6.386660000e-06         13.810798         16.508319         17.630502
 6.393020000e-06         13.814196         16.512363         17.637359
 6.399390000e-06         13.817860         16.516781         17.644654
 6.405750000e-06         13.821784         16.521561         17.652368
 6.412120000e-06         13.825974         16.526715         17.660519
 6.418500000e-06         13.830435         16.532245         17.669113
 6.424870000e-06         13.835150         16.538133         17.678119
 6.431250000e-06         13.840134         16.544397         17.687565
 6.437630000e-06         13.845377         16.551024         17.697435
 6.444020000e-06         13.850888         16.558027         17.707745
 6.450410000e-06         13.856660         16.565395         17.718480
 6.456800000e-06         13.862688         16.573125         17.729635
 6.463200000e-06         13.868985         16.581232         17.741231
 6.469590000e-06         13.875528         16.589687         17.753230
 6.476000000e-06         13.882350         16.598531         17.765688
 6.482400000e-06         13.889420         16.607725         17.778548
 6.488810000e-06         13.896753         16.617292         17.791845
 6.495220000e-06         13.904343         16.627219         17.805561
 6.501630000e-06         13.912189         16.637508         17.819697
 6.508050000e-06         13.920300         16.648171         17.834271
 6.514470000e-06         13.928665         16.659193         17.849262
 6.520900000e-06         13.937298         16.670593         17.864695
 6.527320000e-06         13.946169         16.682331         17.880518
 6.533750000e-06         13.955310         16.694449         17.896784
 6.540190000e-06         13.964713         16.706940         17.913488
 6.546630000e-06         13.974373         16.719791         17.930608
 6.553070000e-06         13.984281         16.732997         17.948142
 6.559510000e-06         13.994442         16.746561         17.966090
 6.565960000e-06         14.004868         16.760501         17.984478
 6.572410000e-06         14.015544         16.774796         18.003277
 6.578860000e-06         14.026470         16.789447         18.022489
 6.585310000e-06         14.037646         16.804453         18.042113
 6.591770000e-06         14.049088         16.819836         18.062177
 6.598240000e-06         14.060798         16.835598         18.082684
 6.604700000e-06         14.072736         16.851689         18.103569
 6.611170000e-06         14.084941         16.868158         18.124895
 6.617640000e-06         14.097393         16.884980         18.146629
 6.624120000e-06         14.110113         16.902183         18.168808
 6.630600000e-06         14.123077         16.919736         18.191392
 6.637080000e-06         14.136291         16.937644         18.214387
 6.643570000e-06         14.149771         16.955930         18.237823
 6.650050000e-06         14.163473         16.974539         18.261629
 6.656550000e-06         14.177465         16.993557         18.285915
 6.663040000e-06         14.191680         17.012896         18.310569
 6.669540000e-06         14.206161         17.032616         18.335667
 6.676040000e-06         14.220888         17.052686         18.361169
 6.682550000e-06         14.235879         17.073137         18.387115
 6.689050000e-06         14.251093         17.093907         18.413425
 6.695570000e-06         14.266596         17.115089         18.440219
 6.702080000e-06         14.282318         17.136588         18.467375
 6.708600000e-06         14.298308         17.158469         18.494975
 6.715120000e-06         14.314538         17.180697         18.522975
 6.721640000e-06         14.331012         17.203274         18.551379
 6.728170000e-06         14.347750         17.226231         18.580223
 6.734700000e-06         14.364731         17.249537         18.609471
 6.741240000e-06         14.381978         17.273225         18.639163
 6.747770000e-06         14.399439         17.297223         18.669207
 6.754310000e-06         14.417167         17.321604         18.699696
 6.760860000e-06         14.435160         17.346367         18.730629
 6.767410000e-06         14.453393         17.371475         18.761959
 6.773960000e-06         14.471867         17.396931         18.793689
 6.780000000e-06         14.489112         17.420707         18.823296
 6.780510000e-06         14.490577         17.422727         18.825811
 6.787070000e-06         14.509554         17.448909         18.858380
 6.793630000e-06         14.528769         17.475434         18.891343
 6.800190000e-06         14.548221         17.502302         18.924700
 6.806760000e-06         14.567939         17.529553         18.958500
 6.813330000e-06         14.587892         17.557146         18.992694
 6.819900000e-06         14.608083         17.585081         19.027280
 6.826480000e-06         14.628539         17.613399         19.062309
 6.833060000e-06         14.649231         17.642059         19.097731
 6.839640000e-06         14.670156         17.671058         19.133540
 6.846230000e-06         14.691347         17.700440         19.169793
 6.852820000e-06         14.712772         17.730162         19.206435
 6.859410000e-06         14.734429         17.760222         19.243464
 6.866010000e-06         14.756353         17.790666         19.280937
 6.872610000e-06         14.778507         17.821446         19.318794
 6.879210000e-06         14.800893         17.852563         19.357036
 6.885820000e-06         14.823544         17.884062         19.395720
 6.892430000e-06         14.846426         17.915898         19.434787
 6.899040000e-06         14.869538         17.948069         19.474237
 6.905660000e-06         14.892910         17.980618         19.514125
 6.912280000e-06         14.916517         18.013507         19.554398
 6.918900000e-06         14.940346         18.046721         19.595043
 6.925530000e-06         14.964443         18.080322         19.636133
 6.932150000e-06         14.988728         18.114201         19.677535
 6.938790000e-06         15.013313         18.148514         19.719440
 6.945420000e-06         15.038084         18.183101         19.761652
 6.952060000e-06         15.063119         18.218070         19.804303
 6.958710000e-06         15.088415         18.253418         19.847391
 6.965350000e-06         15.113894         18.289039         19.890783
 6.972000000e-06         15.139638         18.325041         19.934613
 6.978650000e-06         15.165601         18.361366         19.978809
 6.985310000e-06         15.191824         18.398069         20.023438
 6.991970000e-06         15.218267         18.435095         20.068433
 6.998630000e-06         15.244930         18.472442         20.113792
 7.005300000e-06         15.271854         18.510167         20.159585
 7.011970000e-06         15.298991         18.548209         20.205735
 7.018640000e-06         15.326347         18.586569         20.252246
 7.025320000e-06         15.353960         18.625304         20.299185
 7.032000000e-06         15.381786         18.664354         20.346479
 7.038680000e-06         15.409829         18.703720         20.394130
 7.045370000e-06         15.438126         18.743458         20.442205
 7.052060000e-06         15.466635         18.783508         20.490633
 7.058750000e-06         15.495352         18.823864         20.539406
 7.065440000e-06         15.524283         18.864533         20.588531
 7.072140000e-06         15.553465         18.905571         20.638075
 7.078850000e-06         15.582898         18.946974         20.688035
 7.085550000e-06         15.612490         18.988619         20.738262
 7.092260000e-06         15.642337         19.030632         20.788907
 7.098980000e-06         15.672432         19.073009         20.839964
 7.105690000e-06         15.702683         19.115620         20.891281
 7.112410000e-06         15.733181         19.158593         20.943007
 7.119130000e-06         15.763884         19.201867         20.995069
 7.125860000e-06         15.794828         19.245497         21.047535
 7.132590000e-06         15.825968         19.289417         21.100327
 7.139320000e-06         15.857310         19.333633         21.153447
 7.146060000e-06         15.888892         19.378202         21.206967
 7.152800000e-06         15.920667         19.423059         21.260807
 7.159540000e-06         15.952635         19.468200         21.314965
 7.166290000e-06         15.984844         19.513696         21.369521
 7.173040000e-06         16.017241         19.559470         21.424388
 7.179790000e-06         16.049828         19.605526         21.479566
 7.186550000e-06         16.082646         19.651923         21.535130
 7.193310000e-06         16.115652         19.698599         21.591002
 7.200070000e-06         16.148841         19.745548         21.647176
 7.206840000e-06         16.182254         19.792829         21.703724
 7.213610000e-06         16.215863         19.840396         21.760586
 7.220380000e-06         16.249632         19.888206         21.817718
 7.227160000e-06         16.283645         19.936373         21.875249
 7.233940000e-06         16.317817         19.984781         21.933044
 7.240730000e-06         16.352230         20.033542         21.991234
 7.247510000e-06         16.386763         20.082483         22.049615
 7.254300000e-06         16.421500         20.131733         22.108342
 7.261100000e-06         16.456459         20.181309         22.167433
 7.267890000e-06         16.491542         20.231074         22.226722
 7.274700000e-06         16.526889         20.281224         22.286447
 7.281500000e-06         16.562339         20.331538         22.346342
 7.288310000e-06         16.598006         20.382171         22.406592
 7.295120000e-06         16.633830         20.433040         22.467099
 7.301930000e-06         16.669811         20.484146         22.527862
 7.308750000e-06         16.706005         20.535564         22.588971
 7.315570000e-06         16.742335         20.587193         22.650308
 7.322400000e-06         16.778883         20.639144         22.712001
 7.329220000e-06         16.815513         20.691225         22.773826
 7.336060000e-06         16.852402         20.743686         22.836075
 7.342890000e-06         16.889364         20.796268         22.898447
 7.349730000e-06         16.926542         20.849165         22.961163
 7.356570000e-06         16.963845         20.902257         23.024088
 7.363420000e-06         17.001344         20.955639         23.087331
 7.370260000e-06         17.038912         21.009132         23.150684
 7.377120000e-06         17.076724         21.062988         23.214440
 7.383970000e-06         17.114612         21.116964         23.278314
 7.390830000e-06         17.152674         21.171203         23.342474
 7.397690000e-06         17.190852         21.225621         23.406822
 7.404560000e-06         17.229211         21.280309         23.471466
 7.411430000e-06         17.267695         21.335187         23.536307
 7.418300000e-06         17.306286         21.390233         23.601324
 7.425180000e-06         17.345054         21.445543         23.666626
 7.432050000e-06         17.383855         21.500916         23.731982
 7.438940000e-06         17.422884         21.556627         23.797709
 7.445820000e-06         17.461971         21.612431         23.863522
 7.452710000e-06         17.501196         21.668450         23.929564
 7.459610000e-06         17.540583         21.724712         23.995870
 7.466500000e-06         17.580007         21.781041         24.062228
 7.473400000e-06         17.619578         21.837593         24.128826
 7.480310000e-06         17.659305         21.894380         24.195674
 7.487210000e-06         17.699045         21.951202         24.262542
 7.494120000e-06         17.738928         22.008241         24.329638
 7.501040000e-06         17.778941         22.065483         24.396951
 7.507960000e-06         17.819052         22.122870         24.464407
 7.510000000e-06         17.830873         22.139790         24.484293
 7.514880000e-06         17.859203         22.180339         24.531939
 7.521800000e-06         17.899445         22.237946         24.599606
 7.528730000e-06         17.939808         22.295742         24.667471
 7.535660000e-06         17.980230         22.353635         24.735425
 7.542590000e-06         18.020700         22.411614         24.803459
 7.549530000e-06         18.061300         22.469791         24.871698
 7.556470000e-06         18.101947         22.528049         24.940010
 7.563420000e-06         18.142695         22.586467         25.008484
 7.570370000e-06         18.183494         22.644973         25.077038
 7.577320000e-06         18.224328         22.703546         25.145647
 7.584270000e-06         18.265200         22.762187         25.214311
 7.591230000e-06         18.306174         22.820987         25.283136
 7.598200000e-06         18.347231         22.879922         25.352098
 7.605160000e-06         18.388262         22.938833         25.421005
 7.612130000e-06         18.429369         22.997871         25.490039
 7.619100000e-06         18.470496         23.056953         25.559101
 7.626080000e-06         18.511702         23.116161         25.628285
 7.633060000e-06         18.552917         23.175400         25.697485
 7.640040000e-06         18.594135         23.234659         25.766682
 7.647030000e-06         18.635418         23.294027         25.835984
 7.654020000e-06         18.676707         23.353418         25.905290
 7.661010000e-06         18.718000         23.412831         25.974597
 7.668010000e-06         18.759323         23.472306         26.043956
 7.675010000e-06         18.800658         23.531810         26.113323
 7.682020000e-06         18.842032         23.591388         26.182752
 7.689030000e-06         18.883378         23.650947         26.252140
 7.696040000e-06         18.924708         23.710495         26.321491
 7.703050000e-06         18.965997         23.770005         26.390776
 7.710070000e-06         19.007334         23.829598         26.460134
 7.717090000e-06         19.048628         23.889148         26.529420
 7.724120000e-06         19.089939         23.948742         26.598736
 7.731150000e-06         19.131215         24.008299         26.667986
 7.738180000e-06         19.172434         24.067796         26.737146
 7.745210000e-06         19.213610         24.127249         26.806231
 7.752250000e-06         19.254783         24.186715         26.875311
 7.759300000e-06         19.295958         24.246203         26.944395
 7.766340000e-06         19.337012         24.305537         27.013278
 7.773390000e-06         19.378065         24.364887         27.082159
 7.780450000e-06         19.419098         24.424230         27.151011
 7.787500000e-06         19.459994         24.483394         27.219636
 7.794560000e-06         19.500867         24.542545         27.288225
 7.801630000e-06         19.541720         24.601689         27.356786
 7.808700000e-06         19.582482         24.660722         27.425197
 7.815770000e-06         19.623157         24.719650         27.493467
 7.822840000e-06         19.663741         24.778468         27.561590
 7.829920000e-06         19.704276         24.837237         27.629637
 7.837000000e-06         19.744706         24.895875         27.697514
 7.844090000e-06         19.785074         24.954451         27.765301
 7.851180000e-06         19.825345         25.012906         27.832927
 7.858270000e-06         19.865500         25.071216         27.900369
 7.865360000e-06         19.905523         25.129363         27.967605
 7.872460000e-06         19.945491         25.187450         28.034753
 7.879570000e-06         19.985383         25.245454         28.101788
 7.886670000e-06         20.025078         25.303198         28.168507
 7.893780000e-06         20.064703         25.360866         28.235120
 7.900900000e-06         20.104238         25.418429         28.301595
 7.908010000e-06         20.143574         25.475732         28.367755
 7.915140000e-06         20.182874         25.533007         28.433867
 7.922260000e-06         20.221961         25.590004         28.499643
 7.929390000e-06         20.260955         25.646891         28.565277
 7.936520000e-06         20.299780         25.703565         28.630652
 7.943650000e-06         20.338448         25.760037         28.695779
 7.950790000e-06         20.377001         25.816374         28.760738
 7.957930000e-06         20.415381         25.872488         28.825427
 7.965080000e-06         20.453640         25.928460         28.889939
 7.972230000e-06         20.491720         25.984203         28.954175
 7.979380000e-06         20.529615         26.039711         29.018130
 7.986540000e-06         20.567376         26.095054         29.081884
 7.993700000e-06         20.604946         26.150156         29.145351
 8.000860000e-06         20.642325         26.205015         29.208527
 8.008030000e-06         20.679560         26.259700         29.271493
 8.015200000e-06         20.716592         26.314123         29.334151
 8.022380000e-06         20.753472         26.368364         29.396590
 8.029550000e-06         20.790084         26.422254         29.458620
 8.036740000e-06         20.826599         26.476039         29.520520
 8.043920000e-06         20.862846         26.529472         29.582010
 8.051110000e-06         20.898920         26.582696         29.643256
 8.058300000e-06         20.934775         26.635643         29.704178
 8.065500000e-06         20.970458         26.688379         29.764854
 8.072700000e-06         21.005917         26.740832         29.825202
 8.079900000e-06         21.041134         26.792979         29.885196
 8.087110000e-06         21.076178         26.844917         29.944948
 8.094320000e-06         21.110978         26.896544         30.004344
 8.101530000e-06         21.145537         26.947869         30.063395
 8.108750000e-06         21.179910         26.998970         30.122187
 8.115970000e-06         21.214030         27.049752         30.180618
 8.123190000e-06         21.247905         27.100228         30.238700
 8.130420000e-06         21.281569         27.150451         30.296497
 8.137660000e-06         21.315040         27.200441         30.354030
 8.144890000e-06         21.348191         27.250023         30.411104
 8.152130000e-06         21.381143         27.299368         30.467913
 8.159370000e-06         21.413828         27.348381         30.524350
 8.166620000e-06         21.446299         27.397143         30.580509
 8.173870000e-06         21.478502         27.445572         30.636298
 8.181120000e-06         21.510439         27.493675         30.691727
 8.188380000e-06         21.542154         27.541518         30.746870
 8.195640000e-06         21.573594         27.589024         30.801644
 8.202910000e-06         21.604796         27.636256         30.856121
 8.210170000e-06         21.635689         27.683097         30.910167
 8.217450000e-06         21.666387         27.729732         30.963998
 8.224720000e-06         21.696763         27.775965         31.017390
 8.232000000e-06         21.726899         27.821926         31.070494
 8.239280000e-06         21.756749         27.867547         31.123234
 8.246570000e-06         21.786370         27.912910         31.175703
 8.253860000e-06         21.815691         27.957922         31.227802
 8.261150000e-06         21.844737         28.002611         31.279560
 8.268450000e-06         21.873529         28.047022         31.331033
 8.275750000e-06         21.902041         28.091111         31.382171
 8.283060000e-06         21.930299         28.134922         31.433030
 8.290370000e-06         21.958259         28.178398         31.483545
 8.297680000e-06         21.985939         28.221560         31.533741
 8.304990000e-06         22.013320         28.264388         31.583599
 8.310000000e-06         22.031922         28.293560         31.617590
 8.312310000e-06         22.040449         28.306955         31.633208
 8.319640000e-06         22.067328         28.349268         31.682574
 8.326960000e-06         22.093872         28.391202         31.731559
 8.334290000e-06         22.120168         28.432891         31.780319
 8.341630000e-06         22.146199         28.474320         31.828842
 8.348960000e-06         22.171909         28.515398         31.877023
 8.356310000e-06         22.197392         28.556287         31.925057
 8.363650000e-06         22.222554         28.596833         31.972765
 8.371000000e-06         22.247455         28.637143         32.020278
 8.378350000e-06         22.272070         28.677182         32.067556
 8.385710000e-06         22.296427         28.717001         32.114667
 8.393070000e-06         22.320502         28.756563         32.161566
 8.400430000e-06         22.344288         28.795868         32.208264
 8.407800000e-06         22.367818         28.834976         32.254833
 8.415170000e-06         22.391076         28.873863         32.301247
 8.422540000e-06         22.414043         28.912513         32.347498
 8.429920000e-06         22.436763         28.951006         32.393683
 8.437300000e-06         22.459212         28.989305         32.439764
 8.444690000e-06         22.481412         29.027462         32.485810
 8.452080000e-06         22.503349         29.065456         32.531799
 8.459470000e-06         22.525012         29.103287         32.577743
 8.466870000e-06         22.546447         29.141038         32.623744
 8.474270000e-06         22.567620         29.178667         32.669761
 8.481670000e-06         22.588542         29.216199         32.715830
 8.489080000e-06         22.609234         29.253696         32.762041
 8.496490000e-06         22.629681         29.291138         32.808372
 8.503900000e-06         22.649894         29.328555         32.854870
 8.511320000e-06         22.669899         29.366018         32.901634
 8.518750000e-06         22.689702         29.403557         32.948711
 8.526170000e-06         22.709261         29.441106         32.996029
 8.533600000e-06         22.728634         29.478798         33.043766
 8.541040000e-06         22.747828         29.516669         33.091982
 8.548470000e-06         22.766803         29.554663         33.140617
 8.555910000e-06         22.785621         29.592927         33.189870
 8.563360000e-06         22.804293         29.631507         33.239819
 8.570810000e-06         22.822801         29.670405         33.290480
 8.578260000e-06         22.841164         29.709682         33.341947
 8.585720000e-06         22.859424         29.749459         33.394396
 8.593180000e-06         22.877571         29.789752         33.447865
 8.600640000e-06         22.895615         29.830631         33.502472
 8.608110000e-06         22.913608         29.872247         33.558433
 8.615580000e-06         22.931551         29.914641         33.615824
 8.623050000e-06         22.949464         29.957917         33.674811
 8.630530000e-06         22.967402         30.002251         33.735657
 8.638010000e-06         22.985371         30.047721         33.798493
 8.645500000e-06         23.003423         30.094528         33.863630
 8.652990000e-06         23.021586         30.142790         33.931252
 8.660480000e-06         23.039901         30.192690         34.001647
 8.667980000e-06         23.058437         30.244500         34.075233
 8.675480000e-06         23.077233         30.298398         34.152294
 8.682980000e-06         23.096357         30.354655         34.233249
 8.690490000e-06         23.115909         30.413658         34.318689
 8.698000000e-06         23.135948         30.475684         34.409053
 8.705520000e-06         23.156603         30.541223         34.505094
 8.713040000e-06         23.177969         30.610664         34.607415
 8.720560000e-06         23.200185         30.684544         34.716841
 8.728090000e-06         23.223431         30.763581         34.834478
 8.735620000e-06         23.247875         30.848407         34.961296
 8.743150000e-06         23.273739         30.939857         35.098572
 8.750690000e-06         23.301328         31.039045         35.247997
 8.758230000e-06         23.330913         31.146977         35.411109
 8.765780000e-06         23.362928         31.265147         35.590154
 8.773330000e-06         23.397768         31.394929         35.787205
 8.780880000e-06         23.435974         31.538074         36.004864
 8.788440000e-06         23.478230         31.696756         36.246351
 8.796000000e-06         23.525231         31.872930         36.514482
 8.803570000e-06         23.577882         32.069053         36.812765
 8.811140000e-06         23.637053         32.286887         37.143499
 8.818710000e-06         23.703656         32.527640         37.507952
 8.826280000e-06         23.778418         32.790765         37.904429
 8.833860000e-06         23.861634         33.072529         38.325959
 8.841450000e-06         23.952293         33.362330         38.754557
 8.849040000e-06         24.046860         33.638119         39.154236
 8.856630000e-06         24.137969         33.862094         39.464572
 8.864220000e-06         24.212849         33.977553         39.596629
 8.871820000e-06         24.253615         33.915335         39.444196
 8.879420000e-06         24.241588         33.617987         38.922802
 8.887030000e-06         24.166767         33.077137         38.027293
 8.894640000e-06         24.036370         32.358309         36.867857
 8.902250000e-06         23.873412         31.577365         35.629259
 8.909870000e-06         23.704992         30.845307         34.483543
 8.917490000e-06         23.551726         30.231107         33.533894
 8.925120000e-06         23.423206         29.753865         32.805071
 8.932750000e-06         23.321110         29.403244         32.276921
 8.940380000e-06         23.242543         29.155643         31.910047
 8.948020000e-06         23.183122         28.986233         31.664314
 8.955660000e-06         23.138701         28.874333         31.506783
 8.963300000e-06         23.105655         28.803601         31.411766
 8.970950000e-06         23.081127         28.761960         31.360454
 8.978610000e-06         23.062953         28.740767         31.339504
 8.986260000e-06         23.049557         28.733873         31.339463
 8.993920000e-06         23.039672         28.736825         31.353602
 9.001590000e-06         23.032418         28.746541         31.377272
 9.009250000e-06         23.027127         28.760760         31.407083
 9.016920000e-06         23.023293         28.777950         31.440792
 9.024600000e-06         23.020528         28.796982         31.476758
 9.032280000e-06         23.018557         28.817038         31.513788
 9.039960000e-06         23.017157         28.837539         31.551064
 9.047650000e-06         23.016154         28.858102         31.588074
 9.055340000e-06         23.015437         28.878429         31.624394
 9.063030000e-06         23.014896         28.898308         31.659752
 9.070730000e-06         23.014453         28.917626         31.694020
 9.078430000e-06         23.014056         28.936276         31.727063
 9.086140000e-06         23.013656         28.954215         31.758850
 9.093850000e-06         23.013208         28.971380         31.789312
 9.101560000e-06         23.012703         28.987774         31.818465
 9.109280000e-06         23.012102         29.003397         31.846345
 9.117000000e-06         23.011402         29.018244         31.872951
 9.124730000e-06         23.010582         29.032343         31.898351
 9.132460000e-06         23.009634         29.045693         31.922551
 9.140190000e-06         23.008554         29.058316         31.945594
 9.147930000e-06         23.007334         29.070245         31.967549
 9.155670000e-06         23.005977         29.081498         31.988446
 9.163410000e-06         23.004469         29.092085         32.008315
 9.171160000e-06         23.002821         29.102060         32.027241
 9.178910000e-06         23.001025         29.111420         32.045229
 9.186670000e-06         22.999088         29.120211         32.062357
 9.194430000e-06         22.997005         29.128435         32.078627
 9.200000000e-06         22.995422         29.134004         32.089806
 9.202190000e-06         22.994781         29.136120         32.094089
 9.209960000e-06         22.992418         29.143301         32.108803
 9.217730000e-06         22.989913         29.149979         32.122774
 9.225510000e-06         22.987277         29.156196         32.136066
 9.233290000e-06         22.984503         29.161948         32.148681
 9.241070000e-06         22.981607         29.167271         32.160665
 9.248860000e-06         22.978575         29.172173         32.172047
 9.256650000e-06         22.975423         29.176678         32.182855
 9.264450000e-06         22.972146         29.180801         32.193121
 9.272250000e-06         22.968753         29.184555         32.202858
 9.280050000e-06         22.965247         29.187955         32.212093
 9.287860000e-06         22.961622         29.191017         32.220857
 9.295670000e-06         22.957895         29.193760         32.229171
 9.303480000e-06         22.954059         29.196184         32.237040
 9.311300000e-06         22.950120         29.198317         32.244509
 9.319120000e-06         22.946077         29.200157         32.251573
 9.326950000e-06         22.941937         29.201728         32.258272
 9.334780000e-06         22.937704         29.203035         32.264610
 9.342610000e-06         22.933382         29.204091         32.270605
 9.350450000e-06         22.928966         29.204904         32.276277
 9.358290000e-06         22.924468         29.205487         32.281637
 9.366140000e-06         22.919884         29.205851         32.286711
 9.373990000e-06         22.915219         29.205998         32.291493
 9.381840000e-06         22.910484         29.205949         32.296016
 9.389700000e-06         22.905664         29.205696         32.300277
 9.397560000e-06         22.900780         29.205265         32.304302
 9.405430000e-06         22.895820         29.204653         32.308097
 9.413300000e-06         22.890798         29.203873         32.311673
 9.421170000e-06         22.885714         29.202933         32.315043
 9.429050000e-06         22.880563         29.201833         32.318214
 9.436930000e-06         22.875356         29.200588         32.321200
 9.444810000e-06         22.870097         29.199206         32.324011
 9.452700000e-06         22.864784         29.197692         32.326663
 9.460600000e-06         22.859411         29.196046         32.329154
 9.468490000e-06         22.853994         29.194275         32.331485
 9.476390000e-06         22.848534         29.192399         32.333692
 9.484300000e-06         22.843019         29.190403         32.335758
 9.492210000e-06         22.837470         29.188313         32.337710
 9.500120000e-06         22.831881         29.186123         32.339541
 9.508040000e-06         22.826253         29.183843         32.341272
 9.515960000e-06         22.820589         29.181473         32.342895
 9.523880000e-06         22.814898         29.179026         32.344429
 9.531810000e-06         22.809168         29.176498         32.345875
 9.539750000e-06         22.803408         29.173900         32.347247
 9.547680000e-06         22.797628         29.171235         32.348537
 9.555620000e-06         22.791822         29.168512         32.349769
 9.563570000e-06         22.785986         29.165725         32.350937
 9.571520000e-06         22.780135         29.162892         32.352056
 9.579470000e-06         22.774267         29.160009         32.353124
 9.587430000e-06         22.768378         29.157080         32.354150
 9.595390000e-06         22.762476         29.154112         32.355137
 9.603350000e-06         22.756564         29.151109         32.356091
 9.611320000e-06         22.750636         29.148072         32.357021
 9.619290000e-06         22.744701         29.145007         32.357927
 9.627270000e-06         22.738755         29.141917         32.358819
 9.635250000e-06         22.732805         29.138807         32.359696
 9.643230000e-06         22.726853         29.135680         32.360567
 9.651220000e-06         22.720896         29.132539         32.361436
 9.659210000e-06         22.714939         29.129388         32.362305
 9.667210000e-06         22.708978         29.126225         32.363178
 9.675210000e-06         22.703023         29.123063         32.364064
 9.683210000e-06         22.697075         29.119900         32.364962
 9.691220000e-06         22.691127         29.116737         32.365877
 9.699240000e-06         22.685182         29.113578         32.366817
 9.707250000e-06         22.679255         29.110432         32.367779
 9.715270000e-06         22.673334         29.107295         32.368771
 9.723300000e-06         22.667420         29.104169         32.369796
 9.731330000e-06         22.661521         29.101062         32.370858
 9.739360000e-06         22.655639         29.097976         32.371956
 9.747390000e-06         22.649775         29.094912         32.373096
 9.755430000e-06         22.643924         29.091872         32.374284
 9.763480000e-06         22.638087         29.088857         32.375522
 9.771530000e-06         22.632271         29.085872         32.376809
 9.779580000e-06         22.626480         29.082922         32.378152
 9.787640000e-06         22.620706         29.080002         32.379552
 9.795700000e-06         22.614957         29.077122         32.381013
 9.803760000e-06         22.609235         29.074280         32.382534
 9.811830000e-06         22.603535         29.071478         32.384123
 9.819900000e-06         22.597865         29.068722         32.385780
 9.827980000e-06         22.592218         29.066008         32.387509
 9.836060000e-06         22.586601         29.063342         32.389307
 9.844150000e-06         22.581011         29.060723         32.391184
 9.852230000e-06         22.575462         29.058161         32.393136
 9.860330000e-06         22.569932         29.055644         32.395169
 9.868420000e-06         22.564446         29.053189         32.397282
 9.876530000e-06         22.558981         29.050784         32.399482
 9.884630000e-06         22.553562         29.048441         32.401764
 9.892740000e-06         22.548175         29.046159         32.404139
 9.900850000e-06         22.542827         29.043938         32.406600
 9.908970000e-06         22.537512         29.041780         32.409156
 9.917090000e-06         22.532238         29.039685         32.411801
 9.925220000e-06         22.527000         29.037657         32.414546
 9.933350000e-06         22.521804         29.035697         32.417385
 9.941480000e-06         22.516654         29.033809         32.420324
 9.949620000e-06         22.511538         29.031988         32.423362
 9.957760000e-06         22.506470         29.030241         32.426502
 9.965900000e-06         22.501444         29.028565         32.429739
 9.974050000e-06         22.496462         29.026967         32.433088
 9.982210000e-06         22.491522         29.025444         32.436547
 9.990370000e-06         22.486625         29.023994         32.440105
 9.998530000e-06         22.481780         29.022626         32.443773
 1.000670000e-05         22.476977         29.021338         32.447556
 1.001490000e-05         22.472208         29.020126         32.451460
 1.002300000e-05         22.467544         29.019009         32.455425
 1.003120000e-05         22.462878         29.017966         32.459556
 1.003940000e-05         22.458258         29.017001         32.463792
 1.004760000e-05         22.453694         29.016125         32.468145
 1.005580000e-05         22.449181         29.015334         32.472612
 1.006400000e-05         22.444720         29.014629         32.477192
 1.007220000e-05         22.440317         29.014017         32.481894
 1.008040000e-05         22.435965         29.013491         32.486710
 1.008860000e-05         22.431667         29.013052         32.491641
 1.009680000e-05         22.427423         29.012704         32.496690
 1.010500000e-05         22.423234         29.012444         32.501856
 1.011320000e-05         22.419102         29.012280         32.507145
 1.012140000e-05         22.415026         29.012205         32.512552
 1.012970000e-05         22.410957         29.012224         32.518148
 1.013790000e-05         22.406990         29.012333         32.523793
 1.014610000e-05         22.403084         29.012539         32.529564
 1.015440000e-05         22.399189         29.012843         32.535529
 1.016260000e-05         22.395396         29.013237         32.541542
 1.017090000e-05         22.391615         29.013731         32.547752
 1.017910000e-05         22.387936         29.014311         32.554006
 1.018740000e-05         22.384274         29.015000         32.560466
 1.019560000e-05         22.380713         29.015775         32.566970
 1.020000000e-05         22.378827         29.016232         32.570512
 1.020390000e-05         22.377169         29.016658         32.573678
 1.021220000e-05         22.373682         29.017637         32.580509
 1.022050000e-05         22.370258         29.018718         32.587470
 1.022870000e-05         22.366933         29.019881         32.594468
 1.023700000e-05         22.363623         29.021152         32.601673
 1.024530000e-05         22.360377         29.022527         32.609007
 1.025360000e-05         22.357193         29.024003         32.616469
 1.026190000e-05         22.354065         29.025574         32.624052
 1.027020000e-05         22.351001         29.027248         32.631764
 1.027850000e-05         22.347996         29.029019         32.639600
 1.028680000e-05         22.345050         29.030889         32.647559
 1.029510000e-05         22.342164         29.032858         32.655644
 1.030340000e-05         22.339342         29.034930         32.663857
 1.031170000e-05         22.336579         29.037101         32.672193
 1.032000000e-05         22.333875         29.039369         32.680651
 1.032840000e-05         22.331197         29.041763         32.689336
 1.033670000e-05         22.328617         29.044233         32.698047
 1.034500000e-05         22.326096         29.046802         32.706880
 1.035340000e-05         22.323604         29.049500         32.715942
 1.036170000e-05         22.321202         29.052267         32.725021
 1.037010000e-05         22.318834         29.055168         32.734334
 1.037840000e-05         22.316552         29.058132         32.743658
 1.038680000e-05         22.314308         29.061236         32.753222
 1.039510000e-05         22.312147         29.064399         32.762791
 1.040350000e-05         22.310020         29.067698         32.772596
 1.041190000e-05         22.307955         29.071100         32.782527
 1.042020000e-05         22.305975         29.074559         32.792460
 1.042860000e-05         22.304029         29.078157         32.802632
 1.043700000e-05         22.302143         29.081852         32.812922
 1.044540000e-05         22.300320         29.085651         32.823340
 1.045380000e-05         22.298556         29.089546         32.833875
 1.046220000e-05         22.296851         29.093539         32.844529
 1.047060000e-05         22.295204         29.097629         32.855301
 1.047900000e-05         22.293619         29.101817         32.866193
 1.048740000e-05         22.292089         29.106099         32.877199
 1.049580000e-05         22.290621         29.110481         32.888325
 1.050420000e-05         22.289209         29.114956         32.899564
 1.051260000e-05         22.287855         29.119526         32.910919
 1.052100000e-05         22.286561         29.124194         32.922391
 1.052950000e-05         22.285309         29.129012         32.934113
 1.053790000e-05         22.284130         29.133868         32.945813
 1.054630000e-05         22.283005         29.138815         32.957621
 1.055480000e-05         22.281922         29.143912         32.969680
 1.056320000e-05         22.280913         29.149047         32.981713
 1.057170000e-05         22.279945         29.154331         32.993995
 1.058010000e-05         22.279044         29.159644         33.006243
 1.058860000e-05         22.278186         29.165108         33.018741
 1.059700000e-05         22.277389         29.170593         33.031196
 1.060550000e-05         22.276638         29.176231         33.043904
 1.061400000e-05         22.275935         29.181950         33.056710
 1.062250000e-05         22.275278         29.187743         33.069608
 1.063090000e-05         22.274668         29.193532         33.082435
 1.063940000e-05         22.274074         29.199428         33.095473
 1.064790000e-05         22.273473         29.205308         33.108518
 1.065640000e-05         22.272727         29.210944         33.121355
 1.066490000e-05         22.270508         29.214104         33.131899
 1.067340000e-05         22.275117         29.228686         33.153147
 1.068190000e-05         22.273452         29.232796         33.164614
 1.069040000e-05         22.272955         29.238842         33.177915
 1.069890000e-05         22.272682         29.245259         33.191583
 1.070740000e-05         22.272517         29.251857         33.205439
 1.071590000e-05         22.272431         29.258584         33.219434
 1.072450000e-05         22.272409         29.265498         33.233713
 1.073300000e-05         22.272451         29.272433         33.247941
 1.074150000e-05         22.272543         29.279453         33.262263
 1.075010000e-05         22.272693         29.286648         33.276859
 1.075860000e-05         22.272893         29.293843         33.291380
 1.076720000e-05         22.273146         29.301207         33.306168
 1.077570000e-05         22.273449         29.308569         33.320879
 1.078430000e-05         22.273800         29.316093         33.335849
 1.079280000e-05         22.274198         29.323613         33.350739
 1.080140000e-05         22.274650         29.331299         33.365892
 1.081000000e-05         22.275149         29.339062         33.381133
 1.081850000e-05         22.275690         29.346814         33.396285
 1.082710000e-05         22.276280         29.354727         33.411693
 1.083570000e-05         22.276919         29.362718         33.427190
 1.084430000e-05         22.277604         29.370784         33.442772
 1.085290000e-05         22.278332         29.378921         33.458431
 1.086140000e-05         22.279095         29.387034         33.473988
 1.087000000e-05         22.279911         29.395312         33.489806
 1.087860000e-05         22.280772         29.403665         33.505705
 1.088730000e-05         22.281683         29.412180         33.521862
 1.089590000e-05         22.282629         29.420670         33.537914
 1.090450000e-05         22.283615         29.429226         33.554038
 1.091310000e-05         22.284643         29.437849         33.570237
 1.092170000e-05         22.285714         29.446541         33.586510
 1.093030000e-05         22.286821         29.455294         33.602850
 1.093900000e-05         22.287984         29.464215         33.619452
 1.094760000e-05         22.289172         29.473098         33.635934
 1.095630000e-05         22.290413         29.482147         33.652674
 1.096490000e-05         22.291677         29.491153         33.669288
 1.097360000e-05         22.292994         29.500323         33.686159
 1.098220000e-05         22.294334         29.509452         33.702905
 1.099090000e-05         22.295725         29.518743         33.719905
 1.099950000e-05         22.297137         29.527986         33.736772
 1.100820000e-05         22.298601         29.537395         33.753897
 1.101690000e-05         22.300100         29.546860         33.771081
 1.102550000e-05         22.301615         29.556270         33.788124
 1.103420000e-05         22.303186         29.565850         33.805429
 1.104290000e-05         22.304787         29.575479         33.822784
 1.105160000e-05         22.306422         29.585163         33.840197
 1.106030000e-05         22.308091         29.594900         33.857664
 1.106900000e-05         22.309791         29.604688         33.875183
 1.107770000e-05         22.311522         29.614525         33.892753
 1.108640000e-05         22.313282         29.624410         33.910372
 1.109510000e-05         22.315074         29.634344         33.928039
 1.110380000e-05         22.316897         29.644329         33.945758
 1.111250000e-05         22.318750         29.654361         33.963524
 1.112130000e-05         22.320647         29.664545         33.981530
 1.113000000e-05         22.322557         29.674668         33.999387
 1.113870000e-05         22.324491         29.684829         34.017279
 1.114740000e-05         22.326456         29.695037         34.035219
 1.115620000e-05         22.328471         29.705410         34.053411
 1.116490000e-05         22.330486         29.715697         34.071425
 1.117370000e-05         22.332551         29.726148         34.089691
 1.118240000e-05         22.334612         29.736510         34.107776
 1.119120000e-05         22.336728         29.747039         34.126115
 1.120000000e-05         22.338867         29.757607         34.144491
 1.120870000e-05         22.341005         29.768091         34.162690
 1.121750000e-05         22.343188         29.778728         34.181128
 1.122630000e-05         22.345394         29.789399         34.199596
 1.123510000e-05         22.347621         29.800103         34.218093
 1.124380000e-05         22.349843         29.810719         34.236409
 1.125260000e-05         22.352114         29.821490         34.254965
 1.126140000e-05         22.354404         29.832293         34.273549
 1.127020000e-05         22.356711         29.843122         34.292153
 1.127900000e-05         22.359041         29.853986         34.310788
 1.128780000e-05         22.361387         29.864878         34.329445
 1.129660000e-05         22.363754         29.875798         34.348125
 1.130000000e-05         22.364672         29.880023         34.355347
 1.130540000e-05         22.366131         29.886736         34.366816
 1.131430000e-05         22.368553         29.897825         34.385740
 1.132310000e-05         22.370971         29.908824         34.404482
 1.133190000e-05         22.373402         29.919843         34.423235
 1.134080000e-05         22.375872         29.931004         34.442211
 1.134960000e-05         22.378332         29.942067         34.460995
 1.135840000e-05         22.380805         29.953149         34.479791
 1.136730000e-05         22.383320         29.964377         34.498813
 1.137610000e-05         22.385820         29.975499         34.517633
 1.138500000e-05         22.388359         29.986765         34.536678
 1.139380000e-05         22.390885         29.997924         34.555520
 1.140270000e-05         22.393444         30.009217         34.574573
 1.141160000e-05         22.396020         30.020535         34.593644
 1.142040000e-05         22.398573         30.031736         34.612502
 1.142930000e-05         22.401169         30.043083         34.631584
 1.143820000e-05         22.403772         30.054440         34.650668
 1.144710000e-05         22.406387         30.065810         34.669753
 1.145600000e-05         22.409002         30.077184         34.688832
 1.146490000e-05         22.411633         30.088578         34.707923
 1.147380000e-05         22.414266         30.099975         34.727007
 1.148270000e-05         22.416907         30.111381         34.746088
 1.149160000e-05         22.419552         30.122793         34.765164
 1.150050000e-05         22.422206         30.134217         34.784243
 1.150940000e-05         22.424860         30.145637         34.803306
 1.151830000e-05         22.427520         30.157067         34.822368
 1.152730000e-05         22.430220         30.168637         34.841646
 1.153620000e-05         22.432886         30.180072         34.860690
 1.154510000e-05         22.435557         30.191510         34.879725
 1.155410000e-05         22.438262         30.203082         34.898969
 1.156300000e-05         22.440936         30.214521         34.917981
 1.157200000e-05         22.443643         30.226092         34.937198
 1.158090000e-05         22.446321         30.237533         34.956189
 1.158990000e-05         22.449028         30.249098         34.975376
 1.159880000e-05         22.451705         30.260531         34.994332
 1.160780000e-05         22.454410         30.272088         35.013484
 1.161680000e-05         22.457117         30.283645         35.032623
 1.162570000e-05         22.459793         30.295069         35.051533
 1.163470000e-05         22.462496         30.306614         35.070633
 1.164370000e-05         22.465197         30.318152         35.089713
 1.165270000e-05         22.467894         30.329682         35.108771
 1.166170000e-05         22.470586         30.341200         35.127803
 1.167070000e-05         22.473275         30.352712         35.146814
 1.167970000e-05         22.475961         30.364213         35.165800
 1.168870000e-05         22.478643         30.375708         35.184767
 1.169770000e-05         22.481314         30.387182         35.203697
 1.170670000e-05         22.483983         30.398649         35.222606
 1.171570000e-05         22.486646         30.410102         35.241487
 1.172480000e-05         22.489332         30.421668         35.260546
 1.173380000e-05         22.491982         30.433095         35.279370
 1.174280000e-05         22.494621         30.444502         35.298159
 1.175190000e-05         22.497285         30.456023         35.317128
 1.176090000e-05         22.499909         30.467397         35.335852
 1.177000000e-05         22.502554         30.478884         35.354756
 1.177900000e-05         22.505161         30.490224         35.373416
 1.178810000e-05         22.507784         30.501667         35.392242
 1.179710000e-05         22.510372         30.512971         35.410835
 1.180620000e-05         22.512981         30.524382         35.429598
 1.181530000e-05         22.515573         30.535763         35.448314
 1.182430000e-05         22.518127         30.547004         35.466795
 1.183340000e-05         22.520698         30.558342         35.485436
 1.184250000e-05         22.523256         30.569662         35.504042
 1.185160000e-05         22.525801         30.580952         35.522601
 1.186070000e-05         22.528336         30.592225         35.541128
 1.186980000e-05         22.530858         30.603471         35.559610
 1.187890000e-05         22.533362         30.614686         35.578043
 1.188800000e-05         22.535856         30.625879         35.596438
 1.189710000e-05         22.538330         30.637040         35.614783
 1.190620000e-05         22.540797         30.648182         35.633093
 1.191530000e-05         22.543243         30.659288         35.651348
 1.192450000e-05         22.545704         30.670490         35.669761
 1.193360000e-05         22.548118         30.681539         35.687924
 1.194270000e-05         22.550518         30.692558         35.706040
 1.195190000e-05         22.552929         30.703669         35.724309
 1.196100000e-05         22.555296         30.714628         35.742330
 1.197010000e-05         22.557649         30.725559         35.760306
 1.197930000e-05         22.560008         30.736574         35.778424
 1.198850000e-05         22.562346         30.747552         35.796487
 1.199760000e-05         22.564642         30.758379         35.814305
 1.200680000e-05         22.566946         30.769294         35.832269
 1.201600000e-05         22.569233         30.780175         35.850181
 1.202510000e-05         22.571476         30.790904         35.867846
 1.203430000e-05         22.573724         30.801714         35.885652
 1.204350000e-05         22.575950         30.812485         35.903398
 1.205270000e-05         22.578157         30.823221         35.921091
 1.206190000e-05         22.580345         30.833921         35.938731
 1.207110000e-05         22.582512         30.844583         35.956314
 1.208030000e-05         22.584659         30.855207         35.973840
 1.208950000e-05         22.586784         30.865793         35.991310
 1.209870000e-05         22.588888         30.876339         36.008721
 1.210790000e-05         22.590974         30.886849         36.026077
 1.211710000e-05         22.593037         30.897321         36.043377
 1.212640000e-05         22.595098         30.907861         36.060800
 1.213560000e-05         22.597118         30.918250         36.077980
 1.214480000e-05         22.599111         30.928596         36.095097
 1.215410000e-05         22.601111         30.939021         36.112350
 1.216330000e-05         22.603063         30.949288         36.129351
 1.217260000e-05         22.605012         30.959622         36.146475
 1.218180000e-05         22.606916         30.969801         36.163349
 1.219110000e-05         22.608821         30.980054         36.180354
 1.220030000e-05         22.610678         30.990147         36.197106
 1.220960000e-05         22.612537         31.000316         36.213989
 1.221890000e-05         22.614371         31.010437         36.230803
 1.222810000e-05         22.616159         31.020403         36.247373
 1.223740000e-05         22.617944         31.030437         36.264064
 1.224670000e-05         22.619708         31.040427         36.280691
 1.225600000e-05         22.621442         31.050368         36.297250
 1.226530000e-05         22.623155         31.060267         36.313750
 1.227460000e-05         22.624846         31.070125         36.330188
 1.228390000e-05         22.626508         31.079931         36.346557
 1.229320000e-05         22.628149         31.089697         36.362865
 1.230250000e-05         22.629764         31.099412         36.379105
 1.231180000e-05         22.631350         31.109080         36.395279
 1.232120000e-05         22.632937         31.118815         36.411570
 1.233050000e-05         22.634472         31.128390         36.427613
 1.233980000e-05         22.635993         31.137928         36.443600
 1.234920000e-05         22.637496         31.147514         36.459686
 1.235850000e-05         22.638962         31.156955         36.475539
 1.236780000e-05         22.640400         31.166345         36.491322
 1.237720000e-05         22.641830         31.175790         36.507210
 1.238650000e-05         22.643225         31.185096         36.522872
 1.239590000e-05         22.644601         31.194443         36.538626
 1.240530000e-05         22.645958         31.203750         36.554320
 1.241460000e-05         22.647275         31.212911         36.569782
 1.242400000e-05         22.648577         31.222118         36.585338
 1.243340000e-05         22.649858         31.231281         36.600833
 1.244280000e-05         22.651114         31.240397         36.616261
 1.245220000e-05         22.652344         31.249465         36.631624
 1.246160000e-05         22.653547         31.258484         36.646919
 1.247100000e-05         22.654728         31.267456         36.662148
 1.248040000e-05         22.655880         31.276378         36.677308
 1.248980000e-05         22.657012         31.285256         36.692408
 1.249920000e-05         22.658115         31.294083         36.707438
 1.250000000e-05         22.658209         31.294833         36.708713
 1.250860000e-05         22.659198         31.302867         36.722405
 1.251800000e-05         22.660253         31.311600         36.737305
 1.252740000e-05         22.661287         31.320289         36.752143
 1.253690000e-05         22.662306         31.329022         36.767071
 1.254630000e-05         22.663288         31.337612         36.781773
 1.255570000e-05         22.664252         31.346163         36.796420
 1.256520000e-05         22.665195         31.354751         36.811148
 1.257460000e-05         22.666113         31.363207         36.825663
 1.258410000e-05         22.667009         31.371700         36.840261
 1.259360000e-05         22.667889         31.380154         36.854803
 1.260300000e-05         22.668731         31.388467         36.869121
 1.261250000e-05         22.669563         31.396824         36.883529
 1.262200000e-05         22.670368         31.405134         36.897874
 1.263140000e-05         22.671145         31.413311         36.912005
 1.264090000e-05         22.671912         31.421535         36.926227
 1.265040000e-05         22.672654         31.429709         36.940384
 1.265990000e-05         22.673373         31.437839         36.954477
 1.266940000e-05         22.674072         31.445923         36.968508
 1.267890000e-05         22.674749         31.453963         36.982477
 1.268840000e-05         22.675407         31.461960         36.996386
 1.269790000e-05         22.676044         31.469913         37.010235
 1.270740000e-05         22.676663         31.477824         37.024023
 1.271690000e-05         22.677260         31.485691         37.037751
 1.272650000e-05         22.677843         31.493596         37.051562
 1.273600000e-05         22.678406         31.501381         37.065173
 1.274550000e-05         22.678942         31.509115         37.078717
 1.275510000e-05         22.679474         31.516898         37.092353
 1.276460000e-05         22.679982         31.524558         37.105790
 1.277420000e-05         22.680472         31.532253         37.119304
 1.278370000e-05         22.680945         31.539832         37.132626
 1.279330000e-05         22.681406         31.547449         37.146030
 1.280280000e-05         22.681845         31.554948         37.159238
 1.281240000e-05         22.682275         31.562487         37.172530
 1.282200000e-05         22.682689         31.569989         37.185768
 1.283160000e-05         22.683090         31.577453         37.198952
 1.284120000e-05         22.683475         31.584879         37.212081
 1.285070000e-05         22.683842         31.592188         37.225017
 1.286030000e-05         22.684201         31.599540         37.238040
 1.286990000e-05         22.684548         31.606858         37.251011
 1.287950000e-05         22.684887         31.614142         37.263933
 1.288910000e-05         22.685211         31.621391         37.276802
 1.289870000e-05         22.685525         31.628605         37.289621
 1.290840000e-05         22.685837         31.635866         37.302529
 1.291800000e-05         22.686130         31.643014         37.315249
 1.292760000e-05         22.686420         31.650135         37.327926
 1.293720000e-05         22.686700         31.657224         37.340556
 1.294690000e-05         22.686978         31.664356         37.353269
 1.295650000e-05         22.687242         31.671383         37.365803
 1.296620000e-05         22.687510         31.678459         37.378427
 1.297580000e-05         22.687767         31.685433         37.390877
 1.298550000e-05         22.688023         31.692453         37.403413
 1.299510000e-05         22.688273         31.699373         37.415776
 1.300480000e-05         22.688527         31.706344         37.428231
 1.301450000e-05         22.688779         31.713289         37.440643
 1.302410000e-05         22.689027         31.720141         37.452890
 1.303380000e-05         22.689277         31.727037         37.465221
 1.304350000e-05         22.689528         31.733914         37.477517
 1.305320000e-05         22.689783         31.740771         37.489777
 1.306290000e-05         22.690042         31.747609         37.502000
 1.307260000e-05         22.690305         31.754428         37.514189
 1.308230000e-05         22.690574         31.761232         37.526347
 1.309200000e-05         22.690849         31.768017         37.538469
 1.310170000e-05         22.691131         31.774787         37.550559
 1.311140000e-05         22.691426         31.781547         37.562624
 1.312110000e-05         22.691727         31.788289         37.574653
 1.313090000e-05         22.692046         31.795094         37.586784
 1.314060000e-05         22.692370         31.801815         37.598760
 1.315030000e-05         22.692708         31.808527         37.610710
 1.316010000e-05         22.693066         31.815300         37.622757
 1.316980000e-05         22.693438         31.822001         37.634663
 1.317960000e-05         22.693830         31.828762         37.646665
 1.318930000e-05         22.694237         31.835452         37.658525
 1.319910000e-05         22.694668         31.842208         37.670488
 1.320890000e-05         22.695121         31.848961         37.682430
 1.321860000e-05         22.695594         31.855647         37.694235
 1.322840000e-05         22.696094         31.862401         37.706142
 1.323820000e-05         22.696623         31.869161         37.718039
 1.324800000e-05         22.697178         31.875925         37.729921
 1.325780000e-05         22.697763         31.882693         37.741790
 1.326760000e-05         22.698379         31.889470         37.753649
 1.327740000e-05         22.699029         31.896258         37.765501
 1.328720000e-05         22.699712         31.903053         37.777340
 1.329700000e-05         22.700432         31.909864         37.789177
 1.330680000e-05         22.701191         31.916690         37.801011
 1.331660000e-05         22.701987         31.923527         37.812836
 1.332640000e-05         22.702827         31.930386         37.824664
 1.333630000e-05         22.703721         31.937335         37.836613
 1.334610000e-05         22.704650         31.944235         37.848442
 1.335590000e-05         22.705628         31.951159         37.860275
 1.336580000e-05         22.706665         31.958177         37.872232
 1.337560000e-05         22.707746         31.965156         37.884080
 1.338550000e-05         22.708890         31.972232         37.896052
 1.339540000e-05         22.710092         31.979339         37.908034
 1.340520000e-05         22.711340         31.986410         37.919909
 1.341510000e-05         22.712663         31.993588         37.931920
 1.342500000e-05         22.714051         32.000806         37.943946
 1.343480000e-05         22.715490         32.007991         37.955869
 1.344470000e-05         22.717011         32.015289         37.967930
 1.345460000e-05         22.718607         32.022637         37.980017
 1.346450000e-05         22.720276         32.030027         37.992122
 1.347440000e-05         22.722021         32.037471         38.004257
 1.348430000e-05         22.723847         32.044966         38.016417
 1.349420000e-05         22.725754         32.052515         38.028607
 1.350410000e-05         22.727750         32.060126         38.040832
 1.351410000e-05         22.729854         32.067871         38.053212
 1.352400000e-05         22.732029         32.075603         38.065505
 1.353390000e-05         22.734298         32.083399         38.077834
 1.354380000e-05         22.736665         32.091265         38.090206
 1.355380000e-05         22.739159         32.099282         38.102744
 1.356370000e-05         22.741731         32.107290         38.115199
 1.357370000e-05         22.744440         32.115460         38.127831
 1.358360000e-05         22.747234         32.123630         38.140388
 1.359360000e-05         22.750174         32.131968         38.153126
 1.360350000e-05         22.753201         32.140306         38.165786
 1.361350000e-05         22.756383         32.148820         38.178635
 1.362350000e-05         22.759694         32.157428         38.191544
 1.363350000e-05         22.763137         32.166136         38.204518
 1.364350000e-05         22.766718         32.174944         38.217555
 1.365340000e-05         22.770400         32.183767         38.230529
 1.366340000e-05         22.774265         32.192787         38.243706
 1.367340000e-05         22.778281         32.201924         38.256962
 1.368340000e-05         22.782448         32.211173         38.270291
 1.369340000e-05         22.786774         32.220540         38.283696
 1.370350000e-05         22.791308         32.230127         38.297321
 1.371350000e-05         22.795966         32.239746         38.310894
 1.372350000e-05         22.800802         32.249505         38.324567
 1.373350000e-05         22.805808         32.259388         38.338317
 1.374360000e-05         22.811056         32.269521         38.352310
 1.375360000e-05         22.816438         32.279694         38.366258
 1.376360000e-05         22.822018         32.290021         38.380313
 1.377370000e-05         22.827852         32.300600         38.394605
 1.378370000e-05         22.833835         32.311235         38.408867
 1.379380000e-05         22.840092         32.322144         38.423386
 1.380000000e-05         22.844043         32.328924         38.432357
 1.380390000e-05         22.846571         32.333220         38.438018
 1.381390000e-05         22.853210         32.344363         38.452627
 1.382400000e-05         22.860150         32.355799         38.467507
 1.383410000e-05         22.867329         32.367418         38.482511
 1.384420000e-05         22.874754         32.379228         38.497645
 1.385430000e-05         22.882435         32.391237         38.512915
 1.386440000e-05         22.890376         32.403445         38.528321
 1.387450000e-05         22.898586         32.415864         38.543872
 1.388460000e-05         22.907069         32.428493         38.559565
 1.389470000e-05         22.915837         32.441343         38.575410
 1.390480000e-05         22.924896         32.454420         38.591411
 1.391490000e-05         22.934252         32.467725         38.607565
 1.392500000e-05         22.943918         32.481273         38.623889
 1.393520000e-05         22.953998         32.495201         38.640539
 1.394530000e-05         22.964299         32.509235         38.657189
 1.395540000e-05         22.974941         32.523539         38.674028
 1.396560000e-05         22.986025         32.538239         38.691200
 1.397570000e-05         22.997357         32.553075         38.708397
 1.398590000e-05         23.009165         32.568338         38.725955
 1.399600000e-05         23.021227         32.583736         38.743532
 1.400620000e-05         23.033795         32.599587         38.761488
 1.401640000e-05         23.046753         32.615734         38.779641
 1.402650000e-05         23.059991         32.632039         38.797830
 1.403670000e-05         23.073770         32.648820         38.816412
 1.404690000e-05         23.087977         32.665929         38.835211
 1.405710000e-05         23.102618         32.683369         38.854232
 1.406730000e-05         23.117717         32.701163         38.873493
 1.407750000e-05         23.133271         32.719303         38.892981
 1.408770000e-05         23.149300         32.737806         38.912712
 1.409790000e-05         23.165811         32.756678         38.932686
 1.410810000e-05         23.182821         32.775928         38.952911
 1.411840000e-05         23.200513         32.795757         38.973590
 1.412860000e-05         23.218558         32.815795         38.994335
 1.413880000e-05         23.237133         32.836230         39.015338
 1.414900000e-05         23.256259         32.857084         39.036616
 1.415930000e-05         23.276140         32.878574         39.058385
 1.416950000e-05         23.296407         32.900288         39.080223
 1.417980000e-05         23.317469         32.922664         39.102567
 1.419000000e-05         23.338926         32.945271         39.124980
 1.420030000e-05         23.361226         32.968575         39.147922
 1.421060000e-05         23.384170         32.992362         39.171176
 1.422080000e-05         23.407533         33.016393         39.194502
 1.423110000e-05         23.431803         33.041167         39.218384
 1.424140000e-05         23.456758         33.066449         39.242588
 1.425170000e-05         23.482418         33.092252         39.267120
 1.426200000e-05         23.508800         33.118589         39.291989
 1.427230000e-05         23.535914         33.145466         39.317194
 1.428260000e-05         23.563788         33.172901         39.342750
 1.429290000e-05         23.592429         33.200899         39.368656
 1.430320000e-05         23.621854         33.229468         39.394912
 1.431350000e-05         23.652079         33.258623         39.421531
 1.432380000e-05         23.683127         33.288373         39.448511
 1.433420000e-05         23.715329         33.319033         39.476136
 1.434450000e-05         23.748074         33.350016         39.503870
 1.435480000e-05         23.781689         33.381621         39.531974
 1.436520000e-05         23.816537         33.414187         39.560747
 1.437550000e-05         23.851957         33.447090         39.589630
 1.438590000e-05         23.888655         33.480981         39.619191
 1.439630000e-05         23.926306         33.515545         39.649145
 1.440660000e-05         23.964565         33.550468         39.679219
 1.441700000e-05         24.004178         33.586421         39.709983
 1.442740000e-05         24.044799         33.623085         39.741159
 1.443770000e-05         24.086046         33.660108         39.772443
 1.444810000e-05         24.128732         33.698218         39.804445
 1.445850000e-05         24.172476         33.737062         39.836861
 1.446890000e-05         24.217302         33.776656         39.869697
 1.447930000e-05         24.263213         33.816997         39.902947
 1.448970000e-05         24.310236         33.858102         39.936618
 1.450010000e-05         24.358392         33.899986         39.970719
 1.451060000e-05         24.408152         33.943043         40.005556
 1.452100000e-05         24.458598         33.986477         40.040485
 1.453140000e-05         24.510214         34.030698         40.075829
 1.454180000e-05         24.563007         34.075708         40.111586
 1.455230000e-05         24.617513         34.121954         40.148102
 1.456270000e-05         24.672705         34.168555         40.184673
 1.457320000e-05         24.729661         34.216418         40.222009
 1.458360000e-05         24.787291         34.264620         40.259379
 1.459410000e-05         24.846725         34.314096         40.297504
 1.460450000e-05         24.906843         34.363914         40.335663
 1.461500000e-05         24.968788         34.415006         40.374558
 1.462550000e-05         25.031999         34.466902         40.413823
 1.463600000e-05         25.096482         34.519600         40.453453
 1.464640000e-05         25.161616         34.572593         40.493063
 1.465690000e-05         25.228633         34.626870         40.533384
 1.466740000e-05         25.296920         34.681927         40.574032
 1.467790000e-05         25.366469         34.737748         40.614988
 1.468840000e-05         25.437270         34.794323         40.656243
 1.469900000e-05         25.510022         34.852195         40.698179
 1.470950000e-05         25.583331         34.910249         40.739981
 1.472000000e-05         25.657860         34.969005         40.782023
 1.473050000e-05         25.733605         35.028459         40.824295
 1.474100000e-05         25.810533         35.088569         40.866759
 1.475160000e-05         25.889389         35.149911         40.909813
 1.476210000e-05         25.968653         35.211299         40.952620
 1.477270000e-05         26.049805         35.273865         40.995961
 1.478320000e-05         26.131293         35.336407         41.038996
 1.479380000e-05         26.214624         35.400075         41.082510
 1.480440000e-05         26.299002         35.464248         41.126068
 1.481490000e-05         26.383574         35.528280         41.169233
 1.482550000e-05         26.469913         35.593348         41.212790
 1.483610000e-05         26.557157         35.658793         41.256284
 1.484670000e-05         26.645267         35.724578         41.299687
 1.485720000e-05         26.733359         35.790039         41.342558
 1.486780000e-05         26.823036         35.856367         41.385676
 1.487840000e-05         26.913412         35.922887         41.428583
 1.488910000e-05         27.005278         35.990173         41.471645
 1.489970000e-05         27.096869         36.056928         41.514026
 1.491030000e-05         27.188950         36.123701         41.556068
 1.492090000e-05         27.281461         36.190447         41.597742
 1.493150000e-05         27.374331         36.257109         41.639008
 1.494220000e-05         27.468336         36.324224         41.680180
 1.495280000e-05         27.561660         36.390499         41.720468
 1.496340000e-05         27.655091         36.456488         41.760205
 1.497410000e-05         27.749433         36.522751         41.799721
 1.498470000e-05         27.842820         36.587967         41.838219
 1.499540000e-05         27.936912         36.653290         41.876377
 1.500610000e-05         28.030739         36.718035         41.913783
 1.501670000e-05         28.123355         36.781557         41.950074
 1.502740000e-05         28.216383         36.844954         41.985863
 1.503810000e-05         28.308846         36.907551         42.020762
 1.504880000e-05         28.400651         36.969282         42.054730
 1.505950000e-05         28.491704         37.030083         42.087733
 1.507020000e-05         28.581901         37.089880         42.119727
 1.508090000e-05         28.671134         37.148593         42.150665
 1.509160000e-05         28.759295         37.206147         42.180501
 1.510230000e-05         28.846296         37.262486         42.209210
 1.511300000e-05         28.932021         37.317525         42.236739
 1.512370000e-05         29.016404         37.371228         42.263080
 1.513450000e-05         29.100092         37.423994         42.288415
 1.514520000e-05         29.181428         37.474770         42.312229
 1.515590000e-05         29.261140         37.524027         42.334767
 1.516670000e-05         29.339832         37.572124         42.356176
 1.517740000e-05         29.415973         37.618126         42.376042
 1.518820000e-05         29.490901         37.662846         42.394724
 1.519890000e-05         29.563138         37.705390         42.411835
 1.520970000e-05         29.633971         37.746531         42.427706
 1.522050000e-05         29.702646         37.785819         42.442151
 1.523130000e-05         29.769080         37.823204         42.455150
 1.524200000e-05         29.832646         37.858355         42.466614
 1.525280000e-05         29.894473         37.891897         42.476752
 1.526360000e-05         29.953900         37.923463         42.485443
 1.527440000e-05         30.010875         37.953032         42.492689
 1.528520000e-05         30.065367         37.980597         42.498504
 1.529600000e-05         30.117322         38.006130         42.502882
 1.530000000e-05         30.135923         38.015076         42.504147
 1.530680000e-05         30.166749         38.029658         42.505863
 1.531770000e-05         30.214001         38.051333         42.507440
 1.532850000e-05         30.258228         38.070790         42.507626
 1.533930000e-05         30.299834         38.088214         42.506436
 1.535020000e-05         30.339184         38.103772         42.503885
 1.536100000e-05         30.375530         38.117172         42.500026
 1.537190000e-05         30.409570         38.128697         42.494828
 1.538270000e-05         30.440681         38.138155         42.488415
 1.539360000e-05         30.469441         38.145731         42.480683
 1.540440000e-05         30.495358         38.151333         42.471825
 1.541530000e-05         30.518933         38.155094         42.461709
 1.542620000e-05         30.539925         38.156968         42.450429
 1.543710000e-05         30.558383         38.157014         42.438042
 1.544790000e-05         30.574191         38.155277         42.424696
 1.545880000e-05         30.587698         38.151782         42.410200
 1.546970000e-05         30.598786         38.146578         42.394705
 1.548060000e-05         30.607491         38.139701         42.378247
 1.549150000e-05         30.613876         38.131212         42.360875
 1.550240000e-05         30.617995         38.121160         42.342634
 1.551340000e-05         30.619887         38.109465         42.323369
 1.552430000e-05         30.619601         38.096411         42.303491
 1.553520000e-05         30.617202         38.081934         42.282855
 1.554610000e-05         30.612765         38.066098         42.261511
 1.555710000e-05         30.606280         38.048793         42.239296
 1.556800000e-05         30.597923         38.030378         42.216646
 1.557900000e-05         30.587609         38.010576         42.193192
 1.558990000e-05         30.575594         37.989806         42.169407
 1.560090000e-05         30.561728         37.967741         42.144890
 1.561190000e-05         30.546165         37.944610         42.119890
 1.562280000e-05         30.529131         37.920684         42.094668
 1.563380000e-05         30.510403         37.895600         42.068823
 1.564480000e-05         30.490191         37.869620         42.042613
 1.565580000e-05         30.468546         37.842784         42.016064
 1.566680000e-05         30.445551         37.815155         41.989221
 1.567780000e-05         30.421253         37.786770         41.962107
 1.568880000e-05         30.395718         37.757676         41.934750
 1.569980000e-05         30.369037         37.727952         41.907212
 1.571080000e-05         30.341233         37.697606         41.879487
 1.572180000e-05         30.312405         37.666716         41.851632
 1.573290000e-05         30.282294         37.635003         41.823391
 1.574390000e-05         30.251543         37.603118         41.795330
 1.575490000e-05         30.219905         37.570785         41.767191
 1.576600000e-05         30.187168         37.537772         41.738766
 1.577700000e-05         30.153948         37.504691         41.710571
 1.578810000e-05         30.119721         37.470999         41.682134
 1.579920000e-05         30.084822         37.437020         41.653723
 1.581020000e-05         30.049623         37.403097         41.625609
 1.582130000e-05         30.013536         37.368652         41.597309
 1.583240000e-05         29.976922         37.334023         41.569092
 1.584350000e-05         29.939835         37.299243         41.540978
 1.585450000e-05         29.902652         37.264654         41.513231
 1.586560000e-05         29.864728         37.229647         41.485356
 1.587670000e-05         29.826473         37.194594         41.457647
 1.588780000e-05         29.787886         37.159482         41.430082
 1.589900000e-05         29.748679         37.124044         41.402449
 1.591010000e-05         29.709573         37.088921         41.375240
 1.592120000e-05         29.670271         37.053836         41.348236
 1.593230000e-05         29.630797         37.018803         41.321435
 1.594350000e-05         29.590814         36.983518         41.294604
 1.595460000e-05         29.551076         36.948635         41.268233
 1.596570000e-05         29.511264         36.913868         41.242102
 1.597690000e-05         29.471026         36.878903         41.215965
 1.598800000e-05         29.431117         36.844391         41.190309
 1.599920000e-05         29.390842         36.809723         41.164671
 1.601040000e-05         29.350588         36.775229         41.139297
 1.602150000e-05         29.310727         36.741217         41.114401
 1.603270000e-05         29.270572         36.707098         41.089554
 1.604390000e-05         29.230494         36.673185         41.064976
 1.605510000e-05         29.190516         36.639487         41.040671
 1.606630000e-05         29.150658         36.606017         41.016642
 1.607750000e-05         29.110941         36.572791         40.992898
 1.608870000e-05         29.071366         36.539801         40.969428
 1.609990000e-05         29.031961         36.507069         40.946244
 1.611110000e-05         28.992735         36.474596         40.923346
 1.612230000e-05         28.953707         36.442393         40.900734
 1.613360000e-05         28.914533         36.410173         40.878203
 1.614480000e-05         28.875927         36.378522         40.856163
 1.615600000e-05         28.837556         36.347160         40.834414
 1.616730000e-05         28.799075         36.315801         40.812753
 1.617850000e-05         28.761182         36.285010         40.791566
 1.618980000e-05         28.723217         36.254250         40.770484
 1.620110000e-05         28.685521         36.223793         40.749689
 1.621230000e-05         28.648425         36.193901         40.729358
 1.622360000e-05         28.611291         36.164062         40.709140
 1.623490000e-05         28.574445         36.134530         40.689201
 1.624620000e-05         28.537891         36.105306         40.669541
 1.625740000e-05         28.501961         36.076653         40.650335
 1.626870000e-05         28.466013         36.048057         40.631235
 1.628000000e-05         28.430376         36.019776         40.612410
 1.629130000e-05         28.395050         35.991807         40.593856
 1.630270000e-05         28.359742         35.963919         40.575420
 1.631400000e-05         28.325061         35.936587         40.557411
 1.632530000e-05         28.290707         35.909574         40.539672
 1.633660000e-05         28.256678         35.882877         40.522200
 1.634800000e-05         28.222683         35.856260         40.504833
 1.635930000e-05         28.189320         35.830198         40.487885
 1.637070000e-05         28.155996         35.804220         40.471045
 1.638200000e-05         28.123295         35.778777         40.454602
 1.639340000e-05         28.090652         35.753433         40.438276
 1.640470000e-05         28.058627         35.728617         40.422337
 1.641610000e-05         28.026660         35.703896         40.406510
 1.642750000e-05         27.995031         35.679483         40.390925
 1.643890000e-05         27.963751         35.655386         40.375589
 1.645020000e-05         27.933073         35.631795         40.360618
 1.646160000e-05         27.902471         35.608309         40.345758
 1.647300000e-05         27.872208         35.585123         40.331130
 1.648440000e-05         27.842281         35.562235         40.316729
 1.649580000e-05         27.812697         35.539652         40.302563
 1.650730000e-05         27.783195         35.517172         40.288503
 1.651870000e-05         27.754289         35.495184         40.274787
 1.653010000e-05         27.725716         35.473484         40.261288
 1.654150000e-05         27.697485         35.452085         40.248016
 1.655300000e-05         27.669334         35.430778         40.234834
 1.656440000e-05         27.641771         35.409953         40.221986
 1.657590000e-05         27.614292         35.389224         40.209230
 1.658730000e-05         27.587386         35.368961         40.196796
 1.659880000e-05         27.560575         35.348803         40.184458
 1.661020000e-05         27.534316         35.329091         40.172425
 1.662170000e-05         27.508164         35.309489         40.160490
 1.663320000e-05         27.482334         35.290162         40.148754
 1.664470000e-05         27.456831         35.271107         40.137214
 1.665620000e-05         27.431644         35.252317         40.125861
 1.666770000e-05         27.406784         35.233803         40.114708
 1.667920000e-05         27.382240         35.215548         40.103733
 1.669070000e-05         27.358009         35.197556         40.092946
 1.670220000e-05         27.334091         35.179820         40.082339
 1.671370000e-05         27.310491         35.162348         40.071916
 1.672520000e-05         27.287196         35.145129         40.061672
 1.673680000e-05         27.264011         35.128015         40.051512
 1.674830000e-05         27.241328         35.111298         40.041616
 1.675980000e-05         27.218951         35.094828         40.031885
 1.677140000e-05         27.196682         35.078463         40.022243
 1.678290000e-05         27.174905         35.062484         40.012853
 1.679450000e-05         27.153236         35.046607         40.003544
 1.680600000e-05         27.132049         35.031107         39.994480
 1.681760000e-05         27.110969         35.015705         39.985491
 1.682920000e-05         27.090189         35.000547         39.976672
 1.684080000e-05         27.069692         34.985616         39.968001
 1.685240000e-05         27.049491         34.970924         39.959495
 1.686400000e-05         27.029572         34.956455         39.951133
 1.687560000e-05         27.009936         34.942216         39.942927
 1.688720000e-05         26.990586         34.928204         39.934873
 1.689880000e-05         26.971512         34.914413         39.926964
 1.690000000e-05         26.969557         34.913001         39.926158
 1.691040000e-05         26.952718         34.900842         39.919200
 1.692200000e-05         26.934195         34.887489         39.911580
 1.693360000e-05         26.915951         34.874358         39.904109
 1.694530000e-05         26.897817         34.861324         39.896708
 1.695690000e-05         26.880113         34.848621         39.889517
 1.696860000e-05         26.862524         34.836018         39.882398
 1.698020000e-05         26.845347         34.823729         39.875475
 1.699190000e-05         26.828292         34.811547         39.868630
 1.700350000e-05         26.811643         34.799677         39.861982
 1.701520000e-05         26.795112         34.787906         39.855403
 1.702690000e-05         26.778836         34.776336         39.848953
 1.703850000e-05         26.762960         34.765072         39.842694
 1.705020000e-05         26.747196         34.753903         39.836501
 1.706190000e-05         26.731693         34.742940         39.830446
 1.707360000e-05         26.716440         34.732174         39.824515
 1.708530000e-05         26.701436         34.721599         39.818704
 1.709700000e-05         26.686680         34.711219         39.813019
 1.710880000e-05         26.672047         34.700945         39.807409
 1.712050000e-05         26.657784         34.690949         39.801969
 1.713220000e-05         26.643764         34.681142         39.796649
 1.714390000e-05         26.629985         34.671524         39.791449
 1.715570000e-05         26.616331         34.662011         39.786323
 1.716740000e-05         26.603033         34.652766         39.781360
 1.717920000e-05         26.589857         34.643625         39.776468
 1.719090000e-05         26.577030         34.634746         39.771737
 1.720270000e-05         26.564327         34.625973         39.767080
 1.721450000e-05         26.551859         34.617380         39.762535
 1.722620000e-05         26.539728         34.609041         39.758146
 1.723800000e-05         26.527724         34.600808         39.753827
 1.724980000e-05         26.515949         34.592754         39.749624
 1.726160000e-05         26.504404         34.584879         39.745535
 1.727340000e-05         26.493084         34.577175         39.741549
 1.728520000e-05         26.481993         34.569651         39.737680
 1.729700000e-05         26.471127         34.562302         39.733923
 1.730880000e-05         26.460478         34.555120         39.730267
 1.732060000e-05         26.450058         34.548115         39.726726
 1.733250000e-05         26.439769         34.541221         39.723260
 1.734430000e-05         26.429787         34.534556         39.719934
 1.735610000e-05         26.420020         34.528055         39.716706
 1.736800000e-05         26.410393         34.521675         39.713567
 1.737980000e-05         26.401063         34.515515         39.710558
 1.739170000e-05         26.391867         34.509468         39.707626
 1.740350000e-05         26.382965         34.503638         39.704823
 1.741540000e-05         26.374200         34.497925         39.702103
 1.742730000e-05         26.365656         34.492386         39.699498
 1.743920000e-05         26.357320         34.487008         39.696991
 1.745110000e-05         26.349196         34.481793         39.694587
 1.746290000e-05         26.341350         34.476785         39.692307
 1.747480000e-05         26.333646         34.471897         39.690111
 1.748680000e-05         26.326092         34.467135         39.688005
 1.749870000e-05         26.318805         34.462571         39.686014
 1.751060000e-05         26.311730         34.458173         39.684132
 1.752250000e-05         26.304861         34.453938         39.682355
 1.753440000e-05         26.298198         34.449862         39.680679
 1.754640000e-05         26.291686         34.445914         39.679094
 1.755830000e-05         26.285434         34.442162         39.677627
 1.757020000e-05         26.279383         34.438564         39.676258
 1.758220000e-05         26.273490         34.435101         39.674985
 1.759420000e-05         26.267802         34.431799         39.673816
 1.760610000e-05         26.262360         34.428682         39.672760
 1.761810000e-05         26.257079         34.425700         39.671799
 1.763010000e-05         26.252000         34.422879         39.670946
 1.764200000e-05         26.247165         34.420238         39.670199
 1.765400000e-05         26.242489         34.417734         39.669552
 1.766600000e-05         26.238017         34.415391         39.669011
 1.767800000e-05         26.233746         34.413209         39.668576
 1.769000000e-05         26.229676         34.411188         39.668249
 1.770200000e-05         26.225804         34.409320         39.668020
 1.771410000e-05         26.222106         34.407603         39.667903
 1.772610000e-05         26.218634         34.406056         39.667889
 1.773810000e-05         26.215364         34.404669         39.667983
 1.775020000e-05         26.212268         34.403432         39.668185
 1.776220000e-05         26.209396         34.402365         39.668495
 1.777420000e-05         26.206720         34.401453         39.668906
 1.778630000e-05         26.204225         34.400698         39.669434
 1.779840000e-05         26.201927         34.400102         39.670070
 1.781040000e-05         26.199853         34.399678         39.670816
 1.782250000e-05         26.197960         34.399410         39.671678
 1.783460000e-05         26.196257         34.399292         39.672638
 1.784670000e-05         26.194768         34.399354         39.673728
 1.785880000e-05         26.193470         34.399566         39.674918
 1.787080000e-05         26.192376         34.399934         39.676207
 1.788290000e-05         26.191479         34.400475         39.677626
 1.789510000e-05         26.190775         34.401184         39.679172
 1.790720000e-05         26.190279         34.402054         39.680821
 1.791930000e-05         26.189980         34.403084         39.682583
 1.793140000e-05         26.189877         34.404275         39.684457
 1.794360000e-05         26.189979         34.405645         39.686467
 1.795570000e-05         26.190280         34.407169         39.688578
 1.796780000e-05         26.190781         34.408861         39.690810
 1.798000000e-05         26.191484         34.410726         39.693169
 1.799210000e-05         26.192386         34.412751         39.695641
 1.800430000e-05         26.193498         34.414960         39.698252
 1.801650000e-05         26.194815         34.417338         39.700984
 1.802860000e-05         26.196314         34.419858         39.703809
 1.804080000e-05         26.198030         34.422572         39.706786
 1.805300000e-05         26.199956         34.425462         39.709893
 1.806520000e-05         26.202077         34.428514         39.713114
 1.807740000e-05         26.204413         34.431751         39.716476
 1.808960000e-05         26.206948         34.435155         39.719962
 1.810180000e-05         26.209685         34.438728         39.723569
 1.811400000e-05         26.212624         34.442471         39.727302
 1.812630000e-05         26.215805         34.446435         39.731211
 1.813850000e-05         26.219170         34.450545         39.735223
 1.815070000e-05         26.222738         34.454831         39.739368
 1.816300000e-05         26.226524         34.459305         39.743653
 1.817520000e-05         26.230508         34.463948         39.748068
 1.818750000e-05         26.234730         34.468801         39.752646
 1.819970000e-05         26.239123         34.473793         39.757323
 1.821200000e-05         26.243757         34.479001         39.762172
 1.822430000e-05         26.248624         34.484414         39.767181
 1.823660000e-05         26.253695         34.490006         39.772330
 1.824880000e-05         26.258916         34.495714         39.777555
 1.826110000e-05         26.264416         34.501678         39.782990
 1.827340000e-05         26.270130         34.507832         39.788574
 1.828570000e-05         26.276046         34.514157         39.794287
 1.829800000e-05         26.282171         34.520667         39.800145
 1.831040000e-05         26.288582         34.527439         39.806218
 1.832270000e-05         26.295160         34.534353         39.812399
 1.833500000e-05         26.301946         34.541447         39.818720
 1.834730000e-05         26.308955         34.548742         39.825202
 1.835970000e-05         26.316249         34.556297         39.831896
 1.837200000e-05         26.323692         34.563977         39.838684
 1.838440000e-05         26.331429         34.571927         39.845695
 1.839670000e-05         26.339311         34.580000         39.852800
 1.840910000e-05         26.347493         34.588347         39.860128
 1.842150000e-05         26.355906         34.596907         39.867634
 1.843390000e-05         26.364531         34.605653         39.875286
 1.844620000e-05         26.373329         34.614550         39.883059
 1.845860000e-05         26.382413         34.623714         39.891055
 1.847100000e-05         26.391734         34.633092         39.899224
 1.848340000e-05         26.401271         34.642664         39.907553
 1.849580000e-05         26.411060         34.652473         39.916083
 1.850830000e-05         26.421157         34.662566         39.924847
 1.852070000e-05         26.431413         34.672800         39.933726
 1.853310000e-05         26.441887         34.683229         39.942764
 1.854550000e-05         26.452603         34.693884         39.951994
 1.855800000e-05         26.463644         34.704845         39.961481
 1.857040000e-05         26.474838         34.715939         39.971078
 1.858290000e-05         26.486362         34.727348         39.980943
 1.859530000e-05         26.498040         34.738892         39.990919
 1.860780000e-05         26.510057         34.750758         40.001171
 1.862030000e-05         26.522315         34.762847         40.011611
 1.863270000e-05         26.534705         34.775052         40.022147
 1.864520000e-05         26.547461         34.787611         40.032990
 1.865770000e-05         26.560452         34.800384         40.044011
 1.867020000e-05         26.573701         34.813406         40.055251
 1.868270000e-05         26.587192         34.826649         40.066676
 1.869520000e-05         26.600945         34.840142         40.078320
 1.870770000e-05         26.614951         34.853876         40.090172
 1.872030000e-05         26.629330         34.867967         40.102334
 1.873280000e-05         26.643844         34.882181         40.114601
 1.874530000e-05         26.658613         34.896636         40.127078
 1.875790000e-05         26.673768         34.911466         40.139884
 1.877040000e-05         26.689066         34.926430         40.152808
 1.878300000e-05         26.704735         34.941748         40.166039
 1.879550000e-05         26.720552         34.957208         40.179398
 1.880000000e-05         26.726309         34.962833         40.184260
 1.880810000e-05         26.736770         34.973057         40.193099
 1.882060000e-05         26.753125         34.989034         40.206915
 1.883320000e-05         26.769868         35.005389         40.221063
 1.884580000e-05         26.786883         35.022003         40.235439
 1.885840000e-05         26.804184         35.038898         40.250068
 1.887100000e-05         26.821742         35.056040         40.264915
 1.888360000e-05         26.839590         35.073466         40.280017
 1.889620000e-05         26.857711         35.091157         40.295356
 1.890880000e-05         26.876100         35.109108         40.310927
 1.892140000e-05         26.894779         35.127345         40.326757
 1.893410000e-05         26.913885         35.146001         40.342961
 1.894670000e-05         26.933126         35.164786         40.359283
 1.895930000e-05         26.952651         35.183853         40.375861
 1.897200000e-05         26.972635         35.203371         40.392846
 1.898460000e-05         26.992740         35.223012         40.409947
 1.899730000e-05         27.013280         35.243075         40.427423
 1.901000000e-05         27.034130         35.263452         40.445189
 1.902260000e-05         27.055100         35.283949         40.463070
 1.903530000e-05         27.076549         35.304918         40.481378
 1.904800000e-05         27.098297         35.326189         40.499964
 1.906070000e-05         27.120324         35.347732         40.518797
 1.907340000e-05         27.142668         35.369594         40.537925
 1.908610000e-05         27.165314         35.391762         40.557336
 1.909880000e-05         27.188254         35.414225         40.577022
 1.911150000e-05         27.211512         35.437000         40.596991
 1.912420000e-05         27.235078         35.460091         40.617259
 1.913700000e-05         27.259134         35.483669         40.637966
 1.914970000e-05         27.283320         35.507387         40.658817
 1.916240000e-05         27.307833         35.531433         40.679973
 1.917520000e-05         27.332830         35.555964         40.701571
 1.918790000e-05         27.357967         35.580645         40.723322
 1.920070000e-05         27.383614         35.605833         40.745535
 1.921350000e-05         27.409594         35.631366         40.768074
 1.922630000e-05         27.435891         35.657219         40.790913
 1.923900000e-05         27.462314         35.683211         40.813897
 1.925180000e-05         27.489255         35.709721         40.837356
 1.926460000e-05         27.516551         35.736601         40.861166
 1.927740000e-05         27.544164         35.763803         40.885281
 1.929020000e-05         27.572104         35.791340         40.909713
 1.930300000e-05         27.600395         35.819238         40.934488
 1.931580000e-05         27.629012         35.847476         40.959588
 1.932870000e-05         27.658194         35.876287         40.985220
 1.934150000e-05         27.687487         35.905222         41.010984
 1.935430000e-05         27.717133         35.934525         41.037101
 1.936720000e-05         27.747343         35.964398         41.063747
 1.938000000e-05         27.777674         35.994414         41.090549
 1.939290000e-05         27.808591         36.025026         41.117905
 1.940580000e-05         27.839860         36.056006         41.145616
 1.941860000e-05         27.871226         36.087100         41.173454
 1.943150000e-05         27.903207         36.118823         41.201881
 1.944440000e-05         27.935538         36.150909         41.230658
 1.945730000e-05         27.968217         36.183369         41.259800
 1.947020000e-05         28.001264         36.216209         41.289307
 1.948310000e-05         28.034674         36.249436         41.319192
 1.949600000e-05         28.068442         36.283037         41.349439
 1.950890000e-05         28.102593         36.317043         41.380083
 1.952180000e-05         28.137083         36.351411         41.411079
 1.953470000e-05         28.171951         36.386175         41.442459
 1.954770000e-05         28.207463         36.421606         41.474472
 1.956060000e-05         28.243062         36.457147         41.506613
 1.957360000e-05         28.279332         36.493387         41.539421
 1.958650000e-05         28.315693         36.529741         41.572361
 1.959950000e-05         28.352684         36.566746         41.605918
 1.961240000e-05         28.389799         36.603903         41.639647
 1.962540000e-05         28.427562         36.641735         41.674019
 1.963840000e-05         28.465717         36.679986         41.708803
 1.965140000e-05         28.504266         36.718662         41.744010
 1.966440000e-05         28.543175         36.757722         41.779594
 1.967740000e-05         28.582488         36.797222         41.815618
 1.969040000e-05         28.622174         36.837121         41.852034
 1.970340000e-05         28.662254         36.877444         41.888873
 1.971640000e-05         28.702721         36.918188         41.926130
 1.972940000e-05         28.743591         36.959367         41.963822
 1.974250000e-05         28.785165         37.001286         42.002224
 1.975550000e-05         28.826811         37.043309         42.040758
 1.976850000e-05         28.868862         37.085770         42.079728
 1.978160000e-05         28.911623         37.128981         42.119424
 1.979470000e-05         28.954790         37.172636         42.159563
 1.980770000e-05         28.998008         37.216372         42.199813
 1.982080000e-05         29.041986         37.260911         42.240841
 1.983390000e-05         29.086335         37.305857         42.282278
 1.984700000e-05         29.131103         37.351265         42.324182
 1.986000000e-05         29.175934         37.396769         42.366211
 1.987310000e-05         29.221512         37.443068         42.409014
 1.988620000e-05         29.267479         37.489794         42.452249
 1.989940000e-05         29.314226         37.537352         42.496295
 1.991250000e-05         29.361028         37.585002         42.540465
 1.992560000e-05         29.408226         37.633089         42.585080
 1.993870000e-05         29.455821         37.681619         42.630148
 1.995190000e-05         29.504210         37.730994         42.676038
 1.996500000e-05         29.552617         37.780427         42.722024
 1.997810000e-05         29.601452         37.830338         42.768498
 1.999130000e-05         29.651049         37.881062         42.815768
 2.000450000e-05         29.701077         37.932268         42.863529
 2.001760000e-05         29.751121         37.983529         42.911385
 2.003080000e-05         29.801967         38.035651         42.960087
 2.004400000e-05         29.853224         38.088236         43.009263
 2.005720000e-05         29.904895         38.141287         43.058921
 2.007040000e-05         29.956974         38.194803         43.109060
 2.008360000e-05         30.009469         38.248780         43.159668
 2.009680000e-05         30.062363         38.303213         43.210752
 2.011000000e-05         30.115664         38.358107         43.262312
 2.012320000e-05         30.169388         38.413482         43.314371
 2.013650000e-05         30.223926         38.469739         43.367301
 2.014970000e-05         30.278470         38.526046         43.420326
 2.016290000e-05         30.333417         38.582811         43.473826
 2.017620000e-05         30.389195         38.640484         43.528231
 2.018940000e-05         30.444936         38.698159         43.582680
 2.020270000e-05         30.501521         38.756755         43.638047
 2.021600000e-05         30.558517         38.815826         43.693911
 2.022920000e-05         30.615484         38.874910         43.749834
 2.024250000e-05         30.673283         38.934904         43.806665
 2.025580000e-05         30.731493         38.995375         43.863997
 2.026910000e-05         30.790107         39.056316         43.921826
 2.028240000e-05         30.849119         39.117716         43.980136
 2.029570000e-05         30.908523         39.179569         44.038923
 2.030900000e-05         30.968304         39.241870         44.098186
 2.032230000e-05         31.028512         39.304663         44.157968
 2.033570000e-05         31.089553         39.368375         44.218674
 2.034900000e-05         31.150537         39.432080         44.279423
 2.036240000e-05         31.212356         39.496708         44.341103
 2.037570000e-05         31.274121         39.561333         44.402832
 2.038910000e-05         31.336725         39.626886         44.465496
 2.040240000e-05         31.399240         39.692401         44.528177
 2.041580000e-05         31.462600         39.758850         44.591801
 2.042920000e-05         31.526352         39.825768         44.655928
 2.044250000e-05         31.590010         39.892642         44.720065
 2.045590000e-05         31.654482         39.960421         44.785118
 2.046930000e-05         31.719365         40.028691         44.850699
 2.048270000e-05         31.784573         40.097357         44.916711
 2.049610000e-05         31.850171         40.166486         44.983221
 2.050950000e-05         31.916122         40.236050         45.050205
 2.052300000e-05         31.982922         40.306564         45.118157
 2.053640000e-05         32.049593         40.376999         45.186085
 2.054980000e-05         32.116590         40.447835         45.254455
 2.056330000e-05         32.184440         40.519631         45.323806
 2.057670000e-05         32.252155         40.591349         45.393139
 2.059020000e-05         32.320678         40.663975         45.463401
 2.060360000e-05         32.389046         40.736498         45.533618
 2.061710000e-05         32.458258         40.809979         45.604822
 2.063060000e-05         32.527755         40.883820         45.676428
 2.064410000e-05         32.597624         40.958124         45.748542
 2.065760000e-05         32.667791         41.032802         45.821073
 2.067110000e-05         32.738254         41.107856         45.894026
 2.068460000e-05         32.809046         41.183329         45.967444
 2.069810000e-05         32.880120         41.259161         46.041268
 2.071160000e-05         32.951511         41.335395         46.115539
 2.072510000e-05         33.023163         41.411973         46.190204
 2.073860000e-05         33.095096         41.488916         46.265283
 2.075220000e-05         33.167869         41.566826         46.341363
 2.076570000e-05         33.240385         41.644528         46.417301
 2.077930000e-05         33.313686         41.723134         46.494179
 2.079280000e-05         33.386723         41.801525         46.570905
 2.080000000e-05         33.425778         41.843472         46.611986
 2.080640000e-05         33.460545         41.880830         46.648587
 2.081990000e-05         33.534077         41.959885         46.726081
 2.083350000e-05         33.608414         42.039879         46.804557
 2.084710000e-05         33.682961         42.120170         46.883385
 2.086070000e-05         33.757771         42.200813         46.962619
 2.087430000e-05         33.832763         42.281722         47.042173
 2.088790000e-05         33.908007         42.362974         47.122126
 2.090150000e-05         33.983444         42.444509         47.202421
 2.091510000e-05         34.059109         42.526362         47.283089
 2.092880000e-05         34.135506         42.609083         47.364674
 2.094240000e-05         34.211530         42.691472         47.445995
 2.095600000e-05         34.287772         42.774175         47.527688
 2.096970000e-05         34.364727         42.857727         47.610283
 2.098330000e-05         34.441282         42.940921         47.692588
 2.099700000e-05         34.518578         43.024998         47.775829
 2.101060000e-05         34.595473         43.108714         47.858775
 2.102430000e-05         34.673053         43.193257         47.942606
 2.103800000e-05         34.750806         43.278071         48.026772
 2.105170000e-05         34.828655         43.363071         48.111187
 2.106540000e-05         34.906653         43.448312         48.195905
 2.107910000e-05         34.984776         43.533775         48.280912
 2.109280000e-05         35.062986         43.619417         48.366164
 2.110650000e-05         35.141320         43.705281         48.451702
 2.112020000e-05         35.219722         43.791304         48.537466
 2.113390000e-05         35.298227         43.877529         48.623499
 2.114770000e-05         35.377392         43.964568         48.710415
 2.116140000e-05         35.456033         44.051121         48.796913
 2.117520000e-05         35.535350         44.138505         48.884311
 2.118890000e-05         35.614110         44.225373         48.971264
 2.120270000e-05         35.693528         44.313057         49.059104
 2.121640000e-05         35.772404         44.400241         49.146515
 2.123020000e-05         35.851896         44.488202         49.234776
 2.124400000e-05         35.931427         44.576308         49.323258
 2.125780000e-05         36.010970         44.664528         49.411928
 2.127160000e-05         36.090527         44.752863         49.500787
 2.128540000e-05         36.170088         44.841310         49.589837
 2.129920000e-05         36.249683         44.929903         49.679110
 2.131300000e-05         36.329246         45.018571         49.768537
 2.132680000e-05         36.408842         45.107384         49.858188
 2.134070000e-05         36.488982         45.196922         49.948653
 2.135450000e-05         36.568558         45.285947         50.038681
 2.136830000e-05         36.648085         45.375036         50.128855
 2.138220000e-05         36.728185         45.464892         50.219893
 2.139610000e-05         36.808267         45.554859         50.311129
 2.140990000e-05         36.887741         45.644273         50.401894
 2.142380000e-05         36.967765         45.734443         50.493516
 2.143770000e-05         37.047769         45.824731         50.585352
 2.145160000e-05         37.127738         45.915123         50.677388
 2.146550000e-05         37.207686         46.005647         50.769658
 2.147930000e-05         37.287034         46.095645         50.861493
 2.149330000e-05         37.367530         46.187113         50.954930
 2.150720000e-05         37.447405         46.278043         51.047927
 2.152110000e-05         37.527297         46.369172         51.141239
 2.153500000e-05         37.607208         46.460508         51.234878
 2.154900000e-05         37.687691         46.552697         51.329512
 2.156290000e-05         37.767632         46.644473         51.423847
 2.157680000e-05         37.847609         46.736509         51.518584
 2.159080000e-05         37.928237         46.829529         51.614471
 2.160480000e-05         38.008940         46.922884         51.710849
 2.161870000e-05         38.089189         47.015978         51.807110
 2.163270000e-05         38.170153         47.110185         51.904688
 2.164670000e-05         38.251278         47.204885         52.002949
 2.166070000e-05         38.332644         47.300194         52.102028
 2.167470000e-05         38.414260         47.396155         52.201985
 2.168870000e-05         38.496212         47.492900         52.302975
 2.170270000e-05         38.578542         47.590514         52.405102
 2.171670000e-05         38.661322         47.689134         52.508537
 2.173070000e-05         38.744666         47.788939         52.613489
 2.174480000e-05         38.829264         47.890825         52.720938
 2.175880000e-05         38.914023         47.993546         52.829603
 2.177290000e-05         39.000328         48.098869         52.941397
 2.178690000e-05         39.087083         48.205559         53.055062
 2.180100000e-05         39.175754         48.315543         53.172711
 2.181500000e-05         39.265307         48.427694         53.293212
 2.182910000e-05         39.357315         48.544165         53.418970
 2.184320000e-05         39.451476         48.664830         53.549969
 2.185730000e-05         39.548207         48.790521         53.687251
 2.187140000e-05         39.647998         48.922262         53.832118
 2.188550000e-05         39.751491         49.061393         53.986265
 2.189960000e-05         39.859405         49.209549         54.151803
 2.191370000e-05         39.972705         49.368934         54.331577
 2.192780000e-05         40.092552         49.542411         54.529345
 2.194200000e-05         40.221279         49.735179         54.751786
 2.195610000e-05         40.358865         49.949752         55.002818
 2.197020000e-05         40.508200         50.194469         55.293670
 2.198440000e-05         40.672715         50.481378         55.641001
 2.199850000e-05         40.851826         50.820162         56.060202
 2.201270000e-05         41.047356         51.234309         56.586654
 2.202690000e-05         41.248824         51.743879         57.257755
 2.204110000e-05         41.420828         52.362181         58.115261
 2.205530000e-05         41.453521         53.036428         59.142650
 2.206940000e-05         41.073630         53.458554         60.024349
 2.208370000e-05         39.891196         52.826688         59.747488
 2.209790000e-05         38.316256         50.780178         57.507737
 2.211210000e-05         37.506803         48.809131         54.929110
 2.212630000e-05         37.520302         47.869672         53.462095
 2.214050000e-05         37.835620         47.621532         52.888792
 2.215480000e-05         38.189197         47.665425         52.746182
 2.216900000e-05         38.502286         47.810679         52.785100
 2.218330000e-05         38.769782         47.984653         52.895781
 2.219750000e-05         38.994225         48.157726         53.030716
 2.221180000e-05         39.187203         48.322981         53.172259
 2.222610000e-05         39.354265         48.476676         53.311293
 2.224030000e-05         39.500080         48.617954         53.443707
 2.225460000e-05         39.630941         48.749796         53.570377
 2.226890000e-05         39.748927         48.872346         53.690290
 2.228320000e-05         39.856440         48.986759         53.803807
 2.229750000e-05         39.955331         49.094079         53.911447
 2.231180000e-05         40.047028         49.195209         54.013760
 2.232620000e-05         40.133198         49.291534         54.111902
 2.234050000e-05         40.213543         49.382373         54.204997
 2.235480000e-05         40.289348         49.468920         54.294130
 2.236920000e-05         40.361687         49.552206         54.380261
 2.238350000e-05         40.430006         49.631446         54.462503
 2.239790000e-05         40.495663         49.708095         54.542304
 2.241230000e-05         40.558468         49.781843         54.619297
 2.242660000e-05         40.618300         49.852469         54.693211
 2.244100000e-05         40.676189         49.921136         54.765235
 2.245540000e-05         40.731936         49.987552         54.835036
 2.246980000e-05         40.785675         50.051843         54.902730
 2.248420000e-05         40.837564         50.114161         54.968457
 2.249860000e-05         40.887703         50.174604         55.032311
 2.251300000e-05         40.936216         50.233292         55.094403
 2.252740000e-05         40.983195         50.290316         55.154818
 2.254190000e-05         41.029023         50.346129         55.214032
 2.255630000e-05         41.073146         50.400040         55.271302
 2.257080000e-05         41.116232         50.452851         55.327476
 2.258520000e-05         41.157751         50.503903         55.381845
 2.259970000e-05         41.198345         50.553970         55.435227
 2.261410000e-05         41.237474         50.602381         55.486906
 2.262860000e-05         41.275743         50.649876         55.537663
 2.264310000e-05         41.312908         50.696144         55.587166
 2.265760000e-05         41.349003         50.741225         55.635455
 2.267210000e-05         41.384064         50.785154         55.682560
 2.268660000e-05         41.418105         50.827946         55.728500
 2.270110000e-05         41.451171         50.869648         55.773319
 2.271560000e-05         41.483297         50.910298         55.817053
 2.273010000e-05         41.514472         50.949885         55.859697
 2.274470000e-05         41.544951         50.988722         55.901576
 2.275920000e-05         41.574336         51.026301         55.942145
 2.277370000e-05         41.602843         51.062892         55.981694
 2.278830000e-05         41.630684         51.098767         56.020514
 2.280290000e-05         41.657697         51.133706         56.058364
 2.281740000e-05         41.683702         51.167481         56.094997
 2.283200000e-05         41.709064         51.200564         56.130924
 2.284660000e-05         41.733642         51.232759         56.165927
 2.286120000e-05         41.757435         51.264066         56.200010
 2.287580000e-05         41.780471         51.294515         56.233198
 2.289040000e-05         41.802739         51.324099         56.265488
 2.290500000e-05         41.824280         51.352855         56.296912
 2.291960000e-05         41.845099         51.380792         56.327482
 2.293420000e-05         41.865203         51.407917         56.357205
 2.294890000e-05         41.884734         51.434421         56.386289
 2.296350000e-05         41.903441         51.459957         56.414351
 2.297820000e-05         41.921593         51.484891         56.441792
 2.299280000e-05         41.938957         51.508897         56.468251
 2.300000000e-05         41.947274         51.520455         56.481005
 2.300750000e-05         41.955777         51.532310         56.494096
 2.302210000e-05         41.971836         51.554826         56.518992
 2.303680000e-05         41.987366         51.576764         56.543288
 2.305150000e-05         42.002268         51.597985         56.566832
 2.306620000e-05         42.016552         51.618497         56.589628
 2.308090000e-05         42.030224         51.638307         56.611685
 2.309560000e-05         42.043308         51.657440         56.633026
 2.311030000e-05         42.055811         51.675904         56.653660
 2.312500000e-05         42.067726         51.693694         56.673582
 2.313980000e-05         42.079157         51.710952         56.692949
 2.315450000e-05         42.089947         51.727444         56.711499
 2.316930000e-05         42.100259         51.743411         56.729498
 2.318400000e-05         42.109960         51.758646         56.746714
 2.319880000e-05         42.119205         51.773376         56.763399
 2.321350000e-05         42.127860         51.787399         56.779327
 2.322830000e-05         42.136073         51.800933         56.794740
 2.324310000e-05         42.143777         51.813876         56.809523
 2.325790000e-05         42.150983         51.826243         56.823691
 2.327270000e-05         42.157700         51.838039         56.837252
 2.328750000e-05         42.163942         51.849282         56.850221
 2.330230000e-05         42.169723         51.859983         56.862609
 2.331710000e-05         42.175042         51.870148         56.874424
 2.333190000e-05         42.179919         51.879792         56.885678
 2.334680000e-05         42.184384         51.888981         56.896451
 2.336160000e-05         42.188395         51.897610         56.906614
 2.337640000e-05         42.191975         51.905734         56.916237
 2.339130000e-05         42.195173         51.913434         56.925406
 2.340620000e-05         42.197947         51.920636         56.934041
 2.342100000e-05         42.200318         51.927333         56.942122
 2.343590000e-05         42.202319         51.933618         56.949764
 2.345080000e-05         42.203940         51.939456         56.956922
 2.346570000e-05         42.205185         51.944846         56.963594
 2.348060000e-05         42.206059         51.949798         56.969793
 2.349550000e-05         42.206576         51.954326         56.975531
 2.351040000e-05         42.206752         51.958446         56.980824
 2.352530000e-05         42.206600         51.962172         56.985686
 2.354030000e-05         42.206097         51.965509         56.990132
 2.355520000e-05         42.205287         51.968450         56.994136
 2.357010000e-05         42.204160         51.971011         56.997729
 2.358510000e-05         42.202709         51.973210         57.000929
 2.360010000e-05         42.200970         51.975061         57.003746
 2.361500000e-05         42.198951         51.976547         57.006156
 2.363000000e-05         42.196630         51.977697         57.008205
 2.364500000e-05         42.194033         51.978511         57.009881
 2.366000000e-05         42.191169         51.979001         57.011199
 2.367500000e-05         42.188046         51.979176         57.012170
 2.369000000e-05         42.184660         51.979033         57.012790
 2.370500000e-05         42.181043         51.978606         57.013091
 2.372000000e-05         42.177178         51.977875         57.013057
 2.373500000e-05         42.173092         51.976874         57.012722
 2.375010000e-05         42.168738         51.975571         57.012056
 2.376510000e-05         42.164216         51.974032         57.011119
 2.378020000e-05         42.159430         51.972196         57.009857
 2.379520000e-05         42.154485         51.970136         57.008339
 2.381030000e-05         42.149317         51.967825         57.006541
 2.382530000e-05         42.143997         51.965296         57.004494
 2.384040000e-05         42.138455         51.962518         57.002169
 2.385550000e-05         42.132751         51.959536         56.999615
 2.387060000e-05         42.126857         51.956315         56.996790
 2.388570000e-05         42.120807         51.952898         56.993741
 2.390080000e-05         42.114610         51.949296         56.990482
 2.391590000e-05         42.108266         51.945504         56.987004
 2.393110000e-05         42.101725         51.941491         56.983278
 2.394620000e-05         42.095110         51.937352         56.979402
 2.396130000e-05         42.088356         51.933035         56.975319
 2.397650000e-05         42.081427         51.928523         56.971020
 2.399160000e-05         42.074441         51.923902         56.966583
 2.400680000e-05         42.067279         51.919087         56.961931
 2.402200000e-05         42.060028         51.914150         56.957131
 2.403710000e-05         42.052723         51.909111         56.952205
 2.405230000e-05         42.045276         51.903914         56.947100
 2.406750000e-05         42.037743         51.898600         56.941856
 2.408270000e-05         42.030121         51.893167         56.936469
 2.409790000e-05         42.022437         51.887647         56.930976
 2.411310000e-05         42.014675         51.882021         56.925355
 2.412840000e-05         42.006799         51.876266         56.919583
 2.414360000e-05         41.998916         51.870466         56.913748
 2.415880000e-05         41.990981         51.864593         56.907822
 2.417410000e-05         41.982949         51.858612         56.901767
 2.418930000e-05         41.974908         51.852584         56.895648
 2.420460000e-05         41.966795         51.846477         56.889431
 2.421990000e-05         41.958649         51.840317         56.883145
 2.423510000e-05         41.950511         51.834132         56.876818
 2.425040000e-05         41.942319         51.827892         56.870418
 2.426570000e-05         41.934098         51.821601         56.863951
 2.428100000e-05         41.925866         51.815285         56.857445
 2.429630000e-05         41.917620         51.808939         56.850897
 2.431160000e-05         41.909367         51.802570         56.844309
 2.432700000e-05         41.901074         51.796163         56.837671
 2.434230000e-05         41.892838         51.789789         56.831053
 2.435760000e-05         41.884600         51.783399         56.824408
 2.437300000e-05         41.876333         51.776982         56.817722
 2.438830000e-05         41.868136         51.770614         56.811075
 2.440370000e-05         41.859913         51.764225         56.804396
 2.441910000e-05         41.851711         51.757848         56.797719
 2.443440000e-05         41.843587         51.751532         56.791096
 2.444980000e-05         41.835459         51.745218         56.784465
 2.446520000e-05         41.827363         51.738931         56.777853
 2.448060000e-05         41.819311         51.732684         56.771273
 2.449600000e-05         41.811302         51.726477         56.764725
 2.451140000e-05         41.803349         51.720326         56.758229
 2.452690000e-05         41.795412         51.714203         56.751753
 2.454230000e-05         41.787560         51.708150         56.745342
 2.455770000e-05         41.779782         51.702175         56.739007
 2.457320000e-05         41.772031         51.696240         56.732706
 2.458860000e-05         41.764389         51.690405         56.726502
 2.460410000e-05         41.756750         51.684587         56.720310
 2.461960000e-05         41.749209         51.678873         56.714221
 2.463500000e-05         41.741794         51.673280         56.708256
 2.465050000e-05         41.734412         51.667737         56.702334
 2.466600000e-05         41.727115         51.662287         56.696507
 2.468150000e-05         41.719892         51.656916         56.690759
 2.469700000e-05         41.712770         51.651659         56.685126
 2.471250000e-05         41.705752         51.646515         56.679608
 2.472810000e-05         41.698779         51.641439         56.674158
 2.474360000e-05         41.691951         51.636507         56.668856
 2.475910000e-05         41.685231         51.631697         56.663681
 2.477470000e-05         41.678569         51.626967         56.658587
 2.479020000e-05         41.672042         51.622373         56.653636
 2.480580000e-05         41.665609         51.617901         56.648812
 2.482140000e-05         41.659255         51.613518         56.644081
 2.483690000e-05         41.653072         51.609306         56.639534
 2.485250000e-05         41.646931         51.605148         56.635049
 2.486810000e-05         41.640834         51.601002         56.630598
 2.488370000e-05         41.634032         51.595633         56.625081
 2.489930000e-05         41.630257         51.595187         56.623978
 2.491490000e-05         41.624287         51.591065         56.619623
 2.493060000e-05         41.618701         51.587553         56.615833
 2.494620000e-05         41.613337         51.584304         56.612309
 2.496180000e-05         41.608130         51.581249         56.608987
 2.497750000e-05         41.603029         51.578344         56.605824
 2.499310000e-05         41.598114         51.575639         56.602873
 2.500880000e-05         41.593309         51.573088         56.600087
 2.502450000e-05         41.588656         51.570717         56.597494
 2.504020000e-05         41.584154         51.568527         56.595097
 2.505580000e-05         41.579814         51.566512         56.592888
 2.507150000e-05         41.575609         51.564674         56.590872
 2.508720000e-05         41.571546         51.563011         56.589046
 2.510290000e-05         41.567655         51.561553         56.587443
 2.511870000e-05         41.563878         51.560253         56.586011
 2.513440000e-05         41.560286         51.559156         56.584801
 2.515010000e-05         41.556842         51.558239         56.583789
 2.516590000e-05         41.553551         51.557527         56.583001
 2.518160000e-05         41.550424         51.556993         56.582410
 2.519740000e-05         41.547460         51.556680         56.582059
 2.521310000e-05         41.544674         51.556563         56.581925
 2.522890000e-05         41.542030         51.556640         56.582007
 2.524470000e-05         41.539548         51.556916         56.582307
 2.526050000e-05         41.537258         51.557425         56.582865
 2.527630000e-05         41.535110         51.558113         56.583621
 2.529210000e-05         41.533155         51.559033         56.584634
 2.530790000e-05         41.531354         51.560149         56.585867
 2.532370000e-05         41.529732         51.561481         56.587339
 2.533960000e-05         41.528289         51.563059         56.589085
 2.535540000e-05         41.527021         51.564832         56.591048
 2.537120000e-05         41.525927         51.566822         56.593255
 2.538710000e-05         41.524998         51.569040         56.595717
 2.540000000e-05         41.524378         51.571005         56.597900
 2.540290000e-05         41.524265         51.571479         56.598426
 2.541880000e-05         41.523686         51.574134         56.601379
 2.543470000e-05         41.523321         51.577054         56.604628
 2.545060000e-05         41.523106         51.580166         56.608093
 2.546650000e-05         41.523090         51.583526         56.611838
 2.548240000e-05         41.523257         51.587117         56.615845
 2.549830000e-05         41.523596         51.590924         56.620096
 2.551420000e-05         41.524130         51.594978         56.624625
 2.553010000e-05         41.524847         51.599266         56.629419
 2.554600000e-05         41.525751         51.603789         56.634480
 2.556200000e-05         41.526844         51.608576         56.639840
 2.557790000e-05         41.528121         51.613574         56.645441
 2.559390000e-05         41.529595         51.618844         56.651352
 2.560990000e-05         41.531255         51.624352         56.657533
 2.562580000e-05         41.533091         51.630067         56.663952
 2.564180000e-05         41.535137         51.636070         56.670698
 2.565780000e-05         41.537364         51.642306         56.677712
 2.567380000e-05         41.539794         51.648802         56.685023
 2.568980000e-05         41.542401         51.655529         56.692600
 2.570580000e-05         41.545203         51.662508         56.700465
 2.572180000e-05         41.548182         51.669716         56.708596
 2.573790000e-05         41.551393         51.677242         56.717090
 2.575390000e-05         41.554766         51.684963         56.725811
 2.576990000e-05         41.558336         51.692937         56.734823
 2.578600000e-05         41.562126         51.701220         56.744191
 2.580200000e-05         41.566074         51.709687         56.753775
 2.581810000e-05         41.570247         51.718472         56.763724
 2.583420000e-05         41.574613         51.727509         56.773966
 2.585030000e-05         41.579163         51.736785         56.784488
 2.586640000e-05         41.583917         51.746332         56.795321
 2.588250000e-05         41.588866         51.756137         56.806456
 2.589860000e-05         41.593992         51.766173         56.817863
 2.591470000e-05         41.599325         51.776487         56.829592
 2.593080000e-05         41.604849         51.787051         56.841613
 2.594690000e-05         41.610575         51.797883         56.853947
 2.596310000e-05         41.616521         51.809028         56.866646
 2.597920000e-05         41.622620         51.820359         56.879567
 2.599540000e-05         41.628959         51.832031         56.892883
 2.601160000e-05         41.635483         51.843947         56.906489
 2.602770000e-05         41.642154         51.856046         56.920313
 2.604390000e-05         41.649079         51.868501         56.934551
 2.606010000e-05         41.656200         51.881219         56.949099
 2.607630000e-05         41.663494         51.894173         56.963929
 2.609250000e-05         41.670981         51.907389         56.979069
 2.610870000e-05         41.678665         51.920871         56.994521
 2.612490000e-05         41.686548         51.934620         57.010291
 2.614120000e-05         41.694657         51.948697         57.026449
 2.615740000e-05         41.702927         51.962975         57.042845
 2.617360000e-05         41.711378         51.977499         57.059536
 2.618990000e-05         41.720064         51.992365         57.076632
 2.620620000e-05         41.728960         52.007514         57.094063
 2.622240000e-05         41.737961         52.022795         57.111659
 2.623870000e-05         41.747238         52.038468         57.129716
 2.625500000e-05         41.756689         52.054386         57.148069
 2.627130000e-05         41.766324         52.070554         57.166721
 2.628760000e-05         41.776152         52.086992         57.185697
 2.630390000e-05         41.786164         52.103686         57.204982
 2.632020000e-05         41.796366         52.120640         57.224578
 2.633650000e-05         41.806751         52.137851         57.244485
 2.635290000e-05         41.817396         52.155441         57.264841
 2.636920000e-05         41.828150         52.173169         57.285372
 2.638560000e-05         41.839169         52.191280         57.306358
 2.640190000e-05         41.850278         52.209510         57.327498
 2.641830000e-05         41.861659         52.228131         57.349103
 2.643470000e-05         41.873227         52.247018         57.371031
 2.645110000e-05         41.884971         52.266155         57.393263
 2.646750000e-05         41.896895         52.285548         57.415807
 2.648390000e-05         41.908986         52.305179         57.438645
 2.650030000e-05         41.921265         52.325077         57.461805
 2.651670000e-05         41.933729         52.345238         57.485286
 2.653310000e-05         41.946376         52.365659         57.509083
 2.654950000e-05         41.959187         52.386319         57.533177
 2.656600000e-05         41.972260         52.407367         57.557738
 2.658240000e-05         41.985417         52.428526         57.582445
 2.659890000e-05         41.998854         52.450097         57.607645
 2.661540000e-05         42.012435         52.471881         57.633115
 2.663180000e-05         42.026129         52.493814         57.658772
 2.664830000e-05         42.040073         52.516121         57.684882
 2.666480000e-05         42.054182         52.538675         57.711299
 2.668130000e-05         42.068463         52.561478         57.738026
 2.669780000e-05         42.082914         52.584529         57.765059
 2.671430000e-05         42.097553         52.607852         57.792426
 2.673080000e-05         42.112337         52.631394         57.820070
 2.674740000e-05         42.127379         52.655328         57.848192
 2.676390000e-05         42.142503         52.679371         57.876458
 2.678050000e-05         42.157873         52.703793         57.905188
 2.679700000e-05         42.173322         52.728323         57.934065
 2.681360000e-05         42.189017         52.753227         57.963400
 2.683020000e-05         42.204890         52.778395         57.993062
 2.684670000e-05         42.220804         52.803626         58.022820
 2.686330000e-05         42.236997         52.829275         58.053086
 2.687990000e-05         42.253332         52.855144         58.083632
 2.689650000e-05         42.269835         52.881263         58.114492
 2.691320000e-05         42.286582         52.907766         58.145827
 2.692980000e-05         42.303381         52.934341         58.177268
 2.694640000e-05         42.320362         52.961185         58.209042
 2.696310000e-05         42.337572         52.988395         58.241273
 2.697970000e-05         42.354834         53.015676         58.273608
 2.699640000e-05         42.372346         53.043353         58.306432
 2.701300000e-05         42.389893         53.071079         58.339337
 2.702970000e-05         42.407718         53.099232         58.372764
 2.704640000e-05         42.425671         53.127591         58.406460
 2.706310000e-05         42.443757         53.156166         58.440437
 2.707980000e-05         42.462008         53.184990         58.474726
 2.709650000e-05         42.480392         53.214026         58.509293
 2.711320000e-05         42.498916         53.243285         58.544144
 2.712990000e-05         42.517579         53.272763         58.579279
 2.714660000e-05         42.536386         53.302466         58.614702
 2.716340000e-05         42.555448         53.332575         58.650633
 2.718010000e-05         42.574515         53.362702         58.686610
 2.719690000e-05         42.593833         53.393229         58.723086
 2.721370000e-05         42.613294         53.423984         58.759856
 2.723040000e-05         42.632751         53.454740         58.796652
 2.724720000e-05         42.652454         53.485896         58.833952
 2.726400000e-05         42.672315         53.517297         58.871562
 2.728080000e-05         42.692267         53.548864         58.909401
 2.729760000e-05         42.712364         53.580660         58.947535
 2.731440000e-05         42.732584         53.612665         58.985945
 2.733120000e-05         42.752908         53.644848         59.024594
 2.734810000e-05         42.773483         53.677436         59.063754
 2.736490000e-05         42.794064         53.710042         59.102956
 2.738180000e-05         42.814891         53.743050         59.142668
 2.739860000e-05         42.835683         53.776024         59.182367
 2.741550000e-05         42.856732         53.809415         59.222591
 2.743240000e-05         42.877889         53.842992         59.263066
 2.744920000e-05         42.899058         53.876598         59.303596
 2.746610000e-05         42.920432         53.910550         59.344574
 2.748300000e-05         42.941921         53.944705         59.385822
 2.749990000e-05         42.963501         53.979027         59.427302
 2.751690000e-05         42.985338         54.013765         59.469305
 2.753380000e-05         43.007152         54.048489         59.511319
 2.755070000e-05         43.029044         54.083365         59.553547
 2.756770000e-05         43.051189         54.118654         59.596298
 2.758460000e-05         43.073298         54.153910         59.639038
 2.760160000e-05         43.095611         54.189522         59.682240
 2.761850000e-05         43.117910         54.225125         59.725453
 2.763550000e-05         43.140442         54.261123         59.769174
 2.765250000e-05         43.163044         54.297263         59.813100
 2.766950000e-05         43.185748         54.333590         59.857279
 2.768650000e-05         43.208532         54.370073         59.901675
 2.770350000e-05         43.231422         54.406743         59.946328
 2.772050000e-05         43.254386         54.443564         59.991191
 2.773760000e-05         43.277572         54.480768         60.036552
 2.775460000e-05         43.300693         54.517904         60.081862
 2.777160000e-05         43.323890         54.555187         60.127380
 2.778870000e-05         43.347317         54.592871         60.173415
 2.780570000e-05         43.370690         54.630490         60.219398
 2.782280000e-05         43.394252         54.668457         60.265842
 2.783990000e-05         43.417903         54.706597         60.312525
 2.785700000e-05         43.441632         54.744885         60.359417
 2.787410000e-05         43.465400         54.783293         60.406493
 2.789120000e-05         43.489259         54.821863         60.453794
 2.790830000e-05         43.513183         54.860581         60.501309
 2.792540000e-05         43.537176         54.899443         60.549028
 2.794250000e-05         43.561216         54.938422         60.596928
 2.795970000e-05         43.585464         54.977772         60.645313
 2.797680000e-05         43.609649         55.017055         60.693643
 2.799400000e-05         43.634001         55.056657         60.742406
 2.801110000e-05         43.658283         55.096183         60.791101
 2.802830000e-05         43.682772         55.136080         60.840287
 2.804550000e-05         43.707289         55.176070         60.889622
 2.806270000e-05         43.731875         55.216209         60.939173
 2.807990000e-05         43.756505         55.256465         60.988900
 2.809710000e-05         43.781168         55.296829         61.038798
 2.811430000e-05         43.805905         55.337340         61.088905
 2.813150000e-05         43.830667         55.377945         61.139164
 2.814880000e-05         43.855621         55.418911         61.189904
 2.816600000e-05         43.880460         55.459735         61.240505
 2.818330000e-05         43.905478         55.500906         61.291570
 2.820000000e-05         43.929683         55.540777         61.341051
 2.820050000e-05         43.930404         55.541965         61.342528
 2.821780000e-05         43.955498         55.583355         61.393933
 2.823510000e-05         43.980624         55.624846         61.445498
 2.825230000e-05         44.005648         55.666215         61.496944
 2.826960000e-05         44.030831         55.707908         61.548833
 2.828690000e-05         44.056060         55.749714         61.600893
 2.830430000e-05         44.081437         55.791831         61.653382
 2.832160000e-05         44.106698         55.833808         61.705732
 2.833890000e-05         44.131999         55.875898         61.758253
 2.835620000e-05         44.157307         55.918055         61.810899
 2.837360000e-05         44.182782         55.960550         61.864002
 2.839090000e-05         44.208131         56.002889         61.916948
 2.840830000e-05         44.233630         56.045544         61.970327
 2.842570000e-05         44.259147         56.088280         62.023845
 2.844300000e-05         44.284533         56.130858         62.077200
 2.846040000e-05         44.310072         56.173750         62.130987
 2.847780000e-05         44.335618         56.216719         62.184912
 2.849520000e-05         44.361183         56.259774         62.238977
 2.851270000e-05         44.386890         56.303134         62.293467
 2.853010000e-05         44.412460         56.346322         62.347778
 2.854750000e-05         44.438009         56.389555         62.402190
 2.856490000e-05         44.463578         56.432870         62.456738
 2.858240000e-05         44.489296         56.476504         62.511726
 2.859990000e-05         44.514993         56.520179         62.566813
 2.861730000e-05         44.540544         56.563672         62.621707
 2.863480000e-05         44.566241         56.607471         62.677025
 2.865230000e-05         44.591927         56.651328         62.732456
 2.866980000e-05         44.617599         56.695234         62.787992
 2.868730000e-05         44.643250         56.739171         62.843609
 2.870480000e-05         44.668911         56.783189         62.899366
 2.872230000e-05         44.694536         56.827232         62.955198
 2.873980000e-05         44.720150         56.871324         63.011136
 2.875740000e-05         44.745900         56.915720         63.067496
 2.877490000e-05         44.771470         56.959888         63.123613
 2.879250000e-05         44.797175         57.004360         63.180155
 2.881000000e-05         44.822716         57.048622         63.236472
 2.882760000e-05         44.848363         57.093156         63.293182
 2.884520000e-05         44.873985         57.137724         63.349978
 2.886280000e-05         44.899582         57.182326         63.406859
 2.888040000e-05         44.925166         57.226981         63.463846
 2.889800000e-05         44.950704         57.271644         63.520894
 2.891560000e-05         44.976216         57.316338         63.578022
 2.893320000e-05         45.001686         57.361045         63.635212
 2.895090000e-05         45.027262         57.406028         63.692801
 2.896850000e-05         45.052665         57.450790         63.750150
 2.898610000e-05         45.078038         57.495575         63.807571
 2.900380000e-05         45.103508         57.540629         63.865384
 2.902150000e-05         45.128938         57.585697         63.923260
 2.903920000e-05         45.154326         57.630781         63.981204
 2.905680000e-05         45.179535         57.675626         64.038880
 2.907450000e-05         45.204825         57.720728         64.096941
 2.909220000e-05         45.230066         57.765834         64.155055
 2.911000000e-05         45.255423         57.811229         64.213581
 2.912770000e-05         45.280577         57.856354         64.271809
 2.914540000e-05         45.305681         57.901491         64.330100
 2.916310000e-05         45.330745         57.946644         64.388456
 2.918090000e-05         45.355882         57.992035         64.447170
 2.919860000e-05         45.380826         58.037176         64.505610
 2.921640000e-05         45.405864         58.082583         64.564441
 2.923420000e-05         45.430852         58.127994         64.623323
 2.925200000e-05         45.455769         58.173388         64.682236
 2.926980000e-05         45.480614         58.218764         64.741180
 2.928760000e-05         45.505417         58.264152         64.800181
 2.930540000e-05         45.530174         58.309549         64.859239
 2.932320000e-05         45.554839         58.354908         64.918308
 2.934100000e-05         45.579451         58.400274         64.977435
 2.935890000e-05         45.604159         58.445905         65.036948
 2.937670000e-05         45.628629         58.491226         65.096120
 2.939460000e-05         45.653192         58.536821         65.155692
 2.941240000e-05         45.677549         58.582147         65.214967
 2.943030000e-05         45.701968         58.627700         65.274589
 2.944820000e-05         45.726322         58.673250         65.334263
 2.946610000e-05         45.750606         58.718782         65.393961
 2.948400000e-05         45.774817         58.764292         65.453686
 2.950190000e-05         45.798963         58.809795         65.513450
 2.951980000e-05         45.823031         58.855272         65.573236
 2.953770000e-05         45.847022         58.900729         65.633050
 2.955570000e-05         45.871070         58.946418         65.693225
 2.957360000e-05         45.894919         58.991839         65.753096
 2.959160000e-05         45.918830         59.037507         65.813348
 2.960950000e-05         45.942528         59.082892         65.873280
 2.962750000e-05         45.966265         59.128487         65.933550
 2.964550000e-05         45.989942         59.174081         65.993867
 2.966350000e-05         46.013536         59.219650         66.054208
 2.968150000e-05         46.037040         59.265184         66.114562
 2.969950000e-05         46.060475         59.310700         66.174945
 2.971750000e-05         46.083834         59.356210         66.235377
 2.973550000e-05         46.107105         59.401679         66.295810
 2.975350000e-05         46.130294         59.447125         66.356272
 2.977160000e-05         46.153536         59.492805         66.417097
 2.978960000e-05         46.176553         59.538196         66.477603
 2.980770000e-05         46.199628         59.583828         66.538482
 2.982580000e-05         46.222615         59.629427         66.599377
 2.984390000e-05         46.245523         59.675004         66.660297
 2.986190000e-05         46.268213         59.720306         66.720913
 2.988000000e-05         46.290944         59.765827         66.781881
 2.989820000e-05         46.313723         59.811589         66.843228
 2.991630000e-05         46.336282         59.857063         66.904253
 2.993440000e-05         46.358763         59.902524         66.965317
 2.995250000e-05         46.381152         59.947950         67.026396
 2.997070000e-05         46.403586         59.993618         67.087859
 2.998880000e-05         46.425803         60.039004         67.149008
 3.000700000e-05         46.448055         60.084614         67.210518
 3.002520000e-05         46.470228         60.130213         67.272073
 3.004330000e-05         46.492189         60.175539         67.333322
 3.006150000e-05         46.514182         60.221085         67.394932
 3.007970000e-05         46.536090         60.266619         67.456586
 3.009790000e-05         46.557911         60.312129         67.518272
 3.011610000e-05         46.579653         60.357637         67.580015
 3.013440000e-05         46.601420         60.403372         67.642133
 3.015260000e-05         46.622988         60.448844         67.703954
 3.017080000e-05         46.644462         60.494286         67.765801
 3.018910000e-05         46.665959         60.539967         67.828043
 3.020740000e-05         46.687385         60.585649         67.890343
 3.022560000e-05         46.708600         60.631055         67.952334
 3.024390000e-05         46.729849         60.676714         68.014736
 3.026220000e-05         46.751012         60.722355         68.077178
 3.028050000e-05         46.772100         60.768002         68.139691
 3.029880000e-05         46.793081         60.813628         68.202251
 3.031710000e-05         46.814001         60.859269         68.264886
 3.033540000e-05         46.834810         60.904879         68.327558
 3.035380000e-05         46.855663         60.950753         68.390652
 3.037210000e-05         46.876321         60.996385         68.453483
 3.039050000e-05         46.896999         61.042251         68.516705
 3.040880000e-05         46.917493         61.087895         68.579687
 3.042720000e-05         46.938020         61.133788         68.643077
 3.044560000e-05         46.958450         61.179682         68.706546
 3.046400000e-05         46.978808         61.225593         68.770102
 3.048240000e-05         46.999081         61.271507         68.833732
 3.050080000e-05         47.019277         61.317452         68.897477
 3.051920000e-05         47.039400         61.363412         68.961309
 3.053760000e-05         47.059438         61.409389         69.025237
 3.055610000e-05         47.079502         61.455630         69.089605
 3.057450000e-05         47.099377         61.501643         69.153727
 3.059300000e-05         47.119296         61.547951         69.218327
 3.061140000e-05         47.139027         61.594034         69.282686
 3.062990000e-05         47.158792         61.640400         69.347511
 3.064840000e-05         47.178478         61.686794         69.412451
 3.066690000e-05         47.198087         61.733226         69.477517
 3.068540000e-05         47.217621         61.779698         69.542713
 3.070390000e-05         47.237095         61.826228         69.608058
 3.072240000e-05         47.256491         61.872799         69.673540
 3.074090000e-05         47.275822         61.919418         69.739156
 3.075950000e-05         47.295187         61.966349         69.805289
 3.077800000e-05         47.314377         62.013079         69.871215
 3.079660000e-05         47.333615         62.060139         69.937676
 3.081510000e-05         47.352670         62.106995         70.003930
 3.083370000e-05         47.371772         62.154176         70.070714
 3.085230000e-05         47.390803         62.201426         70.137677
 3.087090000e-05         47.409776         62.248755         70.204824
 3.088950000e-05         47.428687         62.296165         70.272162
 3.090810000e-05         47.447538         62.343653         70.339688
 3.092670000e-05         47.466327         62.391227         70.407414
 3.094530000e-05         47.485062         62.438896         70.475351
 3.096400000e-05         47.503838         62.486915         70.543865
 3.098260000e-05         47.522458         62.534775         70.612230
 3.100130000e-05         47.541124         62.582997         70.681192
 3.102000000e-05         47.559737         62.631324         70.750382
 3.103860000e-05         47.578195         62.679501         70.819435
 3.105730000e-05         47.596703         62.728058         70.889114
 3.107600000e-05         47.615163         62.776732         70.959039
 3.109470000e-05         47.633572         62.825532         71.029227
 3.111340000e-05         47.651932         62.874457         71.099675
 3.113220000e-05         47.670347         62.923780         71.170776
 3.115090000e-05         47.688616         62.972978         71.241779
 3.116960000e-05         47.706839         63.022312         71.313061
 3.118840000e-05         47.725117         63.072061         71.385026
 3.120000000e-05         47.736377         63.102831         71.429575
 3.120710000e-05         47.743260         63.121695         71.456903
 3.122590000e-05         47.761451         63.171744         71.529469
 3.124470000e-05         47.779608         63.221955         71.602352
 3.126350000e-05         47.797722         63.272328         71.675554
 3.128230000e-05         47.815800         63.322873         71.749092
 3.130110000e-05         47.833839         63.373588         71.822962
 3.131990000e-05         47.851844         63.424480         71.897175
 3.133870000e-05         47.869809         63.475549         71.971735
 3.135760000e-05         47.887838         63.527075         72.047048
 3.137640000e-05         47.905731         63.578513         72.122322
 3.139530000e-05         47.923692         63.630421         72.198371
 3.141410000e-05         47.941522         63.682247         72.274388
 3.143300000e-05         47.959411         63.734550         72.351199
 3.145190000e-05         47.977268         63.787053         72.428392
 3.147080000e-05         47.995094         63.839764         72.505983
 3.148970000e-05         48.012886         63.892679         72.583967
 3.150860000e-05         48.030640         63.945807         72.662363
 3.152750000e-05         48.048365         63.999148         72.741165
 3.154650000e-05         48.066147         64.052983         72.820795
 3.156540000e-05         48.083801         64.106748         72.900417
 3.158430000e-05         48.101415         64.160728         72.980458
 3.160330000e-05         48.119090         64.215218         73.061355
 3.162230000e-05         48.136725         64.269924         73.142674
 3.164130000e-05         48.154317         64.324845         73.224418
 3.166020000e-05         48.171780         64.379697         73.306162
 3.167920000e-05         48.189286         64.435045         73.388752
 3.169820000e-05         48.206740         64.490607         73.471772
 3.171730000e-05         48.224242         64.546669         73.555647
 3.173630000e-05         48.241593         64.602642         73.639507
 3.175530000e-05         48.258890         64.658816         73.723780
 3.177440000e-05         48.276214         64.715478         73.808904
 3.179340000e-05         48.293381         64.772026         73.893979
 3.181250000e-05         48.310566         64.829054         73.979898
 3.183160000e-05         48.327672         64.886243         74.066189
 3.185060000e-05         48.344605         64.943288         74.152391
 3.186970000e-05         48.361529         65.000776         74.239398
 3.188880000e-05         48.378359         65.058391         74.326734
 3.190790000e-05         48.395077         65.116113         74.414377
 3.192710000e-05         48.411765         65.174235         74.502776
 3.194620000e-05         48.428236         65.232121         74.590966
 3.196530000e-05         48.444569         65.290059         74.679394
 3.198450000e-05         48.460830         65.348316         74.768474
 3.200360000e-05         48.476842         65.406263         74.857249
 3.202280000e-05         48.492757         65.464480         74.946617
 3.204200000e-05         48.508472         65.522621         75.036054
 3.206120000e-05         48.523973         65.580650         75.125511
 3.208040000e-05         48.539238         65.638523         75.214934
 3.209960000e-05         48.554252         65.696199         75.304264
 3.211880000e-05         48.568987         65.753621         75.393424
 3.213800000e-05         48.583422         65.810735         75.482342
 3.215730000e-05         48.597605         65.867786         75.571412
 3.217650000e-05         48.611360         65.924100         75.659596
 3.219580000e-05         48.624806         65.980209         75.747737
 3.221500000e-05         48.637761         66.035444         75.834806
 3.223430000e-05         48.650336         66.090303         75.921599
 3.225360000e-05         48.662421         66.144397         76.007522
 3.227290000e-05         48.673976         66.197637         76.092455
 3.229220000e-05         48.684960         66.249911         76.176239
 3.231150000e-05         48.695330         66.301106         76.258716
 3.233080000e-05         48.705034         66.351101         76.339718
 3.235010000e-05         48.714021         66.399759         76.419053
 3.236950000e-05         48.722280         66.447180         76.496917
 3.238880000e-05         48.729664         66.492724         76.572297
 3.240820000e-05         48.736189         66.536697         76.645736
 3.242760000e-05         48.741749         66.578683         76.716591
 3.244700000e-05         48.746272         66.618494         76.784592
 3.246630000e-05         48.749669         66.655740         76.849126
 3.248570000e-05         48.751899         66.690597         76.910560
 3.250520000e-05         48.752863         66.722797         76.968511
 3.252460000e-05         48.752459         66.751768         77.022044
 3.254400000e-05         48.750612         66.777437         77.071104
 3.256340000e-05         48.747223         66.799530         77.115301
 3.258290000e-05         48.742167         66.817859         77.154425
 3.260230000e-05         48.735395         66.831941         77.187648
 3.262180000e-05         48.726731         66.841616         77.214866
 3.264130000e-05         48.716097         66.846480         77.235424
 3.266080000e-05         48.703383         66.846202         77.248838
 3.268030000e-05         48.688473         66.840439         77.254606
 3.269980000e-05         48.671260         66.828848         77.252216
 3.271930000e-05         48.651623         66.811066         77.241135
 3.273880000e-05         48.629453         66.786739         77.220833
 3.275840000e-05         48.604500         66.755322         77.190585
 3.277790000e-05         48.576913         66.716778         77.150161
 3.279750000e-05         48.546299         66.670348         77.098596
 3.281700000e-05         48.512873         66.616160         77.035891
 3.283660000e-05         48.476198         66.553316         76.960879
 3.285620000e-05         48.436353         66.481753         76.873355
 3.287580000e-05         48.393263         66.401168         76.772846
 3.289540000e-05         48.346872         66.311295         76.658925
 3.291500000e-05         48.297127         66.211890         76.531203
 3.293460000e-05         48.244003         66.102758         76.389345
 3.295430000e-05         48.187191         65.983113         76.232252
 3.297390000e-05         48.127277         65.854068         76.061318
 3.299360000e-05         48.063684         65.714266         75.874688
 3.301320000e-05         47.997113         65.565146         75.674227
 3.303290000e-05         47.926971         65.405277         75.457967
 3.305260000e-05         47.853696         65.235559         75.227070
 3.307230000e-05         47.777429         65.056236         74.981830
 3.309200000e-05         47.698336         64.867630         74.722654
 3.311170000e-05         47.616610         64.670144         74.450069
 3.313140000e-05         47.532473         64.464265         74.164719
 3.315110000e-05         47.446173         64.250555         73.867368
 3.317090000e-05         47.357529         64.028521         73.557303
 3.319060000e-05         47.267730         63.801119         73.238642
 3.321040000e-05         47.176178         63.566824         72.909245
 3.323020000e-05         47.083661         63.327630         72.571898
 3.325000000e-05         46.990521         63.084431         72.227871
 3.326970000e-05         46.897587         62.839421         71.880274
 3.328950000e-05         46.804267         62.591067         71.526947
 3.330940000e-05         46.710918         62.340326         71.169249
 3.332920000e-05         46.618836         62.090713         70.812208
 3.334900000e-05         46.527889         61.841943         70.455445
 3.336890000e-05         46.437958         61.593732         70.098570
 3.338870000e-05         46.350256         61.349499         69.746526
 3.340860000e-05         46.264195         61.107676         69.397078
 3.342840000e-05         46.180900         60.871518         69.054966
 3.344830000e-05         46.099782         60.639427         68.717906
 3.346820000e-05         46.021481         60.413323         68.388717
 3.348810000e-05         45.946182         60.193845         68.068370
 3.350800000e-05         45.874048         59.981565         67.757739
 3.352790000e-05         45.805204         59.776972         67.457581
 3.354790000e-05         45.739426         59.579507         67.167118
 3.356780000e-05         45.677450         59.391488         66.889801
 3.358780000e-05         45.618693         59.211282         66.623270
 3.360770000e-05         45.563764         59.040883         66.370521
 3.362770000e-05         45.512104         58.878693         66.129234
 3.364770000e-05         45.463967         58.725643         65.900838
 3.366770000e-05         45.419313         58.581733         65.685385
 3.368770000e-05         45.378073         58.446900         65.482831
 3.370770000e-05         45.340169         58.321034         65.293066
 3.372770000e-05         45.305514         58.203991         65.115919
 3.374770000e-05         45.273997         58.095573         64.951153
 3.376780000e-05         45.245373         57.995082         64.797752
 3.378780000e-05         45.219812         57.903275         64.656928
 3.380790000e-05         45.196931         57.818959         64.526907
 3.382800000e-05         45.176738         57.742327         64.408036
 3.384800000e-05         45.159181         57.673399         64.300418
 3.386810000e-05         45.143956         57.611180         64.202553
 3.388820000e-05         45.131027         57.555719         64.114573
 3.390830000e-05         45.120259         57.506689         64.036030
 3.392850000e-05         45.111492         57.463581         63.966164
 3.394860000e-05         45.104687         57.426505         63.905224
 3.396870000e-05         45.099672         57.394916         63.852397
 3.398890000e-05         45.096319         57.368396         63.807058
 3.400900000e-05         45.094552         57.346912         63.769232
 3.402920000e-05         45.094237         57.329953         63.738126
 3.404940000e-05         45.095285         57.317360         63.713548
 3.406960000e-05         45.097599         57.308863         63.695109
 3.408980000e-05         45.101081         57.304198         63.682436
 3.411000000e-05         45.105644         57.303121         63.675173
 3.413020000e-05         45.111196         57.305386         63.672972
 3.415050000e-05         45.117698         57.310808         63.675535
 3.417070000e-05         45.125004         57.319111         63.682520
 3.419090000e-05         45.133080         57.330117         63.693636
 3.421120000e-05         45.141897         57.343701         63.708683
 3.423150000e-05         45.151359         57.359633         63.727349
 3.425180000e-05         45.161403         57.377738         63.749378
 3.427210000e-05         45.171978         57.397852         63.774531
 3.429240000e-05         45.183030         57.419822         63.802582
 3.431270000e-05         45.194514         57.443503         63.833317
 3.433300000e-05         45.206380         57.468757         63.866535
 3.435330000e-05         45.218586         57.495452         63.902044
 3.437370000e-05         45.231165         57.523622         63.939868
 3.439400000e-05         45.243951         57.552871         63.979463
 3.441440000e-05         45.257035         57.583381         64.021062
 3.443480000e-05         45.270333         57.614920         64.064334
 3.445510000e-05         45.283742         57.647228         64.108913
 3.447550000e-05         45.297368         57.680538         64.155111
 3.449590000e-05         45.311126         57.714616         64.202595
 3.450000000e-05         45.313905         57.721552         64.212283
 3.451640000e-05         45.325062         57.749562         64.251494
 3.453680000e-05         45.339017         57.784962         64.301225
 3.455720000e-05         45.353036         57.820917         64.351922
 3.457770000e-05         45.367179         57.857556         64.403759
 3.459810000e-05         45.381285         57.894460         64.456139
 3.461860000e-05         45.395483         57.931941         64.509500
 3.463910000e-05         45.409690         57.969772         64.563512
 3.465960000e-05         45.423893         58.007908         64.618108
 3.468000000e-05         45.438007         58.046116         64.672949
 3.470060000e-05         45.452238         58.084928         64.728794
 3.472110000e-05         45.466369         58.123744         64.784777
 3.474160000e-05         45.480455         58.162717         64.841115
 3.476210000e-05         45.494490         58.201816         64.897759
 3.478270000e-05         45.508538         58.241207         64.954947
 3.480320000e-05         45.522457         58.280483         65.012084
 3.482380000e-05         45.536375         58.320002         65.069690
 3.484440000e-05         45.550221         58.359551         65.127450
 3.486500000e-05         45.563990         58.399110         65.185333
 3.488560000e-05         45.577674         58.438659         65.243308
 3.490620000e-05         45.591278         58.478184         65.301352
 3.492680000e-05         45.604796         58.517671         65.359438
 3.494740000e-05         45.618222         58.557102         65.417541
 3.496810000e-05         45.631623         58.596657         65.475925
 3.498870000e-05         45.644865         58.635943         65.534004
 3.500940000e-05         45.658076         58.675330         65.592327
 3.503010000e-05         45.671192         58.714620         65.650596
 3.505070000e-05         45.684149         58.753612         65.708512
 3.507140000e-05         45.697067         58.792675         65.766623
 3.509210000e-05         45.709890         58.831620         65.824640
 3.511290000e-05         45.722672         58.870619         65.882827
 3.513360000e-05         45.735294         58.909297         65.940616
 3.515430000e-05         45.747823         58.947839         65.998282
 3.517510000e-05         45.760308         58.986420         66.056088
 3.519580000e-05         45.772635         59.024667         66.113473
 3.521660000e-05         45.784920         59.062945         66.170983
 3.523730000e-05         45.797054         59.100889         66.228066
 3.525810000e-05         45.809148         59.138859         66.285263
 3.527890000e-05         45.821143         59.176668         66.342293
 3.529970000e-05         45.833046         59.214319         66.399155
 3.532060000e-05         45.844909         59.251984         66.456113
 3.534140000e-05         45.856628         59.289316         66.512635
 3.536220000e-05         45.868247         59.326475         66.568967
 3.538310000e-05         45.879829         59.363645         66.625385
 3.540390000e-05         45.891271         59.400482         66.681364
 3.542480000e-05         45.902676         59.437325         66.737420
 3.544570000e-05         45.913990         59.473996         66.793280
 3.546660000e-05         45.925218         59.510510         66.848966
 3.548750000e-05         45.936364         59.546860         66.904465
 3.550840000e-05         45.947425         59.583052         66.959785
 3.552930000e-05         45.958397         59.619072         67.014908
 3.555020000e-05         45.969294         59.654937         67.069851
 3.557120000e-05         45.980161         59.690813         67.124873
 3.559210000e-05         45.990895         59.726359         67.179450
 3.561310000e-05         46.001605         59.761915         67.234100
 3.563410000e-05         46.012235         59.797314         67.288569
 3.565500000e-05         46.022741         59.832389         67.342594
 3.567600000e-05         46.033225         59.867481         67.396702
 3.569700000e-05         46.043638         59.902425         67.450636
 3.571810000e-05         46.054024         59.937374         67.504638
 3.573910000e-05         46.064293         59.972016         67.558217
 3.576010000e-05         46.074494         60.006506         67.611615
 3.578120000e-05         46.084677         60.041025         67.665112
 3.580220000e-05         46.094740         60.075220         67.718159
 3.582330000e-05         46.104793         60.109451         67.771311
 3.584440000e-05         46.114785         60.143543         67.824298
 3.586550000e-05         46.124714         60.177498         67.877123
 3.588660000e-05         46.134579         60.211311         67.929779
 3.590770000e-05         46.144384         60.244990         67.982274
 3.592880000e-05         46.154136         60.278547         68.034625
 3.594990000e-05         46.163828         60.311969         68.086814
 3.597110000e-05         46.173508         60.345414         68.139089
 3.599220000e-05         46.183100         60.378596         68.190991
 3.601340000e-05         46.192670         60.411790         68.242964
 3.603450000e-05         46.202147         60.444715         68.294560
 3.605570000e-05         46.211625         60.477684         68.346266
 3.607690000e-05         46.221049         60.510530         68.397826
 3.609810000e-05         46.230426         60.543262         68.449249
 3.611930000e-05         46.239757         60.575880         68.500534
 3.614060000e-05         46.249080         60.608533         68.551921
 3.616180000e-05         46.258313         60.640917         68.602924
 3.618310000e-05         46.267552         60.673361         68.654061
 3.620430000e-05         46.276706         60.705547         68.704831
 3.622560000e-05         46.285859         60.737773         68.755703
 3.624690000e-05         46.294968         60.769898         68.806459
 3.626820000e-05         46.304038         60.801918         68.857087
 3.628950000e-05         46.313072         60.833846         68.907606
 3.631080000e-05         46.322073         60.865684         68.958017
 3.633210000e-05         46.331038         60.897426         69.008313
 3.635340000e-05         46.339959         60.929065         69.058487
 3.637480000e-05         46.348887         60.960758         69.108782
 3.639610000e-05         46.357744         60.992224         69.158751
 3.641750000e-05         46.366610         61.023750         69.208849
 3.643890000e-05         46.375446         61.055188         69.258841
 3.646020000e-05         46.384216         61.086405         69.308512
 3.648160000e-05         46.392980         61.117661         69.358287
 3.650310000e-05         46.401769         61.149002         69.408223
 3.652450000e-05         46.410485         61.180110         69.457823
 3.654590000e-05         46.419177         61.211144         69.507334
 3.656730000e-05         46.427838         61.242095         69.556748
 3.658880000e-05         46.436514         61.273122         69.606312
 3.661020000e-05         46.445129         61.303931         69.655556
 3.663170000e-05         46.453755         61.334803         69.704934
 3.665320000e-05         46.462363         61.365618         69.754247
 3.667470000e-05         46.470946         61.396356         69.803467
 3.669620000e-05         46.479511         61.427034         69.852619
 3.671770000e-05         46.488057         61.457646         69.901690
 3.673920000e-05         46.496582         61.488193         69.950685
 3.676080000e-05         46.505125         61.518815         69.999829
 3.678230000e-05         46.513605         61.549224         70.048660
 3.680390000e-05         46.522115         61.579733         70.097673
 3.682550000e-05         46.530604         61.610168         70.146595
 3.684700000e-05         46.539036         61.640410         70.195233
 3.686860000e-05         46.547500         61.670745         70.244040
 3.689020000e-05         46.555943         61.701011         70.292761
 3.691180000e-05         46.564366         61.731218         70.341417
 3.693350000e-05         46.572824         61.761525         70.390250
 3.695510000e-05         46.581234         61.791648         70.438808
 3.697670000e-05         46.589627         61.821705         70.487285
 3.699840000e-05         46.598047         61.851861         70.535943
 3.702010000e-05         46.606456         61.881962         70.584533
 3.704170000e-05         46.614824         61.911891         70.632863
 3.706340000e-05         46.623217         61.941909         70.681360
 3.708510000e-05         46.631597         61.971867         70.729781
 3.710680000e-05         46.639976         62.001802         70.778180
 3.712860000e-05         46.648378         62.031813         70.826725
 3.715030000e-05         46.656742         62.061658         70.875018
 3.717200000e-05         46.665101         62.091461         70.923258
 3.719380000e-05         46.673486         62.121352         70.971664
 3.721550000e-05         46.681835         62.151079         71.019816
 3.723730000e-05         46.690215         62.180898         71.068135
 3.725910000e-05         46.698598         62.210688         71.116420
 3.728090000e-05         46.706970         62.240434         71.164655
 3.730270000e-05         46.715350         62.270162         71.212870
 3.732450000e-05         46.723724         62.299847         71.261031
 3.734640000e-05         46.732133         62.329631         71.309369
 3.736820000e-05         46.740505         62.359248         71.357448
 3.739000000e-05         46.748874         62.388830         71.405485
 3.741190000e-05         46.757294         62.418539         71.453736
 3.743380000e-05         46.765707         62.448201         71.501926
 3.745570000e-05         46.774127         62.477840         71.550087
 3.747760000e-05         46.782544         62.507445         71.598210
 3.749950000e-05         46.790972         62.537034         71.646311
 3.752140000e-05         46.799401         62.566593         71.694376
 3.754330000e-05         46.807836         62.596131         71.742416
 3.756520000e-05         46.816278         62.625647         71.790429
 3.758720000e-05         46.824763         62.655266         71.838618
 3.760920000e-05         46.833257         62.684871         71.886791
 3.763110000e-05         46.841720         62.714320         71.934718
 3.765310000e-05         46.850229         62.743878         71.982831
 3.767510000e-05         46.858751         62.773422         72.030924
 3.769710000e-05         46.867280         62.802948         72.078997
 3.771910000e-05         46.875819         62.832450         72.127035
 3.774110000e-05         46.884370         62.861943         72.175062
 3.776320000e-05         46.892968         62.891542         72.223268
 3.778520000e-05         46.901543         62.920995         72.271237
 3.780730000e-05         46.910175         62.950577         72.319418
 3.782940000e-05         46.918812         62.980137         72.367571
 3.785140000e-05         46.927433         63.009551         72.415481
 3.787350000e-05         46.936099         63.039081         72.463589
 3.789560000e-05         46.944785         63.068601         72.511678
 3.791780000e-05         46.953532         63.098255         72.559981
 3.793990000e-05         46.962253         63.127752         72.608032
 3.796200000e-05         46.970993         63.157246         72.656076
 3.798420000e-05         46.979794         63.186867         72.704325
 3.800630000e-05         46.988574         63.216343         72.752335
 3.802850000e-05         46.997410         63.245943         72.800547
 3.805070000e-05         47.006270         63.275534         72.848737
 3.807290000e-05         47.015152         63.305124         72.896924
 3.809510000e-05         47.024060         63.334710         72.945096
 3.811730000e-05         47.032987         63.364287         72.993251
 3.813950000e-05         47.041944         63.393868         73.041402
 3.816170000e-05         47.050920         63.423433         73.089523
 3.818400000e-05         47.059970         63.453147         73.137877
 3.820000000e-05         47.066474         63.474457         73.172553
 3.820630000e-05         47.069043         63.482852         73.186211
 3.822850000e-05         47.078100         63.512416         73.234306
 3.825080000e-05         47.087234         63.542124         73.282622
 3.827310000e-05         47.096391         63.571822         73.330914
 3.829540000e-05         47.105578         63.601524         73.379204
 3.831770000e-05         47.114803         63.631236         73.427493
 3.834000000e-05         47.124057         63.660948         73.475771
 3.836240000e-05         47.133382         63.690789         73.524247
 3.838470000e-05         47.142706         63.720513         73.572516
 3.840710000e-05         47.152104         63.750368         73.620985
 3.842950000e-05         47.161543         63.780239         73.669459
 3.845180000e-05         47.170969         63.809972         73.717698
 3.847420000e-05         47.180482         63.839852         73.766156
 3.849660000e-05         47.190028         63.869735         73.814603
 3.851900000e-05         47.199623         63.899643         73.863067
 3.854150000e-05         47.209297         63.929681         73.911722
 3.856390000e-05         47.218974         63.959606         73.960174
 3.858640000e-05         47.228732         63.989667         74.008827
 3.860880000e-05         47.238498         64.019612         74.057265
 3.863130000e-05         47.248347         64.049698         74.105911
 3.865380000e-05         47.258242         64.079797         74.154555
 3.867630000e-05         47.268190         64.109918         74.203205
 3.869880000e-05         47.278190         64.140059         74.251862
 3.872130000e-05         47.288235         64.170211         74.300511
 3.874380000e-05         47.298336         64.200384         74.349164
 3.876640000e-05         47.308527         64.230700         74.398021
 3.878890000e-05         47.318735         64.260913         74.446678
 3.881150000e-05         47.329045         64.291278         74.495549
 3.883400000e-05         47.339360         64.321528         74.544206
 3.885660000e-05         47.349785         64.351935         74.593078
 3.887920000e-05         47.360269         64.382373         74.641967
 3.890180000e-05         47.370810         64.412822         74.690838
 3.892440000e-05         47.381416         64.443308         74.739733
 3.894710000e-05         47.392132         64.473947         74.788834
 3.896970000e-05         47.402864         64.504478         74.837726
 3.899240000e-05         47.413716         64.535180         74.886848
 3.901500000e-05         47.424581         64.565760         74.935738
 3.903770000e-05         47.435572         64.596525         74.984877
 3.906040000e-05         47.446628         64.627307         75.034003
 3.908310000e-05         47.457763         64.658130         75.083146
 3.910580000e-05         47.468972         64.688986         75.132296
 3.912850000e-05         47.480254         64.719875         75.181455
 3.915120000e-05         47.491609         64.750792         75.230612
 3.917400000e-05         47.503102         64.781887         75.279998
 3.919670000e-05         47.514623         64.812886         75.329182
 3.921950000e-05         47.526278         64.844059         75.378590
 3.924230000e-05         47.538021         64.875272         75.428005
 3.926510000e-05         47.549848         64.906526         75.477433
 3.928790000e-05         47.561766         64.937826         75.526876
 3.931070000e-05         47.573770         64.969162         75.576319
 3.933350000e-05         47.585870         65.000545         75.625777
 3.935630000e-05         47.598061         65.031976         75.675253
 3.937920000e-05         47.610402         65.063586         75.724946
 3.940200000e-05         47.622791         65.095118         75.774453
 3.942490000e-05         47.635334         65.126829         75.824176
 3.944780000e-05         47.647983         65.158601         75.873928
 3.947070000e-05         47.660733         65.190424         75.923692
 3.949360000e-05         47.673590         65.222289         75.973452
 3.951650000e-05         47.686554         65.254215         76.023238
 3.953940000e-05         47.699633         65.286202         76.073046
 3.956230000e-05         47.712825         65.318246         76.122868
 3.958530000e-05         47.726189         65.350484         76.172917
 3.960830000e-05         47.739668         65.382783         76.222984
 3.963120000e-05         47.753217         65.415012         76.272861
 3.965420000e-05         47.766941         65.447439         76.322967
 3.967720000e-05         47.780799         65.479937         76.373095
 3.970020000e-05         47.794773         65.512487         76.423225
 3.972320000e-05         47.808890         65.545127         76.473403
 3.974630000e-05         47.823198         65.577965         76.523799
 3.976930000e-05         47.837583         65.610740         76.574008
 3.979230000e-05         47.852096         65.643577         76.624224
 3.981540000e-05         47.866820         65.676638         76.674688
 3.983850000e-05         47.881690         65.709780         76.725180
 3.986160000e-05         47.896704         65.742992         76.775683
 3.988470000e-05         47.911874         65.776297         76.826225
 3.990780000e-05         47.927194         65.809671         76.876774
 3.993090000e-05         47.942666         65.843130         76.927349
 3.995400000e-05         47.958303         65.876681         76.977958
 3.997720000e-05         47.974163         65.910456         77.028800
 4.000030000e-05         47.990118         65.944172         77.079445
 4.002350000e-05         48.006321         65.978133         77.130343
 4.004670000e-05         48.022690         66.012186         77.181270
 4.006990000e-05         48.039233         66.046334         77.232225
 4.009310000e-05         48.055958         66.080576         77.283201
 4.011630000e-05         48.072860         66.114912         77.334199
 4.013950000e-05         48.089951         66.149352         77.385229
 4.016270000e-05         48.107221         66.183890         77.436286
 4.018600000e-05         48.124771         66.218690         77.487599
 4.020920000e-05         48.142431         66.253438         77.538713
 4.023250000e-05         48.160371         66.288450         77.590083
 4.025580000e-05         48.178511         66.323571         77.641481
 4.027910000e-05         48.196866         66.358806         77.692910
 4.030240000e-05         48.215424         66.394150         77.744362
 4.032570000e-05         48.234193         66.429610         77.795848
 4.034910000e-05         48.253267         66.465346         77.847590
 4.037240000e-05         48.272486         66.501057         77.899151
 4.039570000e-05         48.291919         66.536874         77.950723
 4.041910000e-05         48.311681         66.572987         78.002568
 4.044250000e-05         48.331669         66.609219         78.054437
 4.046590000e-05         48.351896         66.645583         78.106341
 4.048930000e-05         48.372366         66.682077         78.158276
 4.051270000e-05         48.393091         66.718713         78.210250
 4.053610000e-05         48.414063         66.755480         78.262252
 4.055950000e-05         48.435287         66.792387         78.314293
 4.058300000e-05         48.456876         66.829603         78.366596
 4.060640000e-05         48.478624         66.866788         78.418694
 4.062990000e-05         48.500742         66.904291         78.471066
 4.065340000e-05         48.523144         66.941949         78.523475
 4.067690000e-05         48.545815         66.979750         78.575914
 4.070040000e-05         48.568775         67.017706         78.628386
 4.072390000e-05         48.592023         67.055817         78.680894
 4.074740000e-05         48.615562         67.094086         78.733435
 4.077100000e-05         48.639506         67.132681         78.786234
 4.079450000e-05         48.663656         67.171283         78.838855
 4.081810000e-05         48.688217         67.210211         78.891727
 4.084170000e-05         48.713091         67.249309         78.944636
 4.086530000e-05         48.738295         67.288590         78.997592
 4.088890000e-05         48.763815         67.328032         79.050571
 4.091250000e-05         48.789672         67.367655         79.103584
 4.093610000e-05         48.815864         67.407463         79.156643
 4.095970000e-05         48.842401         67.447456         79.209739
 4.098340000e-05         48.869399         67.487802         79.263091
 4.100700000e-05         48.896632         67.528159         79.316246
 4.103070000e-05         48.924345         67.568887         79.369670
 4.105440000e-05         48.952425         67.609804         79.423122
 4.107810000e-05         48.980867         67.650914         79.476606
 4.110180000e-05         49.009694         67.692226         79.530125
 4.112550000e-05         49.038901         67.733744         79.583685
 4.114920000e-05         49.068501         67.775467         79.637275
 4.117300000e-05         49.098624         67.817577         79.691130
 4.119670000e-05         49.129010         67.859705         79.744773
 4.122050000e-05         49.159944         67.902238         79.798687
 4.124430000e-05         49.191284         67.944981         79.852629
 4.126810000e-05         49.223046         67.987940         79.906596
 4.129190000e-05         49.255236         68.031122         79.960595
 4.131570000e-05         49.287865         68.074535         80.014629
 4.133950000e-05         49.320916         68.118155         80.068672
 4.136330000e-05         49.354421         68.162015         80.122754
 4.138720000e-05         49.388515         68.206286         80.177083
 4.141100000e-05         49.422924         68.250606         80.231212
 4.143490000e-05         49.457940         68.295345         80.285587
 4.145880000e-05         49.493438         68.340330         80.339990
 4.148270000e-05         49.529402         68.385549         80.394409
 4.150660000e-05         49.565841         68.431003         80.448839
 4.153050000e-05         49.602785         68.476714         80.503297
 4.155450000e-05         49.640372         68.522856         80.557995
 4.157840000e-05         49.678314         68.569065         80.612487
 4.160240000e-05         49.716905         68.615701         80.667204
 4.162630000e-05         49.755860         68.662401         80.721710
 4.165030000e-05         49.795504         68.709560         80.776463
 4.167430000e-05         49.835675         68.756973         80.831220
 4.169830000e-05         49.876363         68.804635         80.885978
 4.172230000e-05         49.917593         68.852553         80.940733
 4.174640000e-05         49.959546         68.900935         80.995721
 4.177040000e-05         50.001872         68.949378         81.050485
 4.179440000e-05         50.044751         68.998082         81.105245
 4.181850000e-05         50.088364         69.047246         81.160223
 4.184260000e-05         50.132560         69.096687         81.215207
 4.186670000e-05         50.177309         69.146378         81.270172
 4.189080000e-05         50.222641         69.196337         81.325128
 4.191490000e-05         50.268535         69.246540         81.380054
 4.193900000e-05         50.315023         69.297022         81.434985
 4.196310000e-05         50.362081         69.347747         81.489881
 4.198730000e-05         50.409932         69.398951         81.544996
 4.201150000e-05         50.458374         69.450407         81.600082
 4.203560000e-05         50.507204         69.501906         81.654924
 4.205980000e-05         50.556806         69.553847         81.709952
 4.208400000e-05         50.607021         69.606053         81.764973
 4.210820000e-05         50.657797         69.658474         81.819950
 4.213240000e-05         50.709172         69.711137         81.874907
 4.215670000e-05         50.761333         69.764240         81.930070
 4.218090000e-05         50.813832         69.817316         81.984962
 4.220520000e-05         50.867116         69.870821         82.040071
 4.222940000e-05         50.920710         69.924279         82.094930
 4.225370000e-05         50.975061         69.978128         82.150010
 4.227800000e-05         51.029890         70.032103         82.205082
 4.230000000e-05         51.079949         70.081078         82.254963
 4.230230000e-05         51.085197         70.086198         82.260176
 4.232660000e-05         51.140925         70.140367         82.315304
 4.235100000e-05         51.197243         70.194779         82.370714
 4.237530000e-05         51.253641         70.248955         82.426016
 4.239970000e-05         51.310457         70.303240         82.481699
 4.242400000e-05         51.367132         70.357121         82.537417
 4.244840000e-05         51.423928         70.410892         82.593742
 4.247280000e-05         51.480399         70.464188         82.650670
 4.249720000e-05         51.536172         70.516753         82.708510
 4.252160000e-05         51.590751         70.568283         82.767839
 4.254600000e-05         51.643376         70.618344         82.829678
 4.257050000e-05         51.693050         70.666564         82.896346
 4.259490000e-05         51.737589         70.712101         82.971974
 4.261940000e-05         51.775216         70.756526         83.069969
 4.264390000e-05         51.810236         70.815196         83.237608
 4.266840000e-05         51.982246         71.088164         83.787256
 4.269290000e-05         55.696446         75.118296         86.836487
 4.271740000e-05         53.268006         72.137642         83.516307
 4.274190000e-05         52.761879         71.612479         83.267640
 4.276640000e-05         52.658703         71.505061         83.264869
 4.279100000e-05         52.650695         71.491148         83.300363
 4.281560000e-05         52.678633         71.511252         83.345797
 4.284010000e-05         52.723702         71.547029         83.394263
 4.286470000e-05         52.778783         71.591593         83.444049
 4.288930000e-05         52.840089         71.641398         83.494136
 4.291390000e-05         52.905705         71.694655         83.544190
 4.293860000e-05         52.974753         71.750518         83.594220
 4.296320000e-05         53.045990         71.807904         83.643751
 4.298780000e-05         53.119250         71.866634         83.692955
 4.301250000e-05         53.194499         71.926642         83.741985
 4.303720000e-05         53.271216         71.987485         83.790620
 4.306190000e-05         53.349232         72.049009         83.838842
 4.308660000e-05         53.428427         72.111106         83.886647
 4.311130000e-05         53.508698         72.173679         83.934016
 4.313600000e-05         53.589965         72.236662         83.980947
 4.316070000e-05         53.672160         72.299988         84.027422
 4.318550000e-05         53.755583         72.363882         84.073628
 4.321020000e-05         53.839511         72.427785         84.119185
 4.323500000e-05         53.924564         72.492159         84.164433
 4.325980000e-05         54.010372         72.556718         84.209181
 4.328460000e-05         54.096903         72.621434         84.253423
 4.330940000e-05         54.184129         72.686285         84.297151
 4.333420000e-05         54.272016         72.751234         84.340346
 4.335900000e-05         54.360549         72.816276         84.383013
 4.338390000e-05         54.450042         72.881632         84.425296
 4.340880000e-05         54.540113         72.947013         84.467005
 4.343360000e-05         54.630386         73.012154         84.507983
 4.345850000e-05         54.721538         73.077538         84.548533
 4.348340000e-05         54.813193         73.142886         84.588479
 4.350830000e-05         54.905341         73.208199         84.627831
 4.353320000e-05         54.997931         73.273433         84.666559
 4.355820000e-05         55.091306         73.338822         84.704795
 4.358310000e-05         55.184710         73.403841         84.742243
 4.360810000e-05         55.278846         73.468976         84.779176
 4.363300000e-05         55.372948         73.533698         84.815301
 4.365800000e-05         55.467747         73.598509         84.850902
 4.368300000e-05         55.562819         73.663110         84.885800
 4.370800000e-05         55.658146         73.727495         84.920007
 4.373310000e-05         55.754068         73.791887         84.953629
 4.375810000e-05         55.849800         73.855763         84.986405
 4.378310000e-05         55.945682         73.919347         85.018444
 4.380820000e-05         56.042075         73.982878         85.049871
 4.383330000e-05         56.138558         74.046077         85.080545
 4.385830000e-05         56.234734         74.108692         85.110358
 4.388340000e-05         56.331301         74.171168         85.139508
 4.390850000e-05         56.427875         74.233266         85.167898
 4.393370000e-05         56.524795         74.295196         85.195618
 4.395880000e-05         56.621219         74.356411         85.222406
 4.398390000e-05         56.717559         74.417194         85.248426
 4.400910000e-05         56.814126         74.477734         85.273741
 4.403430000e-05         56.910509         74.537774         85.298249
 4.405950000e-05         57.006667         74.597282         85.321933
 4.408470000e-05         57.102558         74.656241         85.344794
 4.410990000e-05         57.198172         74.714651         85.366846
 4.413510000e-05         57.293439         74.772461         85.388059
 4.416030000e-05         57.388331         74.829661         85.408439
 4.418560000e-05         57.483206         74.886472         85.428076
 4.421080000e-05         57.577266         74.942418         85.446809
 4.423610000e-05         57.671205         74.997905         85.464764
 4.426140000e-05         57.764625         75.052707         85.481885
 4.428670000e-05         57.857483         75.106799         85.498163
 4.431200000e-05         57.949747         75.160168         85.513604
 4.433730000e-05         58.041371         75.212786         85.528202
 4.436270000e-05         58.132703         75.264865         85.542036
 4.438800000e-05         58.222949         75.315940         85.554963
 4.441340000e-05         58.312820         75.366432         85.567121
 4.443870000e-05         58.401550         75.415908         85.578402
 4.446410000e-05         58.489831         75.464764         85.588915
 4.448950000e-05         58.577257         75.512770         85.598606
 4.451490000e-05         58.663816         75.559934         85.607498
 4.454040000e-05         58.749758         75.606376         85.615587
 4.456580000e-05         58.834423         75.651763         85.622860
 4.459120000e-05         58.918130         75.696275         85.629361
 4.461670000e-05         59.001132         75.740034         85.635089
 4.464220000e-05         59.083074         75.782861         85.640033
 4.466770000e-05         59.163956         75.824775         85.644232
 4.469320000e-05         59.243708         75.865725         85.647656
 4.471870000e-05         59.322320         75.905720         85.650332
 4.474420000e-05         59.399774         75.944763         85.652284
 4.476970000e-05         59.476069         75.982870         85.653544
 4.479530000e-05         59.551410         76.020118         85.654068
 4.482090000e-05         59.625524         76.056402         85.653914
 4.484640000e-05         59.698060         76.091537         85.653058
 4.487200000e-05         59.769590         76.125816         85.651524
 4.489760000e-05         59.839860         76.159153         85.649388
 4.492330000e-05         59.909028         76.191584         85.646568
 4.494890000e-05         59.976570         76.222882         85.643128
 4.497450000e-05         60.042767         76.253203         85.639100
 4.500020000e-05         60.107813         76.282620         85.634444
 4.502580000e-05         60.171215         76.310932         85.629241
 4.505150000e-05         60.233476         76.338386         85.623487
 4.507720000e-05         60.294269         76.364806         85.617157
 4.510290000e-05         60.353651         76.390261         85.610329
 4.512860000e-05         60.411562         76.414708         85.602980
 4.515440000e-05         60.468249         76.438276         85.595126
 4.518010000e-05         60.523261         76.460790         85.586852
 4.520590000e-05         60.576973         76.482381         85.578061
 4.523160000e-05         60.629020         76.502942         85.568890
 4.525740000e-05         60.679791         76.522632         85.559280
 4.528320000e-05         60.729050         76.541348         85.549256
 4.530900000e-05         60.776836         76.559139         85.538873
 4.533480000e-05         60.823154         76.576021         85.528161
 4.536070000e-05         60.868139         76.592024         85.517053
 4.538650000e-05         60.911455         76.607044         85.505660
 4.541240000e-05         60.953466         76.621236         85.493945
 4.543830000e-05         60.993974         76.634521         85.481934
 4.546410000e-05         61.032883         76.646909         85.469741
 4.549000000e-05         61.070453         76.658459         85.457239
 4.551600000e-05         61.106691         76.669195         85.444464
 4.554190000e-05         61.141344         76.679061         85.431546
 4.556780000e-05         61.174574         76.688128         85.418467
 4.559380000e-05         61.206479         76.696403         85.405157
 4.561970000e-05         61.236853         76.703866         85.391763
 4.564570000e-05         61.265934         76.710582         85.378193
 4.567170000e-05         61.293604         76.716526         85.364505
 4.569770000e-05         61.319906         76.721743         85.350744
 4.572370000e-05         61.344848         76.726239         85.336918
 4.574970000e-05         61.368426         76.730010         85.323020
 4.577580000e-05         61.390763         76.733111         85.309046
 4.580180000e-05         61.411686         76.735509         85.295087
 4.582790000e-05         61.431393         76.737265         85.281081
 4.585400000e-05         61.449818         76.738383         85.267093
 4.588010000e-05         61.466985         76.738881         85.253136
 4.590620000e-05         61.482912         76.738780         85.239233
 4.593230000e-05         61.497603         76.738077         85.225373
 4.595840000e-05         61.511094         76.736805         85.211588
 4.598460000e-05         61.523475         76.734997         85.197862
 4.601080000e-05         61.534663         76.732625         85.184214
 4.603690000e-05         61.544678         76.729746         85.170732
 4.606310000e-05         61.553270         76.725771         85.156825
 4.608930000e-05         61.561540         76.722648         85.144210
 4.611550000e-05         61.568301         76.718303         85.131095
 4.614170000e-05         61.574051         76.713566         85.118197
 4.616800000e-05         61.578767         76.708356         85.105404
 4.619420000e-05         61.582495         76.702791         85.092884
 4.622050000e-05         61.585249         76.696806         85.080513
 4.624680000e-05         61.587048         76.690446         85.068355
 4.627310000e-05         61.587909         76.683726         85.056419
 4.629940000e-05         61.587856         76.676662         85.044713
 4.632570000e-05         61.586947         76.669301         85.033275
 4.635200000e-05         61.585174         76.661630         85.022085
 4.637840000e-05         61.582570         76.653655         85.011131
 4.640470000e-05         61.579142         76.645415         85.000464
 4.643110000e-05         61.574945         76.636919         84.990068
 4.645750000e-05         61.569952         76.628152         84.979930
 4.648390000e-05         61.564263         76.619208         84.970132
 4.651030000e-05         61.557820         76.610015         84.960596
 4.653670000e-05         61.550701         76.600647         84.951386
 4.656310000e-05         61.542936         76.591123         84.942510
 4.658960000e-05         61.534494         76.581401         84.933926
 4.661600000e-05         61.525437         76.571541         84.925672
 4.664250000e-05         61.515768         76.561535         84.917747
 4.666900000e-05         61.505514         76.551401         84.910149
 4.669550000e-05         61.494716         76.541173         84.902907
 4.672200000e-05         61.483393         76.530861         84.896020
 4.674850000e-05         61.471549         76.520460         84.889475
 4.677510000e-05         61.459162         76.509946         84.883252
 4.680000000e-05         61.447174         76.500089         84.877789
 4.680160000e-05         61.446377         76.499441         84.877435
 4.682820000e-05         61.433097         76.488855         84.871958
 4.685480000e-05         61.419394         76.478245         84.866852
 4.688140000e-05         61.405293         76.467627         84.862124
 4.690800000e-05         61.390785         76.456982         84.857745
 4.693460000e-05         61.375944         76.446377         84.853773
 4.696120000e-05         61.360740         76.435767         84.850154
 4.698790000e-05         61.345166         76.425164         84.846917
 4.701460000e-05         61.329286         76.414600         84.844063
 4.704120000e-05         61.313174         76.404123         84.841597
 4.706790000e-05         61.296743         76.393673         84.839511
 4.709460000e-05         61.280057         76.383294         84.837811
 4.712130000e-05         61.263143         76.372996         84.836498
 4.714810000e-05         61.245946         76.362748         84.835568
 4.717480000e-05         61.228611         76.352633         84.835026
 4.720150000e-05         61.211092         76.342620         84.834864
 4.722830000e-05         61.193344         76.332688         84.835093
 4.725510000e-05         61.175468         76.322902         84.835735
 4.728190000e-05         61.157452         76.313241         84.836757
 4.730870000e-05         61.139313         76.303715         84.838163
 4.733550000e-05         61.121066         76.294329         84.839949
 4.736240000e-05         61.102683         76.285084         84.842151
 4.738920000e-05         61.084255         76.275994         84.844692
 4.741610000e-05         61.065748         76.267089         84.847678
 4.744290000e-05         61.047225         76.258354         84.851000
 4.746980000e-05         61.028618         76.249782         84.854732
 4.749670000e-05         61.010006         76.241416         84.858867
 4.752360000e-05         60.991380         76.233231         84.863369
 4.755060000e-05         60.972694         76.225222         84.868280
 4.757750000e-05         60.954090         76.217440         84.873542
 4.760450000e-05         60.935431         76.209824         84.879186
 4.763140000e-05         60.916921         76.202490         84.885225
 4.765840000e-05         60.898354         76.195305         84.891616
 4.768540000e-05         60.879885         76.188383         84.898419
 4.771240000e-05         60.861471         76.181667         84.905570
 4.773950000e-05         60.843110         76.175200         84.913155
 4.776650000e-05         60.824870         76.168951         84.921037
 4.779350000e-05         60.806770         76.162979         84.929318
 4.782060000e-05         60.788694         76.157209         84.937971
 4.784770000e-05         60.770774         76.151721         84.947018
 4.787480000e-05         60.752964         76.146463         84.956401
 4.790190000e-05         60.735300         76.141466         84.966145
 4.792900000e-05         60.717794         76.136738         84.976251
 4.795610000e-05         60.700451         76.132277         84.986715
 4.798330000e-05         60.683208         76.128062         84.997562
 4.801040000e-05         60.666211         76.124141         85.008726
 4.803760000e-05         60.649327         76.120470         85.020271
 4.806480000e-05         60.632664         76.117108         85.032191
 4.809200000e-05         60.616168         76.113991         85.044422
 4.811920000e-05         60.599901         76.111181         85.057018
 4.814640000e-05         60.583825         76.108631         85.069928
 4.817370000e-05         60.567941         76.106393         85.083256
 4.820090000e-05         60.552328         76.104438         85.096855
 4.822820000e-05         60.536897         76.102774         85.110842
 4.825550000e-05         60.521698         76.101396         85.125153
 4.828280000e-05         60.506764         76.100335         85.139812
 4.831010000e-05         60.492052         76.099542         85.154766
 4.833740000e-05         60.477639         76.099091         85.170085
 4.836470000e-05         60.463449         76.098904         85.185690
 4.839210000e-05         60.449505         76.099047         85.201697
 4.841940000e-05         60.435865         76.099477         85.217946
 4.844680000e-05         60.422479         76.100240         85.234594
 4.847420000e-05         60.409359         76.101296         85.251539
 4.850160000e-05         60.396543         76.102677         85.268810
 4.852900000e-05         60.384001         76.104351         85.286373
 4.855650000e-05         60.371733         76.106366         85.304327
 4.858390000e-05         60.359817         76.108695         85.322531
 4.861140000e-05         60.348149         76.111329         85.341080
 4.863880000e-05         60.336840         76.114282         85.359879
 4.866630000e-05         60.325788         76.117548         85.379030
 4.869380000e-05         60.315084         76.121160         85.398504
 4.872130000e-05         60.304686         76.125077         85.418258
 4.874890000e-05         60.294578         76.129332         85.438381
 4.877640000e-05         60.284845         76.133899         85.458725
 4.880400000e-05         60.275386         76.138788         85.479418
 4.883150000e-05         60.266326         76.144011         85.500350
 4.885910000e-05         60.257572         76.149574         85.521642
 4.888670000e-05         60.249135         76.155441         85.543196
 4.891430000e-05         60.241069         76.161663         85.565061
 4.894190000e-05         60.233357         76.168212         85.587204
 4.896960000e-05         60.225955         76.175104         85.609703
 4.899720000e-05         60.218945         76.182308         85.632402
 4.902490000e-05         60.212251         76.189854         85.655449
 4.905260000e-05         60.205941         76.197751         85.678787
 4.908030000e-05         60.199992         76.205982         85.702404
 4.910800000e-05         60.194398         76.214531         85.726278
 4.913570000e-05         60.189168         76.223411         85.750420
 4.916340000e-05         60.184327         76.232642         85.774849
 4.919120000e-05         60.179817         76.242215         85.799608
 4.921890000e-05         60.175731         76.252126         85.824584
 4.924670000e-05         60.171982         76.262379         85.849885
 4.927450000e-05         60.168627         76.272985         85.875465
 4.930230000e-05         60.165645         76.283917         85.901299
 4.933010000e-05         60.163052         76.295189         85.927397
 4.935800000e-05         60.160842         76.306853         85.953862
 4.938580000e-05         60.158994         76.318775         85.980453
 4.941370000e-05         60.157582         76.331133         86.007451
 4.944150000e-05         60.156536         76.343751         86.034573
 4.946940000e-05         60.155870         76.356750         86.062047
 4.949730000e-05         60.155608         76.370096         86.089780
 4.952520000e-05         60.155751         76.383792         86.117776
 4.955320000e-05         60.156301         76.397888         86.146135
 4.958110000e-05         60.157224         76.412246         86.174613
 4.960910000e-05         60.158591         76.427042         86.203488
 4.963700000e-05         60.160326         76.442093         86.232476
 4.966500000e-05         60.162478         76.457550         86.261825
 4.969300000e-05         60.165037         76.473348         86.291417
 4.972100000e-05         60.168006         76.489497         86.321267
 4.974910000e-05         60.171393         76.506043         86.351461
 4.977710000e-05         60.175178         76.522877         86.381795
 4.980520000e-05         60.179384         76.540108         86.412473
 4.983320000e-05         60.184018         76.557659         86.443321
 4.986130000e-05         60.189047         76.575579         86.474482
 4.988940000e-05         60.194515         76.593871         86.505912
 4.991750000e-05         60.200395         76.612506         86.537579
 4.994570000e-05         60.206701         76.631539         86.569581
 4.997380000e-05         60.213431         76.650885         86.601746
 5.000190000e-05         60.220547         76.670541         86.634112
 5.003010000e-05         60.228137         76.690646         86.666860
 5.005830000e-05         60.236149         76.711095         86.699841
 5.008650000e-05         60.244575         76.731891         86.733060
 5.011470000e-05         60.253442         76.753048         86.766524
 5.014290000e-05         60.262721         76.774545         86.800217
 5.017120000e-05         60.272463         76.796470         86.834264
 5.019940000e-05         60.282599         76.818672         86.868432
 5.022770000e-05         60.293224         76.841329         86.902980
 5.025600000e-05         60.304265         76.864325         86.937749
 5.028430000e-05         60.315746         76.887680         86.972758
 5.031260000e-05         60.327645         76.911379         87.007995
 5.034090000e-05         60.339982         76.935436         87.043469
 5.036920000e-05         60.352761         76.959857         87.079187
 5.039760000e-05         60.366009         76.984705         87.115249
 5.042590000e-05         60.379644         77.009824         87.151424
 5.045430000e-05         60.393775         77.035399         87.187969
 5.048270000e-05         60.408351         77.061339         87.224756
 5.051110000e-05         60.423368         77.087634         87.261773
 5.053950000e-05         60.438831         77.114300         87.299038
 5.056800000e-05         60.454797         77.141425         87.336671
 5.059640000e-05         60.471104         77.168771         87.374367
 5.062490000e-05         60.487952         77.196610         87.412461
 5.065340000e-05         60.505233         77.224805         87.450786
 5.068190000e-05         60.522953         77.253356         87.489340
 5.071040000e-05         60.541132         77.282282         87.528139
 5.073890000e-05         60.559753         77.311569         87.567169
 5.076740000e-05         60.578827         77.341226         87.606442
 5.079600000e-05         60.598423         77.371357         87.646090
 5.082460000e-05         60.618448         77.401836         87.685958
 5.085310000e-05         60.638847         77.432567         87.725913
 5.088170000e-05         60.659804         77.463807         87.766275
 5.091030000e-05         60.681177         77.495384         87.806847
 5.093900000e-05         60.703091         77.527454         87.847810
 5.096760000e-05         60.725387         77.559782         87.888863
 5.099620000e-05         60.748157         77.592507         87.930181
 5.102490000e-05         60.771420         77.625669         87.971834
 5.105360000e-05         60.795158         77.659226         88.013747
 5.108230000e-05         60.819343         77.693144         88.055885
 5.111100000e-05         60.843986         77.727437         88.098264
 5.113970000e-05         60.869109         77.762126         88.140903
 5.116850000e-05         60.894737         77.797267         88.183886
 5.119720000e-05         60.920756         77.832687         88.226987
 5.122600000e-05         60.947330         77.868604         88.270469
 5.125470000e-05         60.974253         77.904759         88.314033
 5.128350000e-05         61.001763         77.941446         88.358013
 5.131230000e-05         61.029697         77.978480         88.402207
 5.134120000e-05         61.058217         78.016039         88.446806
 5.137000000e-05         61.087075         78.053828         88.491481
 5.139890000e-05         61.116525         78.092153         88.536571
 5.142770000e-05         61.146334         78.130723         88.581744
 5.145660000e-05         61.176671         78.169772         88.627287
 5.148550000e-05         61.207486         78.209211         88.673076
 5.151440000e-05         61.238790         78.249058         88.719134
 5.154330000e-05         61.270550         78.289277         88.765423
 5.157230000e-05         61.302849         78.329983         88.812086
 5.160120000e-05         61.335535         78.370964         88.858857
 5.163020000e-05         61.368795         78.412467         88.906036
 5.165920000e-05         61.402516         78.454348         88.953449
 5.168820000e-05         61.436713         78.496622         89.001116
 5.171720000e-05         61.471354         78.539260         89.049006
 5.174620000e-05         61.506474         78.582296         89.097155
 5.177530000e-05         61.542178         78.625860         89.145708
 5.180430000e-05         61.578227         78.669662         89.194340
 5.183340000e-05         61.614872         78.714009         89.243396
 5.186250000e-05         61.651990         78.758751         89.292707
 5.189160000e-05         61.689568         78.803867         89.342248
 5.190000000e-05         61.700492         78.816951         89.356582
 5.192070000e-05         61.727608         78.849366         89.392031
 5.194980000e-05         61.766102         78.895241         89.442051
 5.197890000e-05         61.805068         78.941514         89.492332
 5.200810000e-05         61.844658         78.988353         89.543045
 5.203730000e-05         61.884679         79.035542         89.593971
 5.206640000e-05         61.925060         79.082994         89.645007
 5.209560000e-05         61.966027         79.130977         89.696447
 5.212490000e-05         62.007588         79.179504         89.748304
 5.215410000e-05         62.049483         79.228261         89.800234
 5.218330000e-05         62.091878         79.277438         89.852442
 5.221260000e-05         62.134854         79.327152         89.905063
 5.224190000e-05         62.178285         79.377241         89.957917
 5.227120000e-05         62.222204         79.427745         90.011046
 5.230050000e-05         62.266580         79.478628         90.064412
 5.232980000e-05         62.311396         79.529880         90.118011
 5.235910000e-05         62.356701         79.581547         90.171884
 5.238850000e-05         62.402611         79.633769         90.226181
 5.241780000e-05         62.448815         79.686190         90.280533
 5.244720000e-05         62.495658         79.739201         90.335341
 5.247660000e-05         62.542960         79.792596         90.390394
 5.250600000e-05         62.590711         79.846370         90.445687
 5.253540000e-05         62.638946         79.900559         90.501259
 5.256480000e-05         62.687610         79.955110         90.557058
 5.259430000e-05         62.736890         80.010225         90.613287
 5.262380000e-05         62.786630         80.065733         90.669772
 5.265320000e-05         62.836692         80.121474         90.726347
 5.268270000e-05         62.887345         80.177758         90.783337
 5.271220000e-05         62.938457         80.234435         90.840581
 5.274180000e-05         62.990181         80.291677         90.898261
 5.277130000e-05         63.042189         80.349120         90.956003
 5.280080000e-05         63.094650         80.406948         91.013996
 5.283040000e-05         63.147729         80.465349         91.072430
 5.286000000e-05         63.201294         80.524174         91.131151
 5.288960000e-05         63.255267         80.583342         91.190084
 5.291920000e-05         63.309673         80.642883         91.249261
 5.294880000e-05         63.364540         80.702824         91.308704
 5.297850000e-05         63.420021         80.763341         91.368595
 5.300810000e-05         63.475731         80.824005         91.428503
 5.303780000e-05         63.532105         80.885286         91.488892
 5.306750000e-05         63.588909         80.946948         91.549535
 5.309720000e-05         63.646154         81.008986         91.610424
 5.312690000e-05         63.703804         81.071378         91.671543
 5.315660000e-05         63.761884         81.134142         91.732905
 5.318640000e-05         63.820596         81.197498         91.794729
 5.321610000e-05         63.879540         81.261020         91.856598
 5.324590000e-05         63.939094         81.325110         91.918906
 5.327570000e-05         63.999054         81.389554         91.981443
 5.330550000e-05         64.059469         81.454403         92.044262
 5.333530000e-05         64.120260         81.519574         92.107282
 5.336520000e-05         64.181680         81.585346         92.170775
 5.339500000e-05         64.243327         81.651272         92.234305
 5.342490000e-05         64.305582         81.717781         92.298294
 5.345480000e-05         64.368204         81.784606         92.362481
 5.348460000e-05         64.431055         81.851601         92.426728
 5.351460000e-05         64.494729         81.919401         92.491643
 5.354450000e-05         64.558577         81.987318         92.556571
 5.357440000e-05         64.622794         82.055564         92.621717
 5.360440000e-05         64.687658         82.124423         92.687345
 5.363430000e-05         64.752662         82.193373         92.752968
 5.366430000e-05         64.818287         82.262911         92.819053
 5.369430000e-05         64.884252         82.332753         92.885335
 5.372430000e-05         64.950629         82.402970         92.951883
 5.375440000e-05         65.017593         82.473751         93.018872
 5.378440000e-05         65.084697         82.544620         93.085856
 5.381450000e-05         65.152409         82.616076         93.153308
 5.384450000e-05         65.220231         82.687598         93.220737
 5.387460000e-05         65.288659         82.759704         93.288631
 5.390470000e-05         65.357444         82.832138         93.356753
 5.393490000e-05         65.426774         82.905097         93.425286
 5.396500000e-05         65.496259         82.978168         93.493844
 5.399510000e-05         65.566072         83.051541         93.562607
 5.402530000e-05         65.636453         83.125467         93.631812
 5.405550000e-05         65.707180         83.199714         93.701242
 5.408570000e-05         65.778246         83.274276         93.770894
 5.411590000e-05         65.849607         83.349110         93.840728
 5.414610000e-05         65.921281         83.424233         93.910759
 5.417640000e-05         65.993536         83.499930         93.981259
 5.420660000e-05         66.065836         83.575643         94.051706
 5.423690000e-05         66.138720         83.651931         94.122622
 5.426720000e-05         66.211875         83.728473         94.193709
 5.429750000e-05         66.285350         83.805319         94.265014
 5.432780000e-05         66.359098         83.882424         94.336501
 5.435810000e-05         66.433156         83.959828         94.408205
 5.438850000e-05         66.507720         84.037734         94.480315
 5.441880000e-05         66.582314         84.115649         94.552377
 5.444920000e-05         66.657435         84.194094         94.624876
 5.447960000e-05         66.732821         84.272798         94.697561
 5.451000000e-05         66.808476         84.351763         94.770435
 5.454040000e-05         66.884367         84.430964         94.843478
 5.457090000e-05         66.960788         84.510698         94.916964
 5.460130000e-05         67.037189         84.590399         94.990372
 5.463180000e-05         67.114057         84.670579         95.064179
 5.466230000e-05         67.191198         84.751033         95.138193
 5.469280000e-05         67.268544         84.831693         95.212355
 5.472330000e-05         67.346127         84.912590         95.286694
 5.475380000e-05         67.423910         84.993697         95.361190
 5.478430000e-05         67.501920         85.075037         95.435864
 5.481490000e-05         67.580365         85.156831         95.510919
 5.484550000e-05         67.659028         85.238851         95.586148
 5.487610000e-05         67.737892         85.321083         95.661539
 5.490670000e-05         67.816933         85.403507         95.737079
 5.493730000e-05         67.896145         85.486113         95.812756
 5.496790000e-05         67.975550         85.568930         95.888600
 5.499860000e-05         68.055383         85.652204         95.964840
 5.502920000e-05         68.135102         85.735370         96.040959
 5.505990000e-05         68.215265         85.819008         96.117486
 5.509060000e-05         68.295545         85.902792         96.194130
 5.512130000e-05         68.375991         85.986762         96.270926
 5.515210000e-05         68.456841         86.071176         96.348115
 5.518280000e-05         68.537545         86.155451         96.425158
 5.521360000e-05         68.618641         86.240164         96.502593
 5.524430000e-05         68.699604         86.324759         96.579909
 5.527510000e-05         68.780926         86.409755         96.657582
 5.530590000e-05         68.862352         86.494892         96.735381
 5.533670000e-05         68.943900         86.580183         96.813313
 5.536760000e-05         69.025813         86.665892         96.891628
 5.539840000e-05         69.107517         86.751412         96.969765
 5.542930000e-05         69.189598         86.837366         97.048302
 5.546020000e-05         69.271723         86.923400         97.126911
 5.549110000e-05         69.353948         87.009582         97.205664
 5.552200000e-05         69.436212         87.095844         97.284495
 5.555290000e-05         69.518557         87.182234         97.363453
 5.558390000e-05         69.601201         87.268988         97.442754
 5.561480000e-05         69.683621         87.355554         97.521895
 5.564580000e-05         69.766354         87.442495         97.601393
 5.567680000e-05         69.849122         87.529527         97.680992
 5.570780000e-05         69.931917         87.616637         97.760676
 5.573880000e-05         70.014714         87.703810         97.840442
 5.576980000e-05         70.097560         87.791090         97.920326
 5.580090000e-05         70.180658         87.878697         98.000534
 5.583200000e-05         70.263766         87.966374         98.080833
 5.586300000e-05         70.346587         88.053817         98.160945
 5.589410000e-05         70.429695         88.141626         98.241422
 5.592530000e-05         70.513044         88.229764         98.322236
 5.595640000e-05         70.596111         88.317666         98.402863
 5.598750000e-05         70.679138         88.405606         98.483562
 5.601870000e-05         70.762413         88.493882         98.564610
 5.604990000e-05         70.845654         88.582197         98.645732
 5.608110000e-05         70.928844         88.670540         98.726923
 5.611230000e-05         71.012002         88.758933         98.808206
 5.614350000e-05         71.095119         88.847365         98.889570
 5.617470000e-05         71.178170         88.935817         98.971003
 5.620600000e-05         71.261434         89.024578         99.052768
 5.623730000e-05         71.344647         89.113382         99.134629
 5.626850000e-05         71.427500         89.201896         99.216277
 5.629980000e-05         71.510575         89.290741         99.298287
 5.633120000e-05         71.593823         89.379870         99.380618
 5.636250000e-05         71.676721         89.468732         99.462767
 5.639380000e-05         71.759554         89.557620         99.545002
 5.642520000e-05         71.842572         89.646817         99.627590
 5.645660000e-05         71.925492         89.736016         99.710246
 5.648800000e-05         72.008311         89.825223         99.792984
 5.651940000e-05         72.091051         89.914455         99.875815
 5.655080000e-05         72.173691         90.003697         99.958732
 5.658230000e-05         72.256495         90.093233         100.041997
 5.661370000e-05         72.338941         90.182510         100.125103
 5.664520000e-05         72.421529         90.272064         100.208549
 5.667670000e-05         72.504030         90.361658         100.292120
 5.670820000e-05         72.586419         90.451251         100.375772
 5.673970000e-05         72.668721         90.540888         100.459557
 5.677120000e-05         72.750885         90.630515         100.543423
 5.680280000e-05         72.833237         90.720481         100.627700
 5.683440000e-05         72.915442         90.810431         100.712057
 5.686590000e-05         72.997322         90.900171         100.796317
 5.689750000e-05         73.079336         90.990206         100.880955
 5.692920000e-05         73.161508         91.080568         100.966004
 5.696080000e-05         73.243306         91.170673         101.050917
 5.699240000e-05         73.324996         91.260813         101.135969
 5.702410000e-05         73.406874         91.351330         101.221491
 5.705580000e-05         73.488620         91.441865         101.307142
 5.708750000e-05         73.570305         91.532501         101.393007
 5.711920000e-05         73.651889         91.623191         101.479038
 5.715090000e-05         73.733356         91.713937         101.565247
 5.718260000e-05         73.814767         91.804787         101.651673
 5.721440000e-05         73.896360         91.896027         101.738599
 5.724620000e-05         73.977847         91.987340         101.825723
 5.727800000e-05         74.059287         92.078783         101.913101
 5.730980000e-05         74.140671         92.170361         102.000743
 5.734160000e-05         74.221969         92.262035         102.088611
 5.737340000e-05         74.303246         92.353890         102.176793
 5.740000000e-05         74.371206         92.430855         102.250790
 5.740530000e-05         74.384734         92.446188         102.265542
 5.743720000e-05         74.466168         92.538638         102.354582
 5.746900000e-05         74.547354         92.631016         102.443699
 5.750090000e-05         74.628749         92.723849         102.533403
 5.753290000e-05         74.710393         92.817190         102.623750
 5.756480000e-05         74.791790         92.910476         102.714200
 5.759670000e-05         74.873217         93.004026         102.805061
 5.762870000e-05         74.954916         93.098124         102.896616
 5.766070000e-05         75.036667         93.192521         102.988624
 5.769270000e-05         75.118472         93.287232         103.081106
 5.772470000e-05         75.200338         93.382259         103.174062
 5.775670000e-05         75.282305         93.477661         103.267558
 5.778880000e-05         75.364607         93.573713         103.361864
 5.782080000e-05         75.446779         93.669880         103.456460
 5.785290000e-05         75.529342         93.766772         103.551946
 5.788500000e-05         75.612044         93.864114         103.648060
 5.791710000e-05         75.694942         93.961966         103.744864
 5.794920000e-05         75.778027         94.060327         103.842357
 5.798140000e-05         75.861579         94.159539         103.940885
 5.801350000e-05         75.945130         94.259054         104.039909
 5.804570000e-05         76.029170         94.359465         104.140021
 5.807790000e-05         76.113532         94.460570         104.241022
 5.811010000e-05         76.198192         94.562361         104.342913
 5.814230000e-05         76.283180         94.664881         104.445740
 5.817460000e-05         76.368825         94.768530         104.549907
 5.820680000e-05         76.454596         94.872685         104.654794
 5.823910000e-05         76.541058         94.978038         104.761105
 5.827140000e-05         76.627990         95.084329         104.868578
 5.830370000e-05         76.715402         95.191590         104.977255
 5.833600000e-05         76.803359         95.299903         105.087221
 5.836830000e-05         76.891866         95.409301         105.198521
 5.840070000e-05         76.981274         95.520221         105.311599
 5.843310000e-05         77.071315         95.632353         105.426151
 5.846540000e-05         77.161755         95.745417         105.541892
 5.849780000e-05         77.253223         95.860227         105.659667
 5.853030000e-05         77.345710         95.976784         105.779480
 5.856270000e-05         77.438736         96.094516         105.900759
 5.859510000e-05         77.532621         96.213831         106.023921
 5.862760000e-05         77.627687         96.335181         106.149450
 5.866010000e-05         77.723720         96.458311         106.277088
 5.869260000e-05         77.820738         96.583280         106.406907
 5.872510000e-05         77.918793         96.710186         106.539019
 5.875760000e-05         78.017942         96.839141         106.673553
 5.879020000e-05         78.118513         96.970604         106.810998
 5.882270000e-05         78.219965         97.103921         106.950686
 5.885530000e-05         78.322934         97.239969         107.093550
 5.888790000e-05         78.427154         97.378459         107.239303
 5.892050000e-05         78.532686         97.519526         107.388102
 5.895310000e-05         78.639522         97.663227         107.540028
 5.898580000e-05         78.748048         97.810162         107.695736
 5.901840000e-05         78.857593         97.959502         107.854371
 5.905110000e-05         78.968826         98.112252         108.017024
 5.908380000e-05         79.081422         98.268084         108.183381
 5.911650000e-05         79.195333         98.427054         108.353531
 5.914920000e-05         79.310521         98.589243         108.527595
 5.918200000e-05         79.427235         98.755183         108.706194
 5.921470000e-05         79.544679         98.923919         108.888342
 5.924750000e-05         79.663430         99.096487         109.075209
 5.928030000e-05         79.782891         99.272299         109.266233
 5.931310000e-05         79.902809         99.451273         109.461387
 5.934590000e-05         80.022849         99.633256         109.660594
 5.937880000e-05         80.142927         99.818558         109.864297
 5.941160000e-05         80.261805         100.005755         110.071040
 5.944450000e-05         80.379499         100.195494         110.281683
 5.947740000e-05         80.494816         100.386599         110.495087
 5.951030000e-05         80.606687         100.578233         110.710522
 5.954320000e-05         80.713795         100.769290         110.926985
 5.957620000e-05         80.814901         100.959051         111.143967
 5.960910000e-05         80.907383         101.144544         111.358446
 5.964210000e-05         80.989438         101.324709         111.569663
 5.967510000e-05         81.057833         101.496169         111.774276
 5.970810000e-05         81.109032         101.655433         111.968902
 5.974110000e-05         81.138758         101.798182         112.149323
 5.977410000e-05         81.141914         101.919129         112.310324
 5.980720000e-05         81.112251         102.011998         112.445787
 5.984030000e-05         81.042483         102.068492         112.547268
 5.987330000e-05         80.924651         102.079235         112.605126
 5.990650000e-05         80.747801         102.032978         112.608310
 5.993960000e-05         80.502536         101.917123         112.543390
 5.997270000e-05         80.176743         101.717240         112.395481
 6.000590000e-05         79.756913         101.416680         112.147241
 6.003900000e-05         79.233817         101.001164         111.782932
 6.007220000e-05         78.593974         100.452664         111.283362
 6.010540000e-05         77.831550         99.759088         110.634487
 6.013860000e-05         76.944305         98.911868         109.825667
 6.017190000e-05         75.933782         97.906235         108.849970
 6.020510000e-05         74.819632         96.756309         107.719121
 6.023840000e-05         73.618612         95.474723         106.443921
 6.027170000e-05         72.366770         94.096037         105.057463
 6.030500000e-05         71.104276         92.661919         103.600840
 6.033830000e-05         69.874801         91.220719         102.122806
 6.037160000e-05         68.720780         89.822393         100.674713
 6.040500000e-05         67.675738         88.509162         99.300813
 6.043840000e-05         66.770479         87.323029         98.046050
 6.047180000e-05         66.020670         86.289875         96.939318
 6.050520000e-05         65.430664         85.423026         95.996849
 6.053860000e-05         64.995145         84.724279         95.222976
 6.057200000e-05         64.701719         84.186286         94.612376
 6.060550000e-05         64.533282         83.794370         94.151656
 6.063890000e-05         64.472138         83.533560         93.827221
 6.067240000e-05         64.499074         83.383507         93.618866
 6.070590000e-05         64.596701         83.326580         93.509336
 6.073940000e-05         64.749255         83.345560         93.481347
 6.077300000e-05         64.943815         83.425399         93.519482
 6.080650000e-05         65.167869         83.552339         93.609890
 6.084010000e-05         65.413459         83.715892         93.741452
 6.087370000e-05         65.672509         83.906452         93.904261
 6.090730000e-05         65.939124         84.116401         94.090270
 6.094090000e-05         66.208814         84.339707         94.293054
 6.097450000e-05         66.478087         84.571481         94.507341
 6.100820000e-05         66.745159         84.808658         94.729693
 6.104190000e-05         67.007328         85.047590         94.956207
 6.107560000e-05         67.263222         85.285963         95.184285
 6.110930000e-05         67.511911         85.522050         95.411958
 6.114300000e-05         67.752795         85.754562         95.637721
 6.117670000e-05         67.985529         85.982553         95.860434
 6.121050000e-05         68.210609         86.206018         96.079917
 6.124430000e-05         68.427319         86.423808         96.294885
 6.127800000e-05         68.635117         86.634994         96.504285
 6.131180000e-05         68.835423         86.840688         96.709102
 6.134570000e-05         69.028411         87.040799         96.909151
 6.137950000e-05         69.213158         87.234124         97.103142
 6.141340000e-05         69.391056         87.421893         97.292230
 6.144720000e-05         69.561351         87.603135         97.475374
 6.148110000e-05         69.725363         87.779056         97.653720
 6.151500000e-05         69.882861         87.949269         97.826826
 6.154900000e-05         70.034634         88.114504         97.995391
 6.158290000e-05         70.180008         88.273884         98.158469
 6.161690000e-05         70.320198         88.428643         98.317284
 6.165080000e-05         70.454597         88.577989         98.470978
 6.168480000e-05         70.584323         88.723092         98.620727
 6.171880000e-05         70.709182         88.863641         98.766178
 6.175290000e-05         70.829754         89.000217         98.907902
 6.178690000e-05         70.945611         89.132255         99.045283
 6.182100000e-05         71.057624         89.260687         99.179266
 6.185500000e-05         71.165348         89.384937         99.309225
 6.188910000e-05         71.269602         89.505900         99.436077
 6.192330000e-05         71.370576         89.623739         99.559967
 6.195740000e-05         71.467832         89.737904         99.680305
 6.199150000e-05         71.561842         89.848881         99.797572
 6.202570000e-05         71.653020         89.957129         99.912243
 6.205990000e-05         71.741257         90.062484         100.024130
 6.209410000e-05         71.826668         90.165028         100.133296
 6.212830000e-05         71.909428         90.264948         100.239929
 6.216250000e-05         71.989623         90.362307         100.344082
 6.219680000e-05         72.067612         90.457514         100.446179
 6.223100000e-05         72.143075         90.550135         100.545737
 6.226530000e-05         72.216515         90.640771         100.643395
 6.229960000e-05         72.287855         90.729303         100.739012
 6.233390000e-05         72.357171         90.815782         100.832628
 6.236830000e-05         72.424765         90.900562         100.924613
 6.240260000e-05         72.490310         90.983222         101.014508
 6.243700000e-05         72.554302         91.064352         101.102937
 6.247140000e-05         72.616592         91.143755         101.189682
 6.250580000e-05         72.677277         91.221515         101.274818
 6.254020000e-05         72.736433         91.297718         101.358433
 6.257460000e-05         72.794116         91.372421         101.440583
 6.260910000e-05         72.850532         91.445861         101.521517
 6.264350000e-05         72.905449         91.517725         101.600883
 6.267800000e-05         72.959229         91.588475         101.679186
 6.271250000e-05         73.011775         91.657944         101.756225
 6.274710000e-05         73.063290         91.726410         101.832310
 6.278160000e-05         73.113508         91.793492         101.907008
 6.281620000e-05         73.162776         91.859640         101.980814
 6.285070000e-05         73.210877         91.924545         102.053372
 6.288530000e-05         73.258097         91.988577         102.125093
 6.291990000e-05         73.304380         92.051651         102.195873
 6.295460000e-05         73.349855         92.113937         102.265903
 6.298920000e-05         73.394337         92.175154         102.334854
 6.302390000e-05         73.438095         92.235662         102.403127
 6.305850000e-05         73.480906         92.295158         102.470382
 6.309320000e-05         73.523069         92.354021         102.537033
 6.312800000e-05         73.564587         92.412267         102.603101
 6.316270000e-05         73.605279         92.469608         102.668245
 6.319740000e-05         73.645312         92.526285         102.732741
 6.323220000e-05         73.684784         92.582413         102.796710
 6.326700000e-05         73.723619         92.637894         102.860044
 6.330180000e-05         73.761848         92.692744         102.922748
 6.333660000e-05         73.799502         92.747015         102.984886
 6.337140000e-05         73.836590         92.800693         103.046432
 6.340630000e-05         73.873249         92.853973         103.107604
 6.344120000e-05         73.909397         92.906734         103.168266
 6.347600000e-05         73.944964         92.958854         103.228266
 6.351100000e-05         73.980248         93.010775         103.288117
 6.354590000e-05         74.014994         93.062098         103.347347
 6.358080000e-05         74.049304         93.112984         103.406147
 6.360000000e-05         74.067998         93.140791         103.438309
 6.361580000e-05         74.083305         93.163597         103.464699
 6.365070000e-05         74.116805         93.213655         103.522675
 6.368570000e-05         74.150038         93.263486         103.580445
 6.372070000e-05         74.182896         93.312943         103.637847
 6.375580000e-05         74.215506         93.362198         103.695071
 6.379080000e-05         74.247672         93.410954         103.751775
 6.382590000e-05         74.279632         93.459555         103.808348
 6.386100000e-05         74.311300         93.507871         103.864640
 6.389610000e-05         74.342646         93.555856         103.920598
 6.393120000e-05         74.373749         93.603612         103.976332
 6.396630000e-05         74.404578         93.651093         104.031791
 6.400150000e-05         74.435263         93.698479         104.087175
 6.403660000e-05         74.465600         93.745489         104.142168
 6.407180000e-05         74.495793         93.792397         104.197079
 6.410700000e-05         74.525781         93.839114         104.251801
 6.414220000e-05         74.555579         93.885657         104.306352
 6.417750000e-05         74.585253         93.932129         104.360854
 6.421270000e-05         74.614647         93.978276         104.415006
 6.424800000e-05         74.643959         94.024415         104.469182
 6.428330000e-05         74.673125         94.070417         104.523217
 6.431860000e-05         74.702123         94.116272         104.577109
 6.435390000e-05         74.730971         94.161987         104.630861
 6.438930000e-05         74.759758         94.207705         104.684641
 6.442460000e-05         74.788353         94.253207         104.738185
 6.446000000e-05         74.816894         94.298722         104.791770
 6.449540000e-05         74.845321         94.344143         104.845260
 6.453080000e-05         74.873627         94.389462         104.898652
 6.456630000e-05         74.901941         94.434868         104.952159
 6.460170000e-05         74.930078         94.480065         105.005435
 6.463720000e-05         74.958199         94.525315         105.058787
 6.467270000e-05         74.986238         94.570513         105.112094
 6.470820000e-05         75.014217         94.615679         105.165373
 6.474370000e-05         75.042126         94.660807         105.218621
 6.477920000e-05         75.069978         94.705899         105.271833
 6.481480000e-05         75.097835         94.751083         105.325170
 6.485030000e-05         75.125580         94.796129         105.378346
 6.488590000e-05         75.153360         94.841280         105.431651
 6.492150000e-05         75.181095         94.886436         105.484976
 6.495720000e-05         75.208888         94.931722         105.538455
 6.499280000e-05         75.236562         94.976882         105.591794
 6.502850000e-05         75.264293         95.022177         105.645295
 6.506420000e-05         75.292002         95.067489         105.698823
 6.509990000e-05         75.319718         95.112848         105.752405
 6.513560000e-05         75.347403         95.158201         105.805984
 6.517130000e-05         75.375097         95.203615         105.859637
 6.520710000e-05         75.402846         95.249169         105.913463
 6.524280000e-05         75.430538         95.294660         105.967210
 6.527860000e-05         75.458292         95.340294         106.021129
 6.531440000e-05         75.486087         95.386019         106.075152
 6.535030000e-05         75.513941         95.431895         106.129361
 6.538610000e-05         75.541754         95.477729         106.183516
 6.542200000e-05         75.569654         95.523739         106.237879
 6.545780000e-05         75.597489         95.569681         106.292165
 6.549370000e-05         75.625453         95.615856         106.346718
 6.552960000e-05         75.653416         95.662059         106.401308
 6.556560000e-05         75.681505         95.708497         106.456171
 6.560150000e-05         75.709547         95.754896         106.510992
 6.563750000e-05         75.737695         95.801489         106.566038
 6.567350000e-05         75.765912         95.848214         106.621234
 6.570950000e-05         75.794144         95.894995         106.676499
 6.574550000e-05         75.822420         95.941876         106.731879
 6.578150000e-05         75.850732         95.988841         106.787358
 6.581760000e-05         75.879196         96.036078         106.843156
 6.585370000e-05         75.907700         96.083400         106.899051
 6.588980000e-05         75.936239         96.130818         106.955064
 6.592590000e-05         75.964845         96.178354         107.011209
 6.596200000e-05         75.993510         96.226013         107.067500
 6.599820000e-05         76.022325         96.273925         107.124081
 6.603430000e-05         76.051091         96.321800         107.180627
 6.607050000e-05         76.079995         96.369923         107.237463
 6.610670000e-05         76.108994         96.418197         107.294468
 6.614290000e-05         76.138020         96.466565         107.351594
 6.617920000e-05         76.167218         96.515231         107.409066
 6.621540000e-05         76.196386         96.563869         107.466508
 6.625170000e-05         76.225697         96.612757         107.524242
 6.628800000e-05         76.255065         96.661778         107.582142
 6.632430000e-05         76.284536         96.710969         107.640233
 6.636060000e-05         76.314044         96.760251         107.698436
 6.639700000e-05         76.343713         96.809831         107.756997
 6.643330000e-05         76.373373         96.859397         107.815537
 6.646970000e-05         76.403204         96.909274         107.874445
 6.650610000e-05         76.433082         96.959258         107.933487
 6.654260000e-05         76.463129         97.009544         107.992887
 6.657900000e-05         76.493181         97.059845         108.052303
 6.661540000e-05         76.523281         97.110267         108.111874
 6.665190000e-05         76.553549         97.160982         108.171790
 6.668840000e-05         76.583891         97.211845         108.231885
 6.672490000e-05         76.614308         97.262852         108.292155
 6.676150000e-05         76.644889         97.314164         108.352791
 6.679800000e-05         76.675440         97.365460         108.413420
 6.683460000e-05         76.706183         97.417084         108.474436
 6.687120000e-05         76.736992         97.468847         108.535625
 6.690780000e-05         76.767873         97.520761         108.597002
 6.694440000e-05         76.798821         97.572821         108.658560
 6.698100000e-05         76.829855         97.625042         108.720314
 6.701770000e-05         76.861052         97.677565         108.782435
 6.705430000e-05         76.892242         97.730107         108.844588
 6.709100000e-05         76.923593         97.782949         108.907106
 6.712780000e-05         76.955106         97.836088         108.969985
 6.716450000e-05         76.986607         97.889248         109.032903
 6.720120000e-05         77.018190         97.942570         109.096024
 6.723800000e-05         77.049911         97.996168         109.159486
 6.727480000e-05         77.081741         98.049966         109.223193
 6.731160000e-05         77.113626         98.103898         109.287075
 6.734840000e-05         77.145596         98.158005         109.351178
 6.738530000e-05         77.177703         98.212385         109.415620
 6.742210000e-05         77.209828         98.266830         109.480154
 6.745900000e-05         77.242092         98.321552         109.545035
 6.749590000e-05         77.274431         98.376432         109.610118
 6.753280000e-05         77.306853         98.431493         109.675434
 6.756970000e-05         77.339322         98.486686         109.740928
 6.760670000e-05         77.371970         98.542224         109.806849
 6.764370000e-05         77.404690         98.597912         109.872965
 6.768060000e-05         77.437386         98.653606         109.939107
 6.771770000e-05         77.470339         98.709786         110.005851
 6.775470000e-05         77.503258         98.765956         110.072604
 6.779170000e-05         77.536229         98.822259         110.139538
 6.782880000e-05         77.569387         98.878929         110.206930
 6.786590000e-05         77.602600         98.935740         110.274513
 6.790300000e-05         77.635857         98.992690         110.342292
 6.794010000e-05         77.669202         99.049835         110.410325
 6.797720000e-05         77.702590         99.107113         110.478544
 6.801440000e-05         77.736154         99.164732         110.547191
 6.805160000e-05         77.769753         99.222482         110.616028
 6.808870000e-05         77.803339         99.280252         110.684911
 6.812600000e-05         77.837175         99.338503         110.754396
 6.816320000e-05         77.870962         99.396753         110.823916
 6.820040000e-05         77.904819         99.455159         110.893646
 6.823770000e-05         77.938790         99.513856         110.963764
 6.827500000e-05         77.972847         99.572741         111.034133
 6.831230000e-05         78.006959         99.631788         111.104727
 6.834960000e-05         78.041109         99.690976         111.175527
 6.838700000e-05         78.075395         99.750472         111.246732
 6.842430000e-05         78.109654         99.809973         111.317973
 6.846170000e-05         78.144058         99.869801         111.389644
 6.849910000e-05         78.178509         99.929785         111.461536
 6.853650000e-05         78.212997         99.989906         111.533633
 6.857390000e-05         78.247542         100.050194         111.605966
 6.861140000e-05         78.282216         100.110799         111.678723
 6.864890000e-05         78.316931         100.171555         111.751702
 6.868640000e-05         78.351695         100.232458         111.824893
 6.872390000e-05         78.386495         100.293522         111.898325
 6.876140000e-05         78.421336         100.354729         111.971967
 6.879890000e-05         78.456216         100.416090         112.045838
 6.883650000e-05         78.491227         100.477774         112.120146
 6.887410000e-05         78.526274         100.539599         112.194666
 6.891170000e-05         78.561350         100.601570         112.269408
 6.894930000e-05         78.596459         100.663690         112.344377
 6.898700000e-05         78.631697         100.726132         112.419784
 6.902460000e-05         78.666869         100.788554         112.495214
 6.906230000e-05         78.702169         100.851287         112.571067
 6.910000000e-05         78.737487         100.914167         112.647154
 6.913770000e-05         78.772840         100.977191         112.723458
 6.917550000e-05         78.808311         101.040526         112.800194
 6.921320000e-05         78.843709         101.103838         112.876954
 6.925100000e-05         78.879221         101.167470         112.954159
 6.928880000e-05         78.914759         101.231242         113.031587
 6.932660000e-05         78.950309         101.295146         113.109230
 6.936440000e-05         78.985879         101.359202         113.187114
 6.940230000e-05         79.021562         101.423561         113.265422
 6.944010000e-05         79.057162         101.487892         113.343756
 6.947800000e-05         79.092870         101.552535         113.422528
 6.951590000e-05         79.128591         101.617319         113.501533
 6.955390000e-05         79.164415         101.682411         113.580975
 6.959180000e-05         79.200159         101.747468         113.660432
 6.962980000e-05         79.236002         101.812840         113.740340
 6.966770000e-05         79.271751         101.878176         113.820271
 6.970570000e-05         79.307604         101.943808         113.900623
 6.974380000e-05         79.343550         102.009760         113.981436
 6.978180000e-05         79.379408         102.075668         114.062258
 6.981990000e-05         79.415349         102.141877         114.143521
 6.985790000e-05         79.451200         102.208051         114.224808
 6.989600000e-05         79.487148         102.274537         114.306548
 6.993410000e-05         79.523075         102.341146         114.388513
 6.997230000e-05         79.559102         102.408065         114.470927
 7.001040000e-05         79.595014         102.474929         114.553349
 7.004860000e-05         79.631023         102.542120         114.636249
 7.008680000e-05         79.667001         102.609418         114.719359
 7.012500000e-05         79.702972         102.676848         114.802706
 7.016320000e-05         79.738927         102.744411         114.886299
 7.020150000e-05         79.774949         102.812268         114.970333
 7.023970000e-05         79.810865         102.880082         115.054395
 7.027800000e-05         79.846843         102.948191         115.138908
 7.031630000e-05         79.882789         103.016408         115.223639
 7.035470000e-05         79.918801         103.084943         115.308855
 7.039300000e-05         79.954684         103.153413         115.394077
 7.040000000e-05         79.961242         103.165940         115.409677
 7.043140000e-05         79.990629         103.222179         115.479758
 7.046980000e-05         80.026517         103.291053         115.565673
 7.050820000e-05         80.062373         103.360053         115.651838
 7.054660000e-05         80.098172         103.429157         115.738234
 7.058500000e-05         80.133911         103.498373         115.824878
 7.062350000e-05         80.169673         103.567864         115.911974
 7.066200000e-05         80.205363         103.637461         115.999320
 7.070050000e-05         80.240973         103.707154         116.086905
 7.073900000e-05         80.276481         103.776930         116.174726
 7.077750000e-05         80.311886         103.846794         116.262793
 7.081610000e-05         80.347242         103.916898         116.351319
 7.085460000e-05         80.382363         103.986891         116.439869
 7.089320000e-05         80.417375         104.057098         116.528883
 7.093180000e-05         80.452163         104.127316         116.618124
 7.097050000e-05         80.486753         104.197704         116.707839
 7.100910000e-05         80.520864         104.267845         116.797558
 7.104780000e-05         80.554574         104.338041         116.887740
 7.108650000e-05         80.587593         104.407998         116.978140
 7.112520000e-05         80.619609         104.477559         117.068770
 7.116390000e-05         80.650063         104.546406         117.159596
 7.120270000e-05         80.677966         104.614150         117.250848
 7.124150000e-05         80.700908         104.679376         117.342310
 7.128020000e-05         80.712519         104.738651         117.433980
 7.131900000e-05         80.687505         104.779907         117.528977
 7.135790000e-05         80.401097         104.814291         117.927559
 7.139670000e-05         81.165876         105.161726         117.758537
 7.143560000e-05         81.046816         105.138795         117.821086
 7.147450000e-05         81.042049         105.187921         117.908943
 7.151340000e-05         81.059178         105.250396         118.000541
 7.155230000e-05         81.084231         105.317738         118.093511
 7.159120000e-05         81.113002         105.387408         118.187192
 7.163020000e-05         81.143890         105.458617         118.281635
 7.166920000e-05         81.175999         105.530689         118.376480
 7.170820000e-05         81.208900         105.603381         118.471687
 7.174720000e-05         81.242321         105.676516         118.567196
 7.178620000e-05         81.276104         105.750032         118.663036
 7.182530000e-05         81.310227         105.824046         118.759431
 7.186440000e-05         81.344558         105.898341         118.856127
 7.190350000e-05         81.378993         105.972855         118.953107
 7.194260000e-05         81.413518         106.047565         119.050350
 7.198170000e-05         81.448116         106.122500         119.147913
 7.202090000e-05         81.482832         106.197787         119.245980
 7.206010000e-05         81.517579         106.273263         119.344347
 7.209930000e-05         81.552331         106.348909         119.443002
 7.213850000e-05         81.587072         106.424711         119.541937
 7.217770000e-05         81.621818         106.500678         119.641159
 7.221700000e-05         81.656623         106.576985         119.740911
 7.225630000e-05         81.691399         106.653446         119.840959
 7.229550000e-05         81.726051         106.729854         119.941027
 7.233490000e-05         81.760842         106.806792         120.041887
 7.237420000e-05         81.795513         106.883702         120.142806
 7.241360000e-05         81.830212         106.960913         120.244224
 7.245290000e-05         81.864782         107.038088         120.345699
 7.249230000e-05         81.899381         107.115590         120.447712
 7.253170000e-05         81.933917         107.193204         120.549978
 7.257120000e-05         81.968486         107.271167         120.652817
 7.261060000e-05         82.002906         107.349055         120.755666
 7.265010000e-05         82.037349         107.427286         120.859084
 7.268960000e-05         82.071721         107.505625         120.962759
 7.272910000e-05         82.106022         107.584087         121.066713
 7.276860000e-05         82.140258         107.662688         121.170967
 7.280820000e-05         82.174487         107.741580         121.275733
 7.284770000e-05         82.208551         107.820399         121.380523
 7.288730000e-05         82.242645         107.899551         121.485868
 7.292690000e-05         82.276634         107.978790         121.591461
 7.296660000e-05         82.310621         108.058345         121.697599
 7.300620000e-05         82.344455         108.137820         121.803747
 7.304590000e-05         82.378265         108.217590         121.910428
 7.308560000e-05         82.411992         108.297470         122.017378
 7.312530000e-05         82.445601         108.377415         122.124552
 7.316500000e-05         82.479118         108.457464         122.231993
 7.320480000e-05         82.512621         108.537800         122.339948
 7.324450000e-05         82.545942         108.618044         122.447912
 7.328430000e-05         82.579208         108.698525         122.556340
 7.332410000e-05         82.612385         108.779105         122.665030
 7.336400000e-05         82.645521         108.859944         122.774206
 7.340380000e-05         82.678441         108.940624         122.883313
 7.344370000e-05         82.711335         109.021582         122.992929
 7.348360000e-05         82.744091         109.102582         123.102751
 7.352350000e-05         82.776714         109.183622         123.212767
 7.356340000e-05         82.809202         109.264688         123.322962
 7.360340000e-05         82.841622         109.345965         123.433591
 7.364330000e-05         82.873807         109.427054         123.544118
 7.368330000e-05         82.905912         109.508341         123.655068
 7.372330000e-05         82.937875         109.589635         123.766170
 7.376340000e-05         82.969735         109.671092         123.877656
 7.380340000e-05         83.001364         109.752336         123.988997
 7.384350000e-05         83.032881         109.833728         124.100708
 7.388360000e-05         83.064207         109.915039         124.212466
 7.392370000e-05         83.095334         109.996277         124.324289
 7.396380000e-05         83.126276         110.077445         124.436176
 7.400390000e-05         83.156996         110.158485         124.548058
 7.404410000e-05         83.187581         110.239607         124.660220
 7.408430000e-05         83.217941         110.320595         124.772371
 7.412450000e-05         83.248065         110.401406         124.884450
 7.416470000e-05         83.277945         110.482038         124.996461
 7.420500000e-05         83.307639         110.562661         125.108643
 7.424530000e-05         83.337068         110.643055         125.220689
 7.428560000e-05         83.366210         110.723176         125.332551
 7.432590000e-05         83.395068         110.803012         125.444202
 7.436620000e-05         83.423624         110.882556         125.555643
 7.440650000e-05         83.451866         110.961751         125.666795
 7.444690000e-05         83.479837         111.040749         125.777877
 7.448730000e-05         83.507467         111.119351         125.888616
 7.452770000e-05         83.534744         111.197504         125.998933
 7.456810000e-05         83.561637         111.275185         126.108811
 7.460860000e-05         83.588205         111.352528         126.218436
 7.464910000e-05         83.614378         111.429329         126.327521
 7.468960000e-05         83.640115         111.505515         126.435975
 7.473010000e-05         83.665393         111.581035         126.543731
 7.477060000e-05         83.690204         111.655860         126.650755
 7.481120000e-05         83.714594         111.730135         126.757252
 7.485170000e-05         83.738408         111.803406         126.862584
 7.489230000e-05         83.761745         111.875992         126.967215
 7.493290000e-05         83.784526         111.947653         127.070803
 7.497360000e-05         83.806775         112.018519         127.173552
 7.501420000e-05         83.828358         112.088148         127.274822
 7.505490000e-05         83.849364         112.156838         127.375056
 7.509560000e-05         83.869704         112.224340         127.473899
 7.513630000e-05         83.889349         112.290585         127.571266
 7.517700000e-05         83.908272         112.355485         127.667031
 7.521780000e-05         83.926460         112.419093         127.761300
 7.525860000e-05         83.943867         112.481186         127.853738
 7.529940000e-05         83.960467         112.541714         127.944275
 7.534020000e-05         83.976191         112.600526         128.032726
 7.538100000e-05         83.991018         112.657548         128.118979
 7.542190000e-05         84.004949         112.712812         128.203098
 7.546280000e-05         84.017876         112.766045         128.284707
 7.550360000e-05         84.029792         112.817088         128.363546
 7.554460000e-05         84.040686         112.866129         128.439954
 7.558550000e-05         84.050459         112.912716         128.513239
 7.562650000e-05         84.059106         112.956956         128.583601
 7.566740000e-05         84.066544         112.998495         128.650502
 7.570840000e-05         84.072757         113.037417         128.714111
 7.574950000e-05         84.077697         113.073574         128.774224
 7.579050000e-05         84.081293         113.106667         128.830380
 7.583160000e-05         84.083513         113.136701         128.882633
 7.587270000e-05         84.084282         113.163432         128.930631
 7.591380000e-05         84.083566         113.186746         128.974209
 7.595490000e-05         84.081333         113.206506         129.013169
 7.599600000e-05         84.077486         113.222515         129.047255
 7.603720000e-05         84.072010         113.234700         129.076375
 7.607840000e-05         84.064824         113.242831         129.100195
 7.611960000e-05         84.055896         113.246752         129.118488
 7.616080000e-05         84.045183         113.246335         129.131072
 7.620210000e-05         84.032583         113.241376         129.137696
 7.624330000e-05         84.018116         113.231745         129.138110
 7.628460000e-05         84.001669         113.217252         129.132111
 7.632590000e-05         83.983230         113.197772         129.119483
 7.636730000e-05         83.962700         113.173059         129.099912
 7.640860000e-05         83.940135         113.143115         129.073325
 7.645000000e-05         83.915402         113.107645         129.039370
 7.649140000e-05         83.888498         113.066578         128.997907
 7.653280000e-05         83.859399         113.019769         128.948716
 7.657420000e-05         83.828095         112.967140         128.891674
 7.661570000e-05         83.794445         112.908371         128.826372
 7.665710000e-05         83.758596         112.843658         128.752984
 7.669860000e-05         83.720400         112.772641         128.671060
 7.674010000e-05         83.679883         112.695334         128.580579
 7.678170000e-05         83.636983         112.611520         128.481243
 7.682320000e-05         83.591860         112.521490         128.373373
 7.686480000e-05         83.544328         112.424792         128.256390
 7.690640000e-05         83.494533         112.321657         128.130545
 7.694800000e-05         83.442481         112.212061         127.995787
 7.698970000e-05         83.388054         112.095717         127.851739
 7.703130000e-05         83.331599         111.973281         127.699182
 7.707300000e-05         83.272854         111.844182         127.537399
 7.711470000e-05         83.212042         111.708834         127.366877
 7.715650000e-05         83.149050         111.566966         127.187267
 7.719820000e-05         83.084257         111.419394         126.999580
 7.724000000e-05         83.017459         111.265601         126.803148
 7.728180000e-05         82.948904         111.106106         126.598617
 7.732360000e-05         82.878650         110.941087         126.386217
 7.736540000e-05         82.806873         110.770845         126.166312
 7.740720000e-05         82.733642         110.595581         125.939168
 7.744910000e-05         82.658907         110.415136         125.704566
 7.749100000e-05         82.583008         110.230276         125.463492
 7.753290000e-05         82.506046         110.041269         125.216300
 7.757480000e-05         82.428204         109.848513         124.963501
 7.761680000e-05         82.349437         109.651893         124.704942
 7.765880000e-05         82.270055         109.452194         124.441663
 7.770080000e-05         82.190248         109.249857         124.174241
 7.774280000e-05         82.110177         109.045293         123.903221
 7.778480000e-05         82.029987         108.838898         123.629140
 7.782690000e-05         81.949681         108.630622         123.351924
 7.786900000e-05         81.869600         108.421379         123.072800
 7.790000000e-05         81.810880         108.266958         122.866414
 7.791110000e-05         81.789901         108.211600         122.792353
 7.795320000e-05         81.710779         108.001758         122.511213
 7.799530000e-05         81.632362         107.792248         122.229930
 7.803750000e-05         81.554611         107.582986         121.948403
 7.807970000e-05         81.477901         107.374955         121.667954
 7.812190000e-05         81.402364         107.168543         121.389119
 7.816410000e-05         81.328149         106.964159         121.112463
 7.820640000e-05         81.255222         106.761726         120.837893
 7.824860000e-05         81.184024         106.562552         120.567206
 7.829090000e-05         81.114349         106.366055         120.299622
 7.833320000e-05         81.046517         106.173103         120.036325
 7.837560000e-05         80.980420         105.983499         119.777077
 7.841790000e-05         80.916462         105.798452         119.523550
 7.846030000e-05         80.854442         105.617366         119.274936
 7.850270000e-05         80.794620         105.440995         119.032278
 7.854510000e-05         80.737008         105.269500         118.795833
 7.858760000e-05         80.681565         105.102739         118.565411
 7.863000000e-05         80.628561         104.941642         118.342327
 7.867250000e-05         80.577812         104.785632         118.125794
 7.871500000e-05         80.529457         104.635229         117.916558
 7.875750000e-05         80.483538         104.490563         117.714808
 7.880010000e-05         80.439929         104.351357         117.520197
 7.884260000e-05         80.398869         104.218390         117.333818
 7.888520000e-05         80.360152         104.091052         117.154844
 7.892780000e-05         80.323806         103.969635         116.983728
 7.897050000e-05         80.289856         103.854019         116.820274
 7.901310000e-05         80.258316         103.744609         116.665126
 7.905580000e-05         80.229105         103.640964         116.517642
 7.909850000e-05         80.202182         103.543216         116.378069
 7.914120000e-05         80.177551         103.451367         116.246410
 7.918390000e-05         80.155175         103.365353         116.122601
 7.922670000e-05         80.134931         103.284875         116.006244
 7.926950000e-05         80.116847         103.210079         115.897569
 7.931230000e-05         80.100885         103.140895         115.796487
 7.935510000e-05         80.086934         103.077130         115.702775
 7.939790000e-05         80.074973         103.018726         115.616355
 7.944080000e-05         80.064905         102.965413         115.536865
 7.948370000e-05         80.056738         102.917252         115.464405
 7.952660000e-05         80.050355         102.874045         115.398736
 7.956950000e-05         80.045749         102.835724         115.339763
 7.961250000e-05         80.042814         102.802030         115.287139
 7.965550000e-05         80.041541         102.772961         115.240876
 7.969850000e-05         80.041789         102.748278         115.200684
 7.974150000e-05         80.043589         102.727954         115.166505
 7.978450000e-05         80.046833         102.711784         115.138083
 7.982760000e-05         80.051473         102.699600         115.115186
 7.987070000e-05         80.057455         102.691308         115.097701
 7.991380000e-05         80.064724         102.686786         115.085468
 7.995690000e-05         80.073206         102.685861         115.078263
 8.000000000e-05         80.082857         102.688410         115.075921
 8.004320000e-05         80.093640         102.694307         115.078264
 8.008640000e-05         80.105527         102.703464         115.085173
 8.012960000e-05         80.118402         102.715682         115.096406
 8.017280000e-05         80.132247         102.730866         115.111824
 8.021610000e-05         80.147033         102.748915         115.131285
 8.025930000e-05         80.162677         102.769669         115.154587
 8.030260000e-05         80.179193         102.793077         115.181645
 8.034600000e-05         80.196520         102.819030         115.212320
 8.038930000e-05         80.214558         102.847307         115.246326
 8.043270000e-05         80.233343         102.877929         115.283675
 8.047600000e-05         80.252758         102.910669         115.324075
 8.051950000e-05         80.272914         102.945652         115.367664
 8.056290000e-05         80.293609         102.982528         115.414004
 8.060630000e-05         80.314857         103.021278         115.463059
 8.064980000e-05         80.336709         103.061945         115.514868
 8.069330000e-05         80.359063         103.104325         115.569168
 8.073680000e-05         80.381876         103.148326         115.625838
 8.078030000e-05         80.405154         103.193902         115.684801
 8.082390000e-05         80.428885         103.241040         115.746049
 8.086750000e-05         80.453041         103.289619         115.809402
 8.091110000e-05         80.477545         103.339510         115.874703
 8.095470000e-05         80.502409         103.390679         115.941890
 8.099830000e-05         80.527572         103.443019         116.010831
 8.104200000e-05         80.553115         103.496649         116.081664
 8.108570000e-05         80.578946         103.551361         116.154117
 8.112940000e-05         80.605019         103.607068         116.228079
 8.117310000e-05         80.631369         103.663782         116.303544
 8.121690000e-05         80.657994         103.721526         116.380555
 8.126070000e-05         80.684828         103.780129         116.458875
 8.130450000e-05         80.711865         103.839563         116.538466
 8.134830000e-05         80.739120         103.899805         116.619281
 8.139210000e-05         80.766516         103.960749         116.701196
 8.143600000e-05         80.794125         104.022519         116.784368
 8.147990000e-05         80.821911         104.084971         116.868589
 8.152380000e-05         80.849795         104.147994         116.953725
 8.156770000e-05         80.877840         104.211645         117.039831
 8.161170000e-05         80.906056         104.275979         117.126994
 8.165560000e-05         80.934301         104.340660         117.214753
 8.169960000e-05         80.962707         104.405974         117.303493
 8.174360000e-05         80.991215         104.471762         117.392992
 8.178770000e-05         81.019856         104.538112         117.483374
 8.183170000e-05         81.048517         104.604722         117.574221
 8.187580000e-05         81.077297         104.671844         117.665878
 8.191990000e-05         81.106158         104.739345         117.758157
 8.196410000e-05         81.135115         104.807303         117.851172
 8.200820000e-05         81.164060         104.875419         117.944505
 8.205240000e-05         81.193120         104.943984         118.038552
 8.209660000e-05         81.222228         105.012833         118.133084
 8.214080000e-05         81.251363         105.081921         118.228043
 8.218500000e-05         81.280505         105.151212         118.323384
 8.222930000e-05         81.309764         105.220910         118.419369
 8.227360000e-05         81.339035         105.290795         118.515705
 8.231790000e-05         81.368340         105.360894         118.612420
 8.236220000e-05         81.397665         105.431160         118.709452
 8.240650000e-05         81.426980         105.501557         118.806758
 8.245090000e-05         81.456402         105.572301         118.904618
 8.249530000e-05         81.485798         105.643132         119.002689
 8.253970000e-05         81.515218         105.714117         119.101052
 8.258410000e-05         81.544662         105.785236         119.199671
 8.262860000e-05         81.574154         105.856598         119.298714
 8.267310000e-05         81.603679         105.928088         119.397997
 8.271760000e-05         81.633178         105.999629         119.497436
 8.276210000e-05         81.662670         106.071239         119.597043
 8.280670000e-05         81.692257         106.143119         119.697091
 8.285120000e-05         81.721756         106.214889         119.797063
 8.289580000e-05         81.751330         106.286880         119.897405
 8.294040000e-05         81.780902         106.358925         119.997889
 8.298510000e-05         81.810537         106.431172         120.098722
 8.302970000e-05         81.840107         106.503311         120.199467
 8.307440000e-05         81.869753         106.575652         120.300551
 8.311910000e-05         81.899382         106.648007         120.401722
 8.316390000e-05         81.929082         106.720571         120.503245
 8.320860000e-05         81.958706         106.792972         120.604602
 8.325340000e-05         81.988404         106.865571         120.706288
 8.329820000e-05         82.018125         106.938209         120.808077
 8.334300000e-05         82.047815         107.010828         120.909906
 8.338780000e-05         82.077523         107.083471         121.011818
 8.343270000e-05         82.107296         107.156294         121.114034
 8.347760000e-05         82.137077         107.229108         121.216286
 8.352250000e-05         82.166847         107.301907         121.318571
 8.356740000e-05         82.196642         107.374743         121.420954
 8.361230000e-05         82.226443         107.447571         121.523368
 8.365730000e-05         82.256308         107.520555         121.626054
 8.370230000e-05         82.286175         107.593512         121.728747
 8.374730000e-05         82.316079         107.666512         121.831535
 8.379240000e-05         82.346055         107.739654         121.934565
 8.383740000e-05         82.375971         107.812611         122.037379
 8.388250000e-05         82.405965         107.885728         122.140460
 8.392760000e-05         82.435994         107.958857         122.243587
 8.397280000e-05         82.466086         108.032124         122.346958
 8.401790000e-05         82.496153         108.105242         122.450140
 8.406310000e-05         82.526286         108.178480         122.553537
 8.410830000e-05         82.556457         108.251730         122.656978
 8.415350000e-05         82.586655         108.324968         122.760429
 8.419880000e-05         82.616950         108.398375         122.864153
 8.424400000e-05         82.647185         108.471575         122.967618
 8.428930000e-05         82.677556         108.544991         123.071405
 8.433460000e-05         82.707931         108.618353         123.175147
 8.438000000e-05         82.738418         108.691889         123.279162
 8.442530000e-05         82.768869         108.765240         123.382937
 8.447070000e-05         82.799442         108.838774         123.486989
 8.451610000e-05         82.830035         108.912283         123.591032
 8.456150000e-05         82.860700         108.985814         123.695115
 8.460700000e-05         82.891448         109.059474         123.799411
 8.465240000e-05         82.922194         109.132991         123.903517
 8.469790000e-05         82.953060         109.206665         124.007853
 8.474340000e-05         82.983967         109.280340         124.112214
 8.478900000e-05         83.015005         109.354173         124.216803
 8.483450000e-05         83.046032         109.427861         124.321202
 8.488010000e-05         83.077184         109.501701         124.425825
 8.492570000e-05         83.108399         109.575549         124.530467
 8.497140000e-05         83.139750         109.649571         124.635359
 8.501700000e-05         83.171090         109.723429         124.740030
 8.506270000e-05         83.202575         109.797471         124.844959
 8.510840000e-05         83.234137         109.871532         124.949919
 8.515410000e-05         83.265791         109.945613         125.054895
 8.519990000e-05         83.297562         110.019845         125.160100
 8.524560000e-05         83.329360         110.093956         125.265124
 8.529140000e-05         83.361295         110.168204         125.370337
 8.533720000e-05         83.393337         110.242518         125.475636
 8.538310000e-05         83.425532         110.316998         125.581161
 8.542890000e-05         83.457729         110.391319         125.686461
 8.547480000e-05         83.490112         110.465864         125.792056
 8.552070000e-05         83.522585         110.540414         125.897651
 8.556660000e-05         83.555155         110.614984         126.003258
 8.561260000e-05         83.587899         110.689754         126.109131
 8.565860000e-05         83.620745         110.764540         126.215010
 8.570460000e-05         83.653706         110.839378         126.320942
 8.575060000e-05         83.686789         110.914263         126.426916
 8.579660000e-05         83.719973         110.989163         126.532892
 8.584270000e-05         83.753363         111.064277         126.639136
 8.588880000e-05         83.786857         111.139414         126.745393
 8.593490000e-05         83.820493         111.214616         126.851706
 8.598100000e-05         83.854243         111.289843         126.958029
 8.602720000e-05         83.888208         111.365294         127.064631
 8.607330000e-05         83.922226         111.440617         127.171018
 8.611960000e-05         83.956528         111.516320         127.277911
 8.616580000e-05         83.990901         111.591914         127.384604
 8.620000000e-05         84.016438         111.647905         127.463604
 8.621200000e-05         84.025414         111.667552         127.491319
 8.625830000e-05         84.060171         111.743440         127.598339
 8.630460000e-05         84.095046         111.819338         127.705337
 8.635090000e-05         84.130098         111.895330         127.812414
 8.639730000e-05         84.165384         111.971533         127.919735
 8.644360000e-05         84.200754         112.047645         128.026879
 8.649000000e-05         84.236356         112.123967         128.134269
 8.653640000e-05         84.272157         112.200395         128.241738
 8.658290000e-05         84.308184         112.277016         128.349430
 8.662930000e-05         84.344316         112.353559         128.456946
 8.667580000e-05         84.380709         112.430338         128.564734
 8.672230000e-05         84.417284         112.507185         128.672550
 8.676880000e-05         84.454056         112.584121         128.780419
 8.681540000e-05         84.491103         112.661308         128.888571
 8.686200000e-05         84.528321         112.738537         128.996717
 8.690860000e-05         84.565772         112.815890         129.104948
 8.695520000e-05         84.603422         112.893321         129.213213
 8.700180000e-05         84.641279         112.970833         129.321507
 8.704850000e-05         84.679435         113.048597         129.430074
 8.709520000e-05         84.717804         113.126455         129.538683
 8.714190000e-05         84.756403         113.204403         129.647327
 8.718860000e-05         84.795232         113.282458         129.756025
 8.723540000e-05         84.834359         113.360744         129.864958
 8.728220000e-05         84.873743         113.439171         129.973984
 8.732900000e-05         84.913350         113.517670         130.083014
 8.737580000e-05         84.953219         113.596284         130.192093
 8.742270000e-05         84.993421         113.675165         130.301435
 8.746950000e-05         85.033785         113.753981         130.410583
 8.751650000e-05         85.074592         113.833253         130.520246
 8.756340000e-05         85.115576         113.912462         130.629704
 8.761030000e-05         85.156815         113.991770         130.739189
 8.765730000e-05         85.198443         114.071380         130.848954
 8.770430000e-05         85.240334         114.151096         130.958752
 8.775130000e-05         85.282521         114.230933         131.068577
 8.779840000e-05         85.325078         114.311067         131.178689
 8.784540000e-05         85.367847         114.391140         131.288574
 8.789250000e-05         85.410994         114.471497         131.398717
 8.793960000e-05         85.454453         114.551986         131.508896
 8.798680000e-05         85.498327         114.632781         131.619347
 8.803390000e-05         85.542416         114.713525         131.729578
 8.808110000e-05         85.586925         114.794577         131.840077
 8.812830000e-05         85.631775         114.875765         131.950597
 8.817550000e-05         85.676942         114.957080         132.061139
 8.822280000e-05         85.722531         115.038681         132.171909
 8.827010000e-05         85.768491         115.120446         132.282723
 8.831740000e-05         85.814787         115.202337         132.393545
 8.836470000e-05         85.861452         115.284375         132.504382
 8.841200000e-05         85.908481         115.366555         132.615229
 8.845940000e-05         85.955962         115.449042         132.726317
 8.850680000e-05         86.003832         115.531687         132.837424
 8.855420000e-05         86.052076         115.614464         132.948515
 8.860170000e-05         86.100808         115.697562         133.059847
 8.864920000e-05         86.149937         115.780810         133.171173
 8.869660000e-05         86.199354         115.864037         133.282272
 8.874420000e-05         86.249407         115.947776         133.393833
 8.879170000e-05         86.299746         116.031477         133.505141
 8.883930000e-05         86.350627         116.115520         133.616679
 8.888680000e-05         86.401804         116.199520         133.727947
 8.893450000e-05         86.453647         116.284054         133.839688
 8.898210000e-05         86.505804         116.368549         133.951150
 8.902970000e-05         86.558409         116.453201         134.062584
 8.907740000e-05         86.611578         116.538200         134.174230
 8.912510000e-05         86.665205         116.623349         134.285826
 8.917290000e-05         86.719416         116.708862         134.397653
 8.922060000e-05         86.773969         116.794319         134.509147
 8.926840000e-05         86.829124         116.880137         134.620857
 8.931620000e-05         86.884765         116.966124         134.732516
 8.936400000e-05         86.940889         117.052255         134.844096
 8.941190000e-05         86.997639         117.138748         134.955866
 8.945970000e-05         87.054786         117.225228         135.067333
 8.950760000e-05         87.112547         117.312040         135.178948
 8.955560000e-05         87.170950         117.399198         135.290717
 8.960350000e-05         87.229762         117.486350         135.402183
 8.965150000e-05         87.289222         117.573830         135.513765
 8.969950000e-05         87.349231         117.661487         135.625261
 8.974750000e-05         87.409783         117.749306         135.736656
 8.979550000e-05         87.470886         117.837284         135.847929
 8.984360000e-05         87.532686         117.925622         135.959336
 8.989170000e-05         87.595041         118.014110         136.070602
 8.993980000e-05         87.657988         118.102777         136.181754
 8.998790000e-05         87.721503         118.191591         136.292752
 9.003610000e-05         87.785744         118.280761         136.403845
 9.008430000e-05         87.850588         118.370098         136.514794
 9.013250000e-05         87.916025         118.459588         136.625574
 9.018070000e-05         87.982077         118.549237         136.736183
 9.022900000e-05         88.048876         118.639231         136.846849
 9.027730000e-05         88.116310         118.729388         136.957335
 9.032560000e-05         88.184367         118.819693         137.067620
 9.037390000e-05         88.253056         118.910144         137.177693
 9.042220000e-05         88.322404         119.000773         137.287583
 9.047060000e-05         88.392544         119.091729         137.397469
 9.051900000e-05         88.463317         119.182808         137.507095
 9.056740000e-05         88.534769         119.274056         137.616511
 9.061590000e-05         88.607036         119.365633         137.725896
 9.066440000e-05         88.679990         119.457359         137.835028
 9.071290000e-05         88.753623         119.549231         137.943900
 9.076140000e-05         88.827937         119.641221         138.052469
 9.080990000e-05         88.902941         119.733344         138.160749
 9.085850000e-05         88.978814         119.825806         138.268970
 9.090710000e-05         89.055388         119.918386         138.376866
 9.095570000e-05         89.132662         120.011078         138.484426
 9.100440000e-05         89.210821         120.104093         138.591883
 9.105300000e-05         89.289540         120.197030         138.698767
 9.110170000e-05         89.369152         120.290275         138.805513
 9.115050000e-05         89.449670         120.383835         138.912125
 9.119920000e-05         89.530739         120.477280         139.018104
 9.124800000e-05         89.612742         120.571047         139.123930
 9.129680000e-05         89.695481         120.664897         139.229338
 9.134560000e-05         89.778960         120.758821         139.334301
 9.139440000e-05         89.863213         120.852859         139.438861
 9.144330000e-05         89.948383         120.947149         139.543159
 9.149220000e-05         90.034334         121.041542         139.647029
 9.154110000e-05         90.121045         121.135992         139.750403
 9.159000000e-05         90.208527         121.230515         139.853298
 9.163900000e-05         90.296943         121.325268         139.955877
 9.168800000e-05         90.386147         121.420090         140.057958
 9.173700000e-05         90.476137         121.514960         140.159501
 9.178600000e-05         90.566894         121.609868         140.260501
 9.183510000e-05         90.658625         121.705005         140.361147
 9.188410000e-05         90.750963         121.799991         140.461029
 9.193330000e-05         90.844447         121.895363         140.560704
 9.198240000e-05         90.938537         121.990574         140.659598
 9.203150000e-05         91.033412         122.085792         140.757875
 9.208070000e-05         91.129262         122.181194         140.855709
 9.212990000e-05         91.225900         122.276589         140.952895
 9.217920000e-05         91.323527         122.372162         141.049614
 9.222840000e-05         91.421748         122.467533         141.145479
 9.227770000e-05         91.520941         122.563051         141.240833
 9.232700000e-05         91.620934         122.658550         141.335502
 9.237630000e-05         91.721705         122.753995         141.429445
 9.242570000e-05         91.823452         122.849573         141.522838
 9.247510000e-05         91.926003         122.945116         141.615515
 9.252450000e-05         92.029309         123.040561         141.707399
 9.257390000e-05         92.133407         123.135951         141.798536
 9.262340000e-05         92.238472         123.231431         141.889053
 9.267280000e-05         92.344098         123.326633         141.978598
 9.272230000e-05         92.450698         123.421928         142.067517
 9.277190000e-05         92.558288         123.517324         142.155811
 9.282140000e-05         92.666404         123.612392         142.243070
 9.287100000e-05         92.775494         123.707535         142.329669
 9.292060000e-05         92.885328         123.802547         142.415413
 9.297020000e-05         92.995900         123.897419         142.500291
 9.301990000e-05         93.107434         123.992339         142.584466
 9.306960000e-05         93.219702         124.087108         142.667755
 9.311930000e-05         93.332683         124.181710         142.750147
 9.316900000e-05         93.446397         124.276163         142.831653
 9.321870000e-05         93.560813         124.370440         142.912252
 9.326850000e-05         93.676157         124.464722         142.992091
 9.331830000e-05         93.792211         124.558829         143.071019
 9.336810000e-05         93.908958         124.652762         143.149039
 9.341800000e-05         94.026621         124.746688         143.226287
 9.346790000e-05         94.144968         124.840424         143.302610
 9.351780000e-05         94.263996         124.933971         143.378014
 9.356770000e-05         94.383680         125.027313         143.452486
 9.361770000e-05         94.504276         125.120661         143.526203
 9.366760000e-05         94.625278         125.213611         143.598840
 9.371760000e-05         94.747179         125.306564         143.670725
 9.376770000e-05         94.869979         125.399517         143.741855
 9.381770000e-05         94.993178         125.492106         143.811961
 9.386780000e-05         95.117264         125.584692         143.881320
 9.391790000e-05         95.241991         125.677108         143.949813
 9.396800000e-05         95.367360         125.769368         144.017468
 9.401820000e-05         95.493612         125.861651         144.084421
 9.406830000e-05         95.620256         125.953612         144.150433
 9.411850000e-05         95.747797         126.045643         144.215807
 9.416880000e-05         95.876256         126.137761         144.280564
 9.421900000e-05         96.005106         126.229597         144.344453
 9.426930000e-05         96.134887         126.321569         144.407799
 9.431960000e-05         96.265338         126.413507         144.470498
 9.436990000e-05         96.396479         126.505432         144.532583
 9.442030000e-05         96.528613         126.597595         144.594255
 9.447060000e-05         96.661193         126.689622         144.655279
 9.452100000e-05         96.794823         126.781989         144.716028
 9.457150000e-05         96.929490         126.874672         144.776480
 9.462190000e-05         97.064705         126.967399         144.836522
 9.467240000e-05         97.201081         127.060611         144.896470
 9.472290000e-05         97.338360         127.154168         144.956274
 9.477340000e-05         97.476612         127.248157         145.016033
 9.482400000e-05         97.616175         127.342865         145.075998
 9.487460000e-05         97.756841         127.438170         145.136122
 9.492520000e-05         97.898700         127.534213         145.196576
 9.497580000e-05         98.041852         127.631101         145.257486
 9.502650000e-05         98.186677         127.729163         145.319136
 9.507710000e-05         98.332720         127.828146         145.381436
 9.512780000e-05         98.480721         127.928633         145.444850
 9.517860000e-05         98.630857         128.030823         145.509601
 9.522930000e-05         98.782707         128.134523         145.575669
 9.528010000e-05         98.937065         128.240370         145.643578
 9.533090000e-05         99.093881         128.348423         145.713478
 9.538170000e-05         99.253458         128.459021         145.785745
 9.543260000e-05         99.416420         128.572727         145.860892
 9.548350000e-05         99.582822         128.689732         145.939227
 9.550000000e-05         99.637571         128.728442         145.965383
 9.553440000e-05         99.753084         128.810477         146.021216
 9.558530000e-05         99.927697         128.935483         146.107411
 9.563630000e-05         100.107588         129.065632         146.198668
 9.568730000e-05         100.293104         129.201378         146.295540
 9.573830000e-05         100.484998         129.343525         146.398879
 9.578930000e-05         100.684204         129.493015         146.509654
 9.584040000e-05         100.892244         129.651328         146.629325
 9.589150000e-05         101.110008         129.819469         146.759012
 9.594260000e-05         101.339031         129.998982         146.900289
 9.599370000e-05         101.581244         130.191826         147.055166
 9.604490000e-05         101.839377         130.400623         147.226226
 9.609610000e-05         102.115772         130.627806         147.416010
 9.614730000e-05         102.413838         130.876748         147.627919
 9.619850000e-05         102.737823         131.151574         147.866059
 9.624980000e-05         103.093740         131.458061         148.136109
 9.630110000e-05         103.487654         131.802083         148.443909
 9.635240000e-05         103.927952         132.191548         148.797143
 9.640370000e-05         104.425205         132.636201         149.205110
 9.645510000e-05         104.993572         133.148677         149.679527
 9.650650000e-05         105.647467         133.740929         150.230776
 9.655790000e-05         106.402343         134.423742         150.866449
 9.660940000e-05         107.267084         135.196745         151.579534
 9.666080000e-05         108.208581         136.009030         152.305626
 9.671230000e-05         109.071219         136.666405         152.820008
 9.676390000e-05         109.274497         136.509361         152.396874
 9.681540000e-05         107.115976         133.712022         149.095125
 9.686700000e-05         99.798620         125.506606         140.127490
 9.691860000e-05         89.756330         114.983957         129.101207
 9.697020000e-05         85.198984         110.709526         124.962012
 9.702190000e-05         85.701082         111.685104         126.286308
 9.707350000e-05         87.622511         113.958804         128.840827
 9.712530000e-05         89.522835         116.083283         131.152088
 9.717700000e-05         91.097207         117.794499         132.981486
 9.722870000e-05         92.360735         119.140492         134.401380
 9.728050000e-05         93.379057         120.206943         135.513068
 9.733230000e-05         94.208831         121.062346         136.394554
 9.738420000e-05         94.896953         121.761026         137.106278
 9.743600000e-05         95.474274         122.338479         137.687608
 9.748790000e-05         95.967549         122.824564         138.171048
 9.753980000e-05         96.393560         123.238118         138.577200
 9.759170000e-05         96.765735         123.594046         138.922245
 9.764370000e-05         97.094761         123.904024         139.218733
 9.769570000e-05         97.387654         124.175855         139.475161
 9.774770000e-05         97.650464         124.416169         139.698674
 9.779980000e-05         97.888350         124.630505         139.895153
 9.785180000e-05         98.104227         124.822205         140.068318
 9.790390000e-05         98.301937         124.995278         140.222340
 9.795600000e-05         98.483547         125.152057         140.359791
 9.800820000e-05         98.651437         125.295026         140.483257
 9.806030000e-05         98.806613         125.425445         140.594215
 9.811250000e-05         98.951123         125.545357         140.694724
 9.816480000e-05         99.086123         125.656026         140.786143
 9.821700000e-05         99.212055         125.758050         140.869210
 9.826930000e-05         99.330335         125.852836         140.945330
 9.832160000e-05         99.441445         125.940958         141.015162
 9.837390000e-05         99.546035         126.023120         141.079456
 9.842630000e-05         99.644841         126.100043         141.138935
 9.847870000e-05         99.738161         126.172118         141.194063
 9.853110000e-05         99.826443         126.239807         141.245323
 9.858350000e-05         99.910062         126.303505         141.293131
 9.863600000e-05         99.989538         126.363739         141.338019
 9.868840000e-05         100.064818         126.420520         141.380062
 9.874090000e-05         100.136505         126.474411         141.419787
 9.879350000e-05         100.204855         126.525686         141.457485
 9.884600000e-05         100.269764         126.574304         141.493173
 9.889860000e-05         100.331713         126.620691         141.527237
 9.895130000e-05         100.390918         126.665093         141.559940
 9.900390000e-05         100.447251         126.707416         141.591231
 9.905660000e-05         100.501125         126.748037         141.621451
 9.910930000e-05         100.552563         126.787009         141.650681
 9.916200000e-05         100.601737         126.824502         141.679090
 9.921470000e-05         100.648711         126.860574         141.706735
 9.926750000e-05         100.693678         126.895402         141.733783
 9.932030000e-05         100.736729         126.929098         141.760363
 9.937310000e-05         100.777891         126.961687         141.786496
 9.942600000e-05         100.817371         126.993354         141.812355
 9.947890000e-05         100.855199         127.024137         141.837985
 9.953180000e-05         100.891401         127.054068         141.863420
 9.958470000e-05         100.926065         127.083228         141.888738
 9.963770000e-05         100.959338         127.111730         141.914032
 9.969060000e-05         100.991177         127.139568         141.939315
 9.974370000e-05         101.021836         127.166950         141.964771
 9.979670000e-05         101.051193         127.193776         141.990306
 9.984980000e-05         101.079384         127.220162         142.016031
 9.990290000e-05         101.106449         127.246134         142.041958
 9.995600000e-05         101.132426         127.271745         142.068145
 1.000090000e-04         101.157350         127.296995         142.094573
 1.000620000e-04         101.181285         127.321956         142.121315
 1.001150000e-04         101.204284         127.346655         142.148379
 1.001690000e-04         101.226814         127.371612         142.176350
 1.002220000e-04         101.248079         127.395917         142.204186
 1.002750000e-04         101.268574         127.420109         142.232485
 1.003290000e-04         101.288673         127.444642         142.261773
 1.003820000e-04         101.307667         127.468610         142.290960
 1.004350000e-04         101.326008         127.492552         142.320666
 1.004890000e-04         101.344035         127.516906         142.351434
 1.005420000e-04         101.361133         127.540818         142.382172
 1.005950000e-04         101.377668         127.564751         142.413443
 1.006490000e-04         101.393967         127.589183         142.445872
 1.007020000e-04         101.409442         127.613212         142.478252
 1.007560000e-04         101.424757         127.637803         142.511846
 1.008090000e-04         101.439337         127.662042         142.545409
 1.008630000e-04         101.453786         127.686868         142.580210
 1.009170000e-04         101.467818         127.711822         142.615615
 1.009700000e-04         101.481240         127.736475         142.650980
 1.010240000e-04         101.494606         127.761791         142.687659
 1.010780000e-04         101.507637         127.787279         142.724957
 1.011310000e-04         101.520147         127.812495         142.762190
 1.011850000e-04         101.532659         127.838422         142.800781
 1.012390000e-04         101.544932         127.864587         142.840026
 1.012930000e-04         101.557025         127.891027         142.879954
 1.013460000e-04         101.568649         127.917156         142.919703
 1.014000000e-04         101.580382         127.944109         142.960919
 1.014540000e-04         101.591960         127.971329         143.002780
 1.015080000e-04         101.603427         127.998849         143.045307
 1.015620000e-04         101.614795         128.026669         143.088492
 1.016160000e-04         101.626052         128.054769         143.132307
 1.016700000e-04         101.637282         128.083225         143.176820
 1.017240000e-04         101.648471         128.112002         143.221976
 1.017780000e-04         101.659656         128.141139         143.267817
 1.018320000e-04         101.670793         128.170574         143.314269
 1.018860000e-04         101.681963         128.200371         143.361380
 1.019400000e-04         101.693202         128.230577         143.409199
 1.019940000e-04         101.704423         128.261070         143.457586
 1.020480000e-04         101.715742         128.291970         143.506653
 1.021030000e-04         101.727346         128.323822         143.557283
 1.021570000e-04         101.738862         128.355512         143.607671
 1.022110000e-04         101.750433         128.387524         143.658629
 1.022650000e-04         101.762191         128.419997         143.710287
 1.023200000e-04         101.774272         128.453440         143.763512
 1.023740000e-04         101.786288         128.486672         143.816384
 1.024280000e-04         101.798465         128.520310         143.869884
 1.024830000e-04         101.811072         128.555008         143.925019
 1.025370000e-04         101.823600         128.589455         143.979739
 1.025920000e-04         101.836622         128.625018         144.036142
 1.026460000e-04         101.849581         128.660309         144.092076
 1.027010000e-04         101.863032         128.696703         144.149677
 1.027550000e-04         101.876463         128.732861         144.206831
 1.028100000e-04         101.890404         128.770113         144.265622
 1.028640000e-04         101.904363         128.807139         144.323950
 1.029190000e-04         101.918820         128.845256         144.383918
 1.029730000e-04         101.933342         128.883161         144.443410
 1.030280000e-04         101.948398         128.922179         144.504549
 1.030830000e-04         101.963780         128.961669         144.566287
 1.031370000e-04         101.979145         129.000837         144.627421
 1.031920000e-04         101.995163         129.041221         144.690282
 1.032470000e-04         102.011511         129.082062         144.753712
 1.033020000e-04         102.028222         129.123376         144.817713
 1.033570000e-04         102.045247         129.165100         144.882212
 1.034110000e-04         102.062328         129.206532         144.946089
 1.034660000e-04         102.080110         129.249206         145.011701
 1.035210000e-04         102.098250         129.292314         145.077817
 1.035760000e-04         102.116765         129.335887         145.144472
 1.036310000e-04         102.135691         129.379932         145.211648
 1.036860000e-04         102.155015         129.424438         145.279340
 1.037410000e-04         102.174726         129.469394         145.347533
 1.037960000e-04         102.194832         129.514785         145.416195
 1.038510000e-04         102.215387         129.560683         145.485406
 1.039060000e-04         102.236367         129.607024         145.555075
 1.039610000e-04         102.257801         129.653868         145.625278
 1.040160000e-04         102.279628         129.701123         145.695908
 1.040720000e-04         102.302318         129.749731         145.768330
 1.041270000e-04         102.325095         129.797972         145.839957
 1.041820000e-04         102.348284         129.846639         145.912017
 1.042370000e-04         102.371927         129.895757         145.984516
 1.042930000e-04         102.396518         129.946288         146.058845
 1.043480000e-04         102.421110         129.996341         146.132249
 1.044030000e-04         102.446181         130.046872         146.206116
 1.044590000e-04         102.472200         130.098790         146.281765
 1.045140000e-04         102.498252         130.150254         146.356499
 1.045690000e-04         102.524787         130.202179         146.431664
 1.046250000e-04         102.552316         130.255528         146.508630
 1.046800000e-04         102.579874         130.308398         146.584645
 1.047360000e-04         102.608408         130.362669         146.662435
 1.047910000e-04         102.636976         130.416465         146.739268
 1.048470000e-04         102.666564         130.471690         146.817888
 1.049030000e-04         102.696673         130.527370         146.896893
 1.049580000e-04         102.726782         130.582540         146.974903
 1.050140000e-04         102.757955         130.639163         147.054704
 1.050700000e-04         102.789660         130.696258         147.134903
 1.051250000e-04         102.821376         130.752821         147.214061
 1.051810000e-04         102.854172         130.810847         147.295009
 1.052370000e-04         102.887541         130.869372         147.376368
 1.052930000e-04         102.921464         130.928353         147.458075
 1.053480000e-04         102.955307         130.986723         147.538670
 1.054040000e-04         102.990320         131.046616         147.621084
 1.054600000e-04         103.025900         131.106970         147.703844
 1.055160000e-04         103.062039         131.167795         147.786968
 1.055720000e-04         103.098754         131.229092         147.870445
 1.056280000e-04         103.136036         131.290836         147.954239
 1.056840000e-04         103.173895         131.353057         148.038390
 1.057400000e-04         103.212332         131.415739         148.122869
 1.057960000e-04         103.251326         131.478854         148.207646
 1.058520000e-04         103.290908         131.542435         148.292749
 1.059080000e-04         103.331064         131.606471         148.378171
 1.059640000e-04         103.371819         131.670983         148.463924
 1.060000000e-04         103.398322         131.712679         148.519191
 1.060200000e-04         103.413165         131.735942         148.549967
 1.060760000e-04         103.455057         131.801324         148.636292
 1.061330000e-04         103.498342         131.868379         148.724498
 1.061890000e-04         103.541429         131.934678         148.811422
 1.062450000e-04         103.585117         132.001437         148.898644
 1.063010000e-04         103.629409         132.068653         148.986154
 1.063580000e-04         103.675077         132.137510         149.075504
 1.064140000e-04         103.720566         132.205628         149.163578
 1.064700000e-04         103.766637         132.274177         149.251909
 1.065270000e-04         103.814136         132.344398         149.342086
 1.065830000e-04         103.861404         132.413828         149.430940
 1.066400000e-04         103.910147         132.484967         149.521658
 1.066960000e-04         103.958639         132.555301         149.611042
 1.067530000e-04         104.008576         132.627302         149.702243
 1.068090000e-04         104.058261         132.698506         149.792123
 1.068660000e-04         104.109453         132.771419         149.883837
 1.069220000e-04         104.160359         132.843501         149.974195
 1.069790000e-04         104.212780         132.917300         150.066395
 1.070360000e-04         104.265808         132.991526         150.158814
 1.070920000e-04         104.318531         133.064898         150.249850
 1.071490000e-04         104.372806         133.140013         150.342737
 1.072060000e-04         104.427715         133.215577         150.435856
 1.072630000e-04         104.483232         133.291561         150.529176
 1.073190000e-04         104.538381         133.366636         150.621071
 1.073760000e-04         104.595144         133.443495         150.714826
 1.074330000e-04         104.652514         133.520776         150.808782
 1.074900000e-04         104.710511         133.598485         150.902935
 1.075470000e-04         104.769132         133.676622         150.997285
 1.076040000e-04         104.828348         133.755168         151.091822
 1.076610000e-04         104.888219         133.834164         151.186562
 1.077180000e-04         104.948677         133.913554         151.281470
 1.077750000e-04         105.009765         133.993383         151.376580
 1.078320000e-04         105.071464         134.073618         151.471857
 1.078890000e-04         105.133802         134.154283         151.567311
 1.079460000e-04         105.196728         134.235345         151.662932
 1.080030000e-04         105.260271         134.316820         151.758719
 1.080600000e-04         105.324412         134.398695         151.854664
 1.081180000e-04         105.390306         134.482421         151.952450
 1.081750000e-04         105.455685         134.565122         152.048718
 1.082320000e-04         105.521664         134.648217         152.145129
 1.082890000e-04         105.588240         134.731708         152.241688
 1.083470000e-04         105.656606         134.817068         152.340081
 1.084040000e-04         105.724376         134.901342         152.436915
 1.084610000e-04         105.792758         134.986022         152.533899
 1.085190000e-04         105.862920         135.072565         152.632704
 1.085760000e-04         105.932443         135.157988         152.729927
 1.086340000e-04         106.003736         135.245271         152.828970
 1.086910000e-04         106.074345         135.331415         152.926425
 1.087490000e-04         106.146694         135.419410         153.025697
 1.088060000e-04         106.218089         135.506114         153.123317
 1.088640000e-04         106.290598         135.594359         153.222652
 1.089210000e-04         106.358775         135.679654         153.319835
 1.089790000e-04         106.467083         135.786185         153.425372
 1.090370000e-04         106.523502         135.866359         153.521678
 1.090940000e-04         106.596229         135.954115         153.619538
 1.091520000e-04         106.672217         136.044492         153.719453
 1.092100000e-04         106.749195         136.135433         153.819518
 1.092680000e-04         106.826961         136.226853         153.919719
 1.093250000e-04         106.904023         136.317077         154.018272
 1.093830000e-04         106.983065         136.409271         154.118647
 1.094410000e-04         107.062729         136.501848         154.219107
 1.094990000e-04         107.143010         136.594809         154.319659
 1.095570000e-04         107.223834         136.688097         154.420261
 1.096150000e-04         107.305252         136.781752         154.520939
 1.096730000e-04         107.387248         136.875762         154.621687
 1.097310000e-04         107.469806         136.970120         154.722499
 1.097890000e-04         107.552895         137.064795         154.823352
 1.098470000e-04         107.636562         137.159827         154.924271
 1.099050000e-04         107.720765         137.255183         155.025235
 1.099630000e-04         107.805519         137.350876         155.126252
 1.100210000e-04         107.890797         137.446882         155.227304
 1.100790000e-04         107.976620         137.543222         155.328406
 1.101380000e-04         108.064473         137.641556         155.431292
 1.101960000e-04         108.151335         137.738519         155.532456
 1.102540000e-04         108.238732         137.835806         155.633661
 1.103120000e-04         108.326638         137.933398         155.734892
 1.103710000e-04         108.416581         138.032980         155.837889
 1.104290000e-04         108.505497         138.131172         155.939161
 1.104870000e-04         108.594921         138.229666         156.040455
 1.105460000e-04         108.686398         138.330164         156.143518
 1.106040000e-04         108.776787         138.429229         156.244833
 1.106630000e-04         108.869256         138.530317         156.347923
 1.107210000e-04         108.960625         138.629965         156.449269
 1.107800000e-04         109.054045         138.731609         156.552362
 1.108380000e-04         109.146354         138.831808         156.653710
 1.108970000e-04         109.240708         138.934001         156.756804
 1.109560000e-04         109.335540         139.036473         156.859895
 1.110140000e-04         109.429219         139.137473         156.961232
 1.110730000e-04         109.524965         139.240481         157.064314
 1.111320000e-04         109.621146         139.343743         157.167383
 1.111900000e-04         109.716155         139.445521         157.268698
 1.112490000e-04         109.813226         139.549302         157.371746
 1.113080000e-04         109.910719         139.653326         157.474773
 1.113670000e-04         110.008631         139.757593         157.577781
 1.114260000e-04         110.106960         139.862102         157.680764
 1.114840000e-04         110.204032         139.965075         157.781983
 1.115430000e-04         110.303145         140.070029         157.884903
 1.116020000e-04         110.402687         140.175244         157.987822
 1.116610000e-04         110.502600         140.280662         158.090691
 1.117200000e-04         110.602908         140.386313         158.193540
 1.117790000e-04         110.703593         140.492187         158.296365
 1.118380000e-04         110.804641         140.598261         158.399142
 1.118970000e-04         110.906054         140.704551         158.501891
 1.119570000e-04         111.009556         140.812863         158.606358
 1.120160000e-04         111.111685         140.919566         158.709034
 1.120750000e-04         111.214142         141.026457         158.811665
 1.121340000e-04         111.316969         141.133575         158.914285
 1.121930000e-04         111.420073         141.240839         159.016832
 1.122530000e-04         111.525292         141.350144         159.121095
 1.123120000e-04         111.629064         141.457808         159.223579
 1.123710000e-04         111.733144         141.565652         159.326023
 1.124310000e-04         111.839283         141.675490         159.430146
 1.124900000e-04         111.943954         141.783680         159.532501
 1.125490000e-04         112.048920         141.892043         159.634813
 1.126090000e-04         112.155959         142.002423         159.738824
 1.126680000e-04         112.261487         142.111125         159.841059
 1.127280000e-04         112.369048         142.221813         159.944968
 1.127870000e-04         112.475096         142.330834         160.047122
 1.128470000e-04         112.583193         142.441850         160.150954
 1.129060000e-04         112.689760         142.551191         160.253035
 1.129660000e-04         112.798347         142.662516         160.356793
 1.130260000e-04         112.907205         142.774016         160.460529
 1.130850000e-04         113.014462         142.883790         160.562488
 1.131450000e-04         113.123741         142.995556         160.666133
 1.132050000e-04         113.233281         143.107498         160.769766
 1.132650000e-04         113.342995         143.219547         160.873340
 1.133240000e-04         113.451128         143.329907         160.975193
 1.133840000e-04         113.561252         143.442240         161.078717
 1.134440000e-04         113.671590         143.554729         161.182235
 1.135040000e-04         113.782108         143.667347         161.285727
 1.135640000e-04         113.892833         143.780116         161.389208
 1.136240000e-04         114.003729         143.893009         161.492665
 1.136840000e-04         114.114786         144.006030         161.596109
 1.137440000e-04         114.226013         144.119195         161.699560
 1.138040000e-04         114.337392         144.232477         161.802992
 1.138640000e-04         114.448937         144.345894         161.906422
 1.139240000e-04         114.560634         144.459445         162.009861
 1.139840000e-04         114.672474         144.573126         162.113309
 1.140440000e-04         114.784456         144.686942         162.216774
 1.141050000e-04         114.898449         144.802790         162.321981
 1.141650000e-04         115.010720         144.916887         162.425497
 1.142250000e-04         115.123118         145.031116         162.529042
 1.142850000e-04         115.235618         145.145460         162.632607
 1.143460000e-04         115.350146         145.261878         162.737963
 1.144060000e-04         115.462912         145.376515         162.841624
 1.144660000e-04         115.575780         145.491294         162.945349
 1.145270000e-04         115.690680         145.608158         163.050882
 1.145870000e-04         115.803774         145.723218         163.154720
 1.146480000e-04         115.918887         145.840380         163.260398
 1.147080000e-04         116.032220         145.955776         163.364430
 1.147690000e-04         116.147538         146.073242         163.470276
 1.148290000e-04         116.261058         146.188938         163.574486
 1.148900000e-04         116.376595         146.306749         163.680559
 1.149500000e-04         116.490361         146.422819         163.785029
 1.150110000e-04         116.606111         146.540998         163.891374
 1.150720000e-04         116.721945         146.659340         163.997837
 1.151320000e-04         116.836000         146.775945         164.102719
 1.151930000e-04         116.952085         146.894713         164.209526
 1.152540000e-04         117.068234         147.013654         164.316488
 1.153150000e-04         117.184525         147.132835         164.423654
 1.153750000e-04         117.299018         147.250292         164.529280
 1.154360000e-04         117.415509         147.369909         164.636850
 1.154970000e-04         117.532152         147.489797         164.744672
 1.155580000e-04         117.648872         147.609908         164.852721
 1.156190000e-04         117.765733         147.730287         164.961024
 1.156800000e-04         117.882737         147.850949         165.069608
 1.157410000e-04         117.999861         147.971893         165.178484
 1.158020000e-04         118.117121         148.093123         165.287650
 1.158630000e-04         118.234514         148.214652         165.397129
 1.159240000e-04         118.352061         148.336503         165.506944
 1.159850000e-04         118.469768         148.458688         165.617111
 1.160470000e-04         118.589565         148.583226         165.729460
 1.161080000e-04         118.707610         148.706130         165.840395
 1.161690000e-04         118.825828         148.829400         165.951728
 1.162300000e-04         118.944205         148.953041         166.063470
 1.162910000e-04         119.062792         149.077094         166.175657
 1.163530000e-04         119.183545         149.203631         166.290172
 1.164140000e-04         119.302551         149.328548         166.403304
 1.164760000e-04         119.423722         149.455975         166.518807
 1.165370000e-04         119.543179         149.581831         166.632979
 1.165980000e-04         119.662901         149.708186         166.747694
 1.166600000e-04         119.784825         149.837127         166.864867
 1.167210000e-04         119.905066         149.964530         166.980747
 1.167830000e-04         120.027544         150.094574         167.099144
 1.168440000e-04         120.148352         150.223101         167.216270
 1.169060000e-04         120.271455         150.354348         167.335997
 1.169680000e-04         120.394880         150.486220         167.456415
 1.170000000e-04         120.458730         150.554559         167.518871
 1.170290000e-04         120.516678         150.616638         167.575632
 1.170910000e-04         120.640812         150.749868         167.697553
 1.171530000e-04         120.765322         150.883796         167.820240
 1.172140000e-04         120.888224         151.016305         167.941762
 1.172760000e-04         121.013515         151.151705         168.066072
 1.173380000e-04         121.139257         151.287932         168.191286
 1.174000000e-04         121.265428         151.424954         168.317369
 1.174620000e-04         121.392073         151.562835         168.444389
 1.175240000e-04         121.519169         151.701569         168.572344
 1.175850000e-04         121.644704         151.838952         168.699196
 1.176470000e-04         121.772802         151.979511         168.829129
 1.177090000e-04         121.901412         152.121005         168.960071
 1.177710000e-04         122.030577         152.263508         169.092103
 1.178340000e-04         122.162372         152.409325         169.227357
 1.178960000e-04         122.292641         152.553871         169.361587
 1.179580000e-04         122.423493         152.699480         169.496949
 1.180200000e-04         122.554936         152.846186         169.633481
 1.180820000e-04         122.686983         152.994003         169.771189
 1.181440000e-04         122.819623         153.142948         169.910094
 1.182060000e-04         122.952876         153.293051         170.050220
 1.182690000e-04         123.088905         153.446787         170.193885
 1.183310000e-04         123.223380         153.599271         170.336514
 1.183930000e-04         123.358479         153.752963         170.480396
 1.184560000e-04         123.496357         153.910384         170.627905
 1.185180000e-04         123.632641         154.066533         170.774340
 1.185810000e-04         123.771692         154.226455         170.924434
 1.186430000e-04         123.909084         154.385053         171.073384
 1.187060000e-04         124.049205         154.547449         171.226007
 1.187680000e-04         124.187562         154.708459         171.377416
 1.188310000e-04         124.328560         154.873239         171.532453
 1.188930000e-04         124.467674         155.036529         171.686151
 1.189560000e-04         124.609295         155.203528         171.843395
 1.190180000e-04         124.748837         155.368879         171.999131
 1.190810000e-04         124.890680         155.537822         172.158278
 1.191440000e-04         125.032452         155.707594         172.318210
 1.192070000e-04         125.173989         155.878059         172.478780
 1.192690000e-04         125.312858         156.046345         172.637267
 1.193320000e-04         125.453333         156.217694         172.798576
 1.193950000e-04         125.592914         156.389176         172.959923
 1.194580000e-04         125.731308         156.560522         173.121021
 1.195210000e-04         125.868177         156.731438         173.281561
 1.195840000e-04         126.003133         156.901552         173.441149
 1.196470000e-04         126.135722         157.070449         173.599356
 1.197100000e-04         126.265421         157.237642         173.755676
 1.197730000e-04         126.391648         157.402559         173.909509
 1.198360000e-04         126.513720         157.564556         174.060194
 1.198990000e-04         126.630854         157.722870         174.206947
 1.199620000e-04         126.742165         157.876619         174.348858
 1.200250000e-04         126.846637         158.024814         174.484919
 1.200880000e-04         126.943120         158.166292         174.613939
 1.201510000e-04         127.030298         158.299746         174.734591
 1.202150000e-04         127.107790         158.425541         174.847007
 1.202780000e-04         127.171475         158.538013         174.945917
 1.203410000e-04         127.220718         158.637215         175.031147
 1.204050000e-04         127.253755         158.722152         175.101459
 1.204680000e-04         127.267086         158.787584         175.152050
 1.205310000e-04         127.258650         158.832130         175.181305
 1.205950000e-04         127.224669         158.852727         175.185917
 1.206580000e-04         127.162813         158.845126         175.162138
 1.207220000e-04         127.067260         158.804949         175.105091
 1.207850000e-04         126.936896         158.729062         175.012212
 1.208490000e-04         126.763041         158.610122         174.875665
 1.209120000e-04         126.546328         158.446590         174.694529
 1.209760000e-04         126.274718         158.227568         174.457442
 1.210400000e-04         125.945855         157.949214         174.160969
 1.211030000e-04         125.560808         157.611129         173.805145
 1.211670000e-04         125.102003         157.196418         173.372713
 1.212310000e-04         124.569878         156.703791         172.862883
 1.212950000e-04         123.959785         156.127591         172.270290
 1.213580000e-04         123.279484         155.474125         171.601784
 1.214220000e-04         122.504909         154.719043         170.832888
 1.214860000e-04         121.645383         153.870045         169.971940
 1.215500000e-04         120.702162         152.927283         169.019511
 1.216140000e-04         119.678964         151.893463         167.978728
 1.216780000e-04         118.582323         150.774302         166.855745
 1.217420000e-04         117.421700         149.578630         165.659764
 1.218060000e-04         116.209573         148.318641         164.403336
 1.218700000e-04         114.961170         147.009607         163.101983
 1.219340000e-04         113.694050         145.669542         161.773886
 1.219980000e-04         112.427405         144.318520         160.439178
 1.220620000e-04         111.181120         142.977663         159.118906
 1.221270000e-04         109.956448         141.648154         157.814461
 1.221910000e-04         108.809763         140.391476         156.586236
 1.222550000e-04         107.738104         139.205145         155.431680
 1.223190000e-04         106.754917         138.104693         154.365825
 1.223840000e-04         105.857217         137.087348         153.385953
 1.224480000e-04         105.079250         136.192972         152.530201
 1.225130000e-04         104.399864         135.398528         151.776165
 1.225770000e-04         103.839839         134.729810         151.147872
 1.226410000e-04         103.384934         134.171915         150.630559
 1.227060000e-04         103.025273         133.714381         150.213985
 1.227700000e-04         102.765199         133.365187         149.904527
 1.228350000e-04         102.588495         133.105674         149.684481
 1.229000000e-04         102.491178         132.933452         149.550613
 1.229640000e-04         102.464189         132.840394         149.494079
 1.230290000e-04         102.497914         132.814614         149.504029
 1.230940000e-04         102.584854         132.849430         149.573158
 1.231580000e-04         102.714766         132.934851         149.690951
 1.232230000e-04         102.884502         133.065919         149.853476
 1.232880000e-04         103.085869         133.234752         150.052372
 1.233530000e-04         103.312989         133.434988         150.281322
 1.234170000e-04         103.556800         133.657428         150.530787
 1.234820000e-04         103.820469         133.904103         150.803703
 1.235470000e-04         104.096521         134.167520         151.092227
 1.236120000e-04         104.381606         134.443916         151.392676
 1.236770000e-04         104.672945         134.730144         151.701974
 1.237420000e-04         104.968113         135.023413         152.017397
 1.238070000e-04         105.265159         135.321490         152.336801
 1.238720000e-04         105.562451         135.622435         152.658307
 1.239370000e-04         105.858578         135.924580         152.980309
 1.240020000e-04         106.152457         136.226605         153.301553
 1.240680000e-04         106.447639         136.532011         153.625876
 1.241330000e-04         106.734445         136.830610         153.942568
 1.241980000e-04         107.016823         137.126325         154.255895
 1.242630000e-04         107.294350         137.418587         154.565336
 1.243290000e-04         107.570824         137.711286         154.875070
 1.243940000e-04         107.837652         137.995231         155.175436
 1.244590000e-04         108.098903         138.274595         155.470891
 1.245250000e-04         108.358372         138.553388         155.765730
 1.245900000e-04         108.608161         138.823024         156.050897
 1.246560000e-04         108.855927         139.091692         156.335093
 1.247210000e-04         109.094222         139.351239         156.609718
 1.247870000e-04         109.330428         139.609640         156.883236
 1.248520000e-04         109.557496         139.859100         157.147408
 1.249180000e-04         109.782501         140.107334         157.410416
 1.249830000e-04         109.998734         140.346891         157.664390
 1.250490000e-04         110.213017         140.585264         157.917271
 1.251150000e-04         110.422059         140.818768         158.165174
 1.251800000e-04         110.623009         141.044136         158.404618
 1.252460000e-04         110.822160         141.268377         158.643064
 1.253120000e-04         111.016560         141.488149         158.876958
 1.253780000e-04         111.206309         141.703514         159.106371
 1.254440000e-04         111.391629         141.914688         159.331532
 1.255100000e-04         111.572639         142.121763         159.552540
 1.255760000e-04         111.749467         142.324837         159.769492
 1.256410000e-04         111.919672         142.521056         159.979337
 1.257070000e-04         112.088656         142.716627         160.188708
 1.257730000e-04         112.253890         142.908585         160.394430
 1.258400000e-04         112.417908         143.099869         160.599658
 1.259060000e-04         112.576025         143.284984         160.798484
 1.259720000e-04         112.730750         143.466813         160.994001
 1.260380000e-04         112.882252         143.645518         161.186372
 1.261040000e-04         113.030658         143.821228         161.375733
 1.261700000e-04         113.176053         143.994022         161.562164
 1.262370000e-04         113.320706         144.166577         161.748553
 1.263030000e-04         113.460386         144.333814         161.929400
 1.263690000e-04         113.597420         144.498491         162.107682
 1.264360000e-04         113.733859         144.663048         162.286041
 1.265020000e-04         113.865803         144.822772         162.459356
 1.265680000e-04         113.995350         144.980153         162.630322
 1.266350000e-04         114.124490         145.137615         162.801575
 1.267010000e-04         114.249526         145.290602         162.968134
 1.267680000e-04         114.374246         145.443752         163.135063
 1.268340000e-04         114.495028         145.592595         163.297475
 1.269010000e-04         114.615663         145.741759         163.460408
 1.269680000e-04         114.734314         145.889000         163.621420
 1.270340000e-04         114.849382         146.032267         163.778245
 1.271010000e-04         114.964359         146.175916         163.935657
 1.271680000e-04         115.077636         146.317921         164.091423
 1.272340000e-04         115.187573         146.456196         164.243249
 1.273010000e-04         115.297533         146.594952         164.395758
 1.273680000e-04         115.405971         146.732242         164.546798
 1.274350000e-04         115.512909         146.868071         164.696373
 1.275020000e-04         115.618419         147.002511         164.844552
 1.275690000e-04         115.722526         147.135590         164.991370
 1.276360000e-04         115.825309         147.267384         165.136895
 1.277030000e-04         115.926790         147.397922         165.281162
 1.277700000e-04         116.027037         147.527259         165.424219
 1.278370000e-04         116.126099         147.655447         165.566120
 1.279040000e-04         116.224034         147.782552         165.706929
 1.279710000e-04         116.320832         147.908564         165.846644
 1.280380000e-04         116.416579         148.033558         165.985327
 1.281050000e-04         116.511293         148.157568         166.123025
 1.281720000e-04         116.605039         148.280647         166.259780
 1.282400000e-04         116.699221         148.404639         166.397640
 1.283070000e-04         116.791079         148.525900         166.532552
 1.283740000e-04         116.882060         148.646338         166.666638
 1.284420000e-04         116.973555         148.767779         166.801917
 1.285090000e-04         117.062867         148.886627         166.934387
 1.285760000e-04         117.151394         149.004733         167.066104
 1.286440000e-04         117.240474         149.123880         167.199051
 1.287110000e-04         117.327517         149.240592         167.329350
 1.287790000e-04         117.415140         149.358373         167.460906
 1.288460000e-04         117.500792         149.473778         167.589866
 1.289140000e-04         117.587074         149.590317         167.720154
 1.289820000e-04         117.672714         149.706253         167.849821
 1.290490000e-04         117.756483         149.819918         167.977001
 1.291170000e-04         117.840914         149.934745         168.105530
 1.291850000e-04         117.924780         150.049051         168.233520
 1.292520000e-04         118.006886         150.161206         168.359144
 1.293200000e-04         118.089681         150.274540         168.486127
 1.293880000e-04         118.171983         150.387441         168.612663
 1.294560000e-04         118.253783         150.499883         168.738719
 1.295240000e-04         118.335128         150.611930         168.864365
 1.295920000e-04         118.416019         150.723583         168.989603
 1.296600000e-04         118.496488         150.834866         169.114450
 1.297280000e-04         118.576513         150.945755         169.238883
 1.297960000e-04         118.656159         151.056330         169.362988
 1.298640000e-04         118.735417         151.166565         169.486730
 1.299320000e-04         118.814310         151.276508         169.610167
 1.300000000e-04         118.892864         151.386165         169.733295
 1.300680000e-04         118.971066         151.495533         169.856116
 1.301360000e-04         119.048936         151.604621         169.978636
 1.302050000e-04         119.127640         151.715076         170.102705
 1.302730000e-04         119.204901         151.823686         170.224711
 1.303410000e-04         119.281859         151.932072         170.346480
 1.304100000e-04         119.359678         152.041839         170.469804
 1.304780000e-04         119.436129         152.149840         170.591143
 1.305460000e-04         119.512288         152.257616         170.712243
 1.306150000e-04         119.589347         152.366843         170.834974
 1.306830000e-04         119.665047         152.474296         170.955709
 1.307520000e-04         119.741634         152.583187         171.078065
 1.308200000e-04         119.816877         152.690342         171.198475
 1.308890000e-04         119.893051         152.798968         171.320528
 1.309570000e-04         119.967894         152.905862         171.440639
 1.310260000e-04         120.043659         153.014240         171.562414
 1.310950000e-04         120.119250         153.122517         171.684067
 1.311640000e-04         120.194656         153.230692         171.805604
 1.312320000e-04         120.268794         153.337206         171.925273
 1.313010000e-04         120.343883         153.445225         172.046620
 1.313700000e-04         120.418810         153.553172         172.167883
 1.314390000e-04         120.493590         153.661054         172.289064
 1.315080000e-04         120.568222         153.768877         172.410174
 1.315770000e-04         120.642721         153.876652         172.531221
 1.316450000e-04         120.716011         153.982832         172.650474
 1.317140000e-04         120.790261         154.090540         172.771428
 1.317830000e-04         120.864420         154.198249         172.892369
 1.318530000e-04         120.939501         154.307470         173.015010
 1.319220000e-04         121.013419         154.415129         173.135884
 1.319910000e-04         121.087238         154.522789         173.256747
 1.320600000e-04         121.160951         154.630445         173.377600
 1.321290000e-04         121.234570         154.738100         173.498441
 1.321980000e-04         121.308112         154.845781         173.619301
 1.322680000e-04         121.382628         154.955044         173.741930
 1.323370000e-04         121.455978         155.062745         173.862800
 1.324060000e-04         121.529280         155.170505         173.983722
 1.324760000e-04         121.603557         155.279843         174.106407
 1.325450000e-04         121.676695         155.387655         174.227374
 1.326140000e-04         121.749761         155.495507         174.348380
 1.326840000e-04         121.823841         155.604994         174.471209
 1.327530000e-04         121.896790         155.712946         174.592307
 1.328230000e-04         121.970725         155.822523         174.715229
 1.328930000e-04         122.044615         155.932168         174.838215
 1.329620000e-04         122.117375         156.040289         174.959491
 1.330320000e-04         122.191170         156.150086         175.082635
 1.331020000e-04         122.264886         156.259933         175.205838
 1.331710000e-04         122.337512         156.368290         175.327361
 1.332410000e-04         122.411143         156.478298         175.450734
 1.333110000e-04         122.484706         156.588371         175.574184
 1.333810000e-04         122.558245         156.698546         175.697739
 1.334500000e-04         122.630681         156.807233         175.819629
 1.335200000e-04         122.704142         156.917602         175.943401
 1.335900000e-04         122.777530         157.028036         176.067255
 1.336600000e-04         122.850912         157.138605         176.191255
 1.337300000e-04         122.924234         157.249252         176.315349
 1.338000000e-04         122.997526         157.360013         176.439575
 1.338700000e-04         123.070769         157.470868         176.563911
 1.339400000e-04         123.143999         157.581851         176.688390
 1.340110000e-04         123.218220         157.694526         176.814783
 1.340810000e-04         123.291343         157.805708         176.939509
 1.341510000e-04         123.364445         157.917013         177.064378
 1.342210000e-04         123.437524         158.028461         177.189418
 1.342910000e-04         123.510558         158.140013         177.314586
 1.343620000e-04         123.584596         158.253281         177.441694
 1.344320000e-04         123.657558         158.365082         177.567168
 1.345030000e-04         123.731519         158.478602         177.694589
 1.345730000e-04         123.804394         158.590636         177.820357
 1.346430000e-04         123.877255         158.702833         177.946324
 1.347140000e-04         123.951090         158.816731         178.074225
 1.347840000e-04         124.023876         158.929189         178.200524
 1.348550000e-04         124.097655         159.043376         178.328786
 1.349260000e-04         124.171382         159.157692         178.457220
 1.349960000e-04         124.244031         159.270535         178.584022
 1.350670000e-04         124.317694         159.385146         178.712835
 1.351380000e-04         124.391310         159.499889         178.841821
 1.352080000e-04         124.463821         159.613138         178.969165
 1.352790000e-04         124.537346         159.728164         179.098530
 1.353500000e-04         124.610834         159.843347         179.228102
 1.354210000e-04         124.684272         159.958668         179.357860
 1.354920000e-04         124.757638         160.074114         179.487802
 1.355620000e-04         124.829944         160.188104         179.616136
 1.356330000e-04         124.903217         160.303848         179.746485
 1.357040000e-04         124.976446         160.419747         179.877042
 1.357750000e-04         125.049628         160.535809         180.007826
 1.358460000e-04         125.122758         160.652020         180.138820
 1.359180000e-04         125.196840         160.770002         180.271856
 1.359890000e-04         125.269844         160.886506         180.403269
 1.360600000e-04         125.342768         161.003139         180.534880
 1.361310000e-04         125.415652         161.119955         180.666740
 1.362020000e-04         125.488476         161.236917         180.798812
 1.362740000e-04         125.562247         161.355675         180.932969
 1.363450000e-04         125.634905         161.472905         181.065455
 1.364160000e-04         125.707510         161.590312         181.198192
 1.364880000e-04         125.781067         161.709528         181.333033
 1.365590000e-04         125.853531         161.827261         181.466253
 1.366300000e-04         125.925880         161.945083         181.599639
 1.367020000e-04         125.999185         162.064750         181.735173
 1.367730000e-04         126.071405         162.182919         181.869070
 1.368450000e-04         126.144547         162.302893         182.005077
 1.369170000e-04         126.217580         162.423009         182.141320
 1.369880000e-04         126.289523         162.541615         182.275910
 1.370600000e-04         126.362345         162.662002         182.412607
 1.371320000e-04         126.435098         162.782569         182.549569
 1.372030000e-04         126.506733         162.901596         182.684852
 1.372750000e-04         126.579257         163.022437         182.822282
 1.373470000e-04         126.651674         163.143419         182.959945
 1.374190000e-04         126.723968         163.264544         183.097854
 1.374910000e-04         126.796168         163.385830         183.236020
 1.375630000e-04         126.868216         163.507224         183.374402
 1.376340000e-04         126.939141         163.627057         183.511080
 1.377060000e-04         127.010937         163.748723         183.649941
 1.377780000e-04         127.082594         163.870511         183.789027
 1.378510000e-04         127.155121         163.994145         183.930309
 1.379230000e-04         127.226490         164.116181         184.069863
 1.379950000e-04         127.297704         164.238337         184.209645
 1.380670000e-04         127.368781         164.360629         184.349678
 1.381390000e-04         127.439678         164.483018         184.489924
 1.382110000e-04         127.510399         164.605501         184.630374
 1.382840000e-04         127.581950         164.729810         184.773020
 1.383560000e-04         127.652332         164.852506         184.913916
 1.384280000e-04         127.722511         164.975282         185.055015
 1.385010000e-04         127.793499         165.099882         185.198311
 1.385730000e-04         127.863277         165.222812         185.339802
 1.386460000e-04         127.933842         165.347558         185.483494
 1.387180000e-04         128.003230         165.470668         185.625410
 1.387910000e-04         128.073354         165.595542         185.769477
 1.388630000e-04         128.142276         165.718750         185.911740
 1.389360000e-04         128.211922         165.843725         186.056164
 1.390080000e-04         128.280391         165.967050         186.198795
 1.390810000e-04         128.349538         166.092101         186.343551
 1.391540000e-04         128.418403         166.217163         186.488449
 1.392260000e-04         128.486063         166.340524         186.631502
 1.392990000e-04         128.554366         166.465600         186.776679
 1.393720000e-04         128.622399         166.590681         186.921982
 1.394450000e-04         128.690088         166.715711         187.067373
 1.395180000e-04         128.757493         166.840744         187.212898
 1.395910000e-04         128.824544         166.965700         187.358476
 1.396640000e-04         128.891236         167.090580         187.504116
 1.397370000e-04         128.957601         167.215414         187.649834
 1.398100000e-04         129.023583         167.340148         187.795593
 1.398830000e-04         129.089190         167.464772         187.941367
 1.399560000e-04         129.154391         167.589265         188.087144
 1.400290000e-04         129.219175         167.713609         188.232904
 1.401020000e-04         129.283556         167.837818         188.378659
 1.401750000e-04         129.347474         167.961824         188.524340
 1.402490000e-04         129.411806         168.087332         188.671955
 1.403220000e-04         129.474786         168.210913         188.817467
 1.403950000e-04         129.537262         168.334237         188.962855
 1.404690000e-04         129.600077         168.458984         189.110096
 1.405420000e-04         129.661505         168.581748         189.255178
 1.406160000e-04         129.723192         168.705834         189.402009
 1.406890000e-04         129.783497         168.827932         189.546669
 1.407620000e-04         129.843187         168.949631         189.691054
 1.408360000e-04         129.903083         169.072598         189.837137
 1.409100000e-04         129.962301         169.195104         189.982884
 1.409830000e-04         130.020068         169.315494         190.126312
 1.410570000e-04         130.077912         169.437016         190.271313
 1.411310000e-04         130.135025         169.557994         190.415886
 1.412040000e-04         130.190633         169.676775         190.558055
 1.412780000e-04         130.246204         169.796553         190.701657
 1.413520000e-04         130.300966         169.915679         190.844723
 1.414260000e-04         130.354892         170.034134         190.987236
 1.415000000e-04         130.407938         170.151846         191.129118
 1.415740000e-04         130.460114         170.268834         191.270393
 1.416470000e-04         130.510653         170.383447         191.409086
 1.417210000e-04         130.560938         170.498812         191.548984
 1.417960000e-04         130.610906         170.614881         191.690055
 1.418700000e-04         130.659192         170.728524         191.828502
 1.419440000e-04         130.706452         170.841288         191.966224
 1.420180000e-04         130.752660         170.953167         192.103233
 1.420920000e-04         130.797811         171.064175         192.239561
 1.421660000e-04         130.841896         171.174337         192.375262
 1.422400000e-04         130.884925         171.283733         192.510467
 1.423150000e-04         130.927455         171.393891         192.647109
 1.423890000e-04         130.968396         171.502024         192.781770
 1.424630000e-04         131.008401         171.609845         192.916622
 1.425380000e-04         131.048082         171.719117         193.053946
 1.426120000e-04         131.086575         171.827473         193.190855
 1.426870000e-04         131.125157         171.938560         193.332078
 1.427610000e-04         131.163281         172.050657         193.475563
 1.428360000e-04         131.202672         172.168708         193.627866
 1.429100000e-04         131.243468         172.292723         193.789320
 1.429850000e-04         131.289010         172.431906         193.972388
 1.430000000e-04         131.298920         172.462180         194.012478
 1.430600000e-04         131.343066         172.596003         194.190769
 1.431340000e-04         131.414329         172.807329         194.475607
 1.432090000e-04         131.531204         173.140963         194.931679
 1.432840000e-04         131.798724         173.872399         195.950964
 1.433590000e-04         131.432036         173.108560         195.812488
 1.434340000e-04         130.318681         170.097787         190.801547
 1.435080000e-04         130.822249         171.440777         192.597380
 1.435830000e-04         130.975065         171.880617         193.191963
 1.436580000e-04         131.046099         172.111643         193.506518
 1.437330000e-04         131.084541         172.261274         193.712089
 1.438080000e-04         131.105648         172.369130         193.862143
 1.438830000e-04         131.115641         172.451398         193.978602
 1.439580000e-04         131.117505         172.515864         194.072042
 1.440340000e-04         131.112716         172.567288         194.149061
 1.441090000e-04         131.102315         172.606705         194.210901
 1.441840000e-04         131.086811         172.636309         194.260666
 1.442590000e-04         131.066495         172.656912         194.299495
 1.443350000e-04         131.041249         172.669230         194.328553
 1.444100000e-04         131.011826         172.673219         194.347493
 1.444850000e-04         130.977988         172.669279         194.357040
 1.445610000e-04         130.939232         172.657316         194.357326
 1.446360000e-04         130.896588         172.637661         194.348391
 1.447120000e-04         130.848927         172.609790         194.330015
 1.447870000e-04         130.797481         172.574378         194.302632
 1.448630000e-04         130.740847         172.530399         194.265424
 1.449380000e-04         130.680519         172.478962         194.219319
 1.450140000e-04         130.614861         172.418596         194.162971
 1.450900000e-04         130.544645         172.349872         194.096864
 1.451650000e-04         130.470892         172.273782         194.021954
 1.452410000e-04         130.391603         172.188192         193.936126
 1.453170000e-04         130.307766         172.094021         193.840250
 1.453930000e-04         130.219379         171.991202         193.734243
 1.454690000e-04         130.126493         171.879710         193.618053
 1.455440000e-04         130.030459         171.761171         193.493390
 1.456200000e-04         129.928785         171.632451         193.356945
 1.456960000e-04         129.822729         171.495001         193.210216
 1.457720000e-04         129.712469         171.349000         193.053386
 1.458480000e-04         129.598028         171.194425         192.886423
 1.459250000e-04         129.477970         171.029205         192.707054
 1.460010000e-04         129.355531         170.857750         192.520070
 1.460770000e-04         129.229332         170.678137         192.323377
 1.461530000e-04         129.099530         170.490534         192.117153
 1.462290000e-04         128.966327         170.295200         191.901686
 1.463060000e-04         128.828075         170.089611         191.674167
 1.463820000e-04         128.688594         169.879418         191.440853
 1.464580000e-04         128.546337         169.662299         191.199174
 1.465350000e-04         128.399627         169.435620         190.946192
 1.466110000e-04         128.252522         169.205627         190.688884
 1.466880000e-04         128.101435         168.966687         190.420952
 1.467640000e-04         127.950593         168.725447         190.149839
 1.468410000e-04         127.796317         168.476026         189.868960
 1.469170000e-04         127.642913         168.225359         189.586120
 1.469940000e-04         127.486693         167.967403         189.294509
 1.470700000e-04         127.331980         167.709327         189.002254
 1.471470000e-04         127.175115         167.444978         188.702379
 1.472240000e-04         127.018384         167.178198         188.399256
 1.473010000e-04         126.862195         166.909659         188.093657
 1.473780000e-04         126.706867         166.639939         187.786258
 1.474540000e-04         126.554725         166.373120         187.481724
 1.475310000e-04         126.402113         166.102813         187.172783
 1.476080000e-04         126.251334         165.833078         186.864081
 1.476850000e-04         126.102748         165.564576         186.556395
 1.477620000e-04         125.956632         165.297838         186.250347
 1.478390000e-04         125.813326         165.033502         185.946687
 1.479160000e-04         125.673103         164.772112         185.646053
 1.479930000e-04         125.536182         164.514150         185.349027
 1.480710000e-04         125.401179         164.256961         185.052561
 1.481480000e-04         125.271794         164.007636         184.764841
 1.482250000e-04         125.146433         163.763260         184.482541
 1.483020000e-04         125.025360         163.524364         184.206287
 1.483800000e-04         124.907245         163.288333         183.933066
 1.484570000e-04         124.795301         163.061668         183.670437
 1.485340000e-04         124.688148         162.841653         183.415257
 1.486120000e-04         124.584535         162.625831         183.164717
 1.486890000e-04         124.487299         162.420117         182.925688
 1.487670000e-04         124.393996         162.219423         182.692281
 1.488440000e-04         124.307017         162.029051         182.470685
 1.489220000e-04         124.224263         161.844396         182.255554
 1.490000000e-04         124.146835         161.668054         182.049942
 1.490770000e-04         124.075666         161.502280         181.856489
 1.491550000e-04         124.008935         161.342916         181.670366
 1.492330000e-04         123.947538         161.192213         181.494220
 1.493100000e-04         123.892144         161.051998         181.330208
 1.493880000e-04         123.841241         160.918613         181.174073
 1.494660000e-04         123.795552         160.793975         181.028067
 1.495440000e-04         123.754984         160.678033         180.892154
 1.496220000e-04         123.719476         160.570761         180.766316
 1.497000000e-04         123.688954         160.472103         180.650503
 1.497780000e-04         123.663217         160.381865         180.544520
 1.498560000e-04         123.642215         160.299993         180.448305
 1.499340000e-04         123.625828         160.226359         180.361728
 1.500120000e-04         123.613946         160.160849         180.284670
 1.500900000e-04         123.606416         160.103259         180.216903
 1.501690000e-04         123.603108         160.052862         180.157584
 1.502470000e-04         123.603954         160.010747         180.108017
 1.503250000e-04         123.608780         159.976061         180.067198
 1.504040000e-04         123.617530         159.948263         180.034517
 1.504820000e-04         123.629912         159.927933         180.010655
 1.505600000e-04         123.645801         159.914378         179.994814
 1.506390000e-04         123.665366         159.907401         179.986772
 1.507170000e-04         123.687954         159.906951         179.986480
 1.507960000e-04         123.714011         159.912803         179.993683
 1.508740000e-04         123.742777         159.924648         180.008011
 1.509530000e-04         123.774760         159.942464         180.029476
 1.510320000e-04         123.809599         159.966060         180.057830
 1.511100000e-04         123.846587         159.994722         180.092241
 1.511890000e-04         123.886544         160.028998         180.133388
 1.512680000e-04         123.928976         160.068427         180.180703
 1.513470000e-04         123.973605         160.112636         180.233783
 1.514250000e-04         124.019871         160.160969         180.291813
 1.515040000e-04         124.068720         160.214321         180.355901
 1.515830000e-04         124.119554         160.272021         180.425234
 1.516620000e-04         124.172190         160.333788         180.499496
 1.517410000e-04         124.226589         160.399527         180.578563
 1.518200000e-04         124.282620         160.469019         180.662194
 1.518990000e-04         124.340175         160.542075         180.750161
 1.519780000e-04         124.399176         160.618550         180.842301
 1.520580000e-04         124.460311         160.699320         180.939673
 1.521370000e-04         124.522000         160.782248         181.039693
 1.522160000e-04         124.584846         160.868088         181.143300
 1.522950000e-04         124.648841         160.956780         181.250404
 1.523750000e-04         124.714689         161.049290         181.362191
 1.524540000e-04         124.780720         161.143235         181.475776
 1.525330000e-04         124.847631         161.239556         181.592309
 1.526130000e-04         124.916281         161.339474         181.713265
 1.526920000e-04         124.984831         161.440288         181.835389
 1.527720000e-04         125.054995         161.544486         181.961685
 1.528510000e-04         125.124985         161.649372         182.088889
 1.529310000e-04         125.196512         161.757499         182.220104
 1.530110000e-04         125.268580         161.867353         182.353502
 1.530900000e-04         125.340315         161.977555         182.487401
 1.531700000e-04         125.413431         162.090711         182.624973
 1.532500000e-04         125.487036         162.205433         182.764531
 1.533290000e-04         125.560089         162.320072         182.904079
 1.534090000e-04         125.634477         162.437551         183.047163
 1.534890000e-04         125.709174         162.556270         183.191854
 1.535690000e-04         125.784209         162.676215         183.338117
 1.536490000e-04         125.859499         162.797273         183.485832
 1.537290000e-04         125.935066         162.919433         183.634974
 1.538090000e-04         126.010835         163.042572         183.785406
 1.538890000e-04         126.086816         163.166668         183.937088
 1.539690000e-04         126.162957         163.291646         184.089945
 1.540490000e-04         126.239233         163.417432         184.243877
 1.541300000e-04         126.316623         163.545636         184.400855
 1.542100000e-04         126.393133         163.672946         184.556836
 1.542900000e-04         126.469756         163.800973         184.713779
 1.543700000e-04         126.546457         163.929649         184.871603
 1.544510000e-04         126.624181         164.060564         185.032265
 1.545310000e-04         126.700978         164.190409         185.191701
 1.546120000e-04         126.778756         164.322404         185.353867
 1.546920000e-04         126.855604         164.453288         185.514757
 1.547730000e-04         126.933423         164.586276         185.678316
 1.548530000e-04         127.010260         164.718035         185.840456
 1.549340000e-04         127.088054         164.851858         186.005218
 1.550140000e-04         127.164856         164.984398         186.168488
 1.550950000e-04         127.242587         165.118949         186.334324
 1.551760000e-04         127.320295         165.253850         186.500671
 1.552560000e-04         127.396975         165.387350         186.665376
 1.553370000e-04         127.474563         165.522803         186.832575
 1.554180000e-04         127.552122         165.658551         187.000212
 1.554990000e-04         127.629597         165.794519         187.168212
 1.555800000e-04         127.707036         165.930753         187.336617
 1.556610000e-04         127.784358         166.067121         187.505271
 1.557420000e-04         127.861620         166.203700         187.674266
 1.558230000e-04         127.938843         166.340502         187.843606
 1.559040000e-04         128.015949         166.477413         188.013167
 1.559850000e-04         128.093005         166.614508         188.183028
 1.560660000e-04         128.169966         166.751713         188.353098
 1.561470000e-04         128.246843         166.889043         188.523402
 1.562290000e-04         128.324576         167.028168         188.696007
 1.563100000e-04         128.401281         167.165703         188.866711
 1.563910000e-04         128.477919         167.303349         189.037620
 1.564730000e-04         128.555403         167.442755         189.210787
 1.565540000e-04         128.631830         167.580504         189.381975
 1.566350000e-04         128.707242         167.717377         189.552472
 1.567170000e-04         128.785715         167.858242         189.727224
 1.567980000e-04         128.861897         167.996172         189.898839
 1.568800000e-04         128.938988         168.135887         190.072718
 1.569620000e-04         129.016014         168.275666         190.246744
 1.570430000e-04         129.092033         168.413778         190.418747
 1.571250000e-04         129.168930         168.553638         190.592985
 1.572070000e-04         129.245757         168.693524         190.767313
 1.572880000e-04         129.321589         168.831730         190.939601
 1.573700000e-04         129.398294         168.971665         191.114100
 1.574520000e-04         129.474947         169.111631         191.288692
 1.575340000e-04         129.551550         169.251610         191.463348
 1.576160000e-04         129.628087         169.391590         191.638062
 1.576980000e-04         129.704593         169.531592         191.812843
 1.577800000e-04         129.781051         169.671607         191.987691
 1.578620000e-04         129.857478         169.811635         192.162597
 1.579440000e-04         129.933872         169.951676         192.337559
 1.580260000e-04         130.010226         170.091714         192.512566
 1.581080000e-04         130.086558         170.231748         192.687600
 1.581910000e-04         130.163797         170.373511         192.864841
 1.582730000e-04         130.240090         170.513562         193.039971
 1.583550000e-04         130.316372         170.653620         193.215144
 1.584380000e-04         130.393572         170.795380         193.392478
 1.585200000e-04         130.469843         170.935452         193.567734
 1.586020000e-04         130.546114         171.075512         193.742994
 1.586850000e-04         130.623326         171.217290         193.920433
 1.587670000e-04         130.699607         171.357357         194.095760
 1.588500000e-04         130.776843         171.499135         194.273244
 1.589330000e-04         130.854103         171.640932         194.450776
 1.590000000e-04         130.916480         171.755375         194.594070
 1.590150000e-04         130.930451         171.781002         194.626158
 1.590980000e-04         131.007769         171.922799         194.803720
 1.591810000e-04         131.085119         172.064597         194.981299
 1.592630000e-04         131.161583         172.204689         195.156745
 1.593460000e-04         131.239021         172.346490         195.334346
 1.594290000e-04         131.316524         172.488314         195.511978
 1.595120000e-04         131.394082         172.630138         195.689612
 1.595950000e-04         131.471703         172.771968         195.867255
 1.596780000e-04         131.549394         172.913805         196.044906
 1.597610000e-04         131.627162         173.055654         196.222568
 1.598440000e-04         131.705013         173.197520         196.400246
 1.599270000e-04         131.782940         173.339375         196.577902
 1.600100000e-04         131.860977         173.481264         196.755583
 1.600930000e-04         131.939112         173.623166         196.933271
 1.601760000e-04         132.017349         173.765072         197.110938
 1.602600000e-04         132.096629         173.908693         197.290741
 1.603430000e-04         132.175105         174.050630         197.468401
 1.604260000e-04         132.253700         174.192596         197.646081
 1.605100000e-04         132.333362         174.336259         197.825848
 1.605930000e-04         132.412223         174.478251         198.003494
 1.606770000e-04         132.492173         174.621959         198.183250
 1.607600000e-04         132.571319         174.763976         198.360853
 1.608440000e-04         132.651569         174.907705         198.540553
 1.609270000e-04         132.731043         175.049766         198.718118
 1.610110000e-04         132.811635         175.193551         198.897795
 1.610940000e-04         132.891445         175.335638         199.075292
 1.611780000e-04         132.972377         175.479428         199.254862
 1.612620000e-04         133.053531         175.623283         199.434452
 1.613460000e-04         133.134867         175.767129         199.613968
 1.614300000e-04         133.216400         175.910995         199.793442
 1.615130000e-04         133.297169         176.053154         199.970714
 1.615970000e-04         133.379144         176.197070         200.150102
 1.616810000e-04         133.461314         176.340968         200.329390
 1.617650000e-04         133.543740         176.484911         200.508648
 1.618490000e-04         133.626388         176.628844         200.687802
 1.619330000e-04         133.709275         176.772794         200.866895
 1.620180000e-04         133.793434         176.918505         201.048073
 1.621020000e-04         133.876820         177.062470         201.226987
 1.621860000e-04         133.960511         177.206479         201.405837
 1.622700000e-04         134.044436         177.350464         201.584564
 1.623550000e-04         134.129659         177.496176         201.765310
 1.624390000e-04         134.214167         177.640188         201.943827
 1.625230000e-04         134.298953         177.784192         202.122221
 1.626080000e-04         134.385064         177.929919         202.302612
 1.626920000e-04         134.470471         178.073932         202.480747
 1.627770000e-04         134.557199         178.219635         202.660835
 1.628610000e-04         134.643240         178.363626         202.838657
 1.629460000e-04         134.730631         178.509327         203.018447
 1.630300000e-04         134.817327         178.653289         203.195934
 1.631150000e-04         134.905413         178.798962         203.375369
 1.632000000e-04         134.993834         178.944593         203.554589
 1.632850000e-04         135.082629         179.090208         203.733612
 1.633690000e-04         135.170756         179.234097         203.910330
 1.634540000e-04         135.260286         179.379648         204.088917
 1.635390000e-04         135.350203         179.525164         204.267264
 1.636240000e-04         135.440505         179.670628         204.445353
 1.637090000e-04         135.531201         179.816043         204.623183
 1.637940000e-04         135.622308         179.961415         204.800744
 1.638790000e-04         135.713843         180.106738         204.978025
 1.639640000e-04         135.805774         180.251981         205.154995
 1.640490000e-04         135.898130         180.397148         205.331640
 1.641350000e-04         135.992030         180.543971         205.510058
 1.642200000e-04         136.085260         180.688974         205.686026
 1.643050000e-04         136.178944         180.833897         205.861641
 1.643910000e-04         136.274195         180.980438         206.038960
 1.644760000e-04         136.368795         181.125158         206.213809
 1.645610000e-04         136.463851         181.269755         206.388238
 1.646470000e-04         136.560522         181.415952         206.564311
 1.647320000e-04         136.656539         181.560310         206.737884
 1.648180000e-04         136.754193         181.706238         206.913043
 1.649030000e-04         136.851176         181.850291         207.085655
 1.649890000e-04         136.949841         181.995921         207.259833
 1.650750000e-04         137.048987         182.141351         207.433456
 1.651600000e-04         137.147525         182.284944         207.604549
 1.652460000e-04         137.247722         182.430012         207.777064
 1.653320000e-04         137.348455         182.574889         207.949003
 1.654180000e-04         137.449730         182.719553         208.120326
 1.655040000e-04         137.551548         182.864005         208.291032
 1.655890000e-04         137.652735         183.006551         208.459109
 1.656750000e-04         137.755649         183.150524         208.628493
 1.657610000e-04         137.859127         183.294243         208.797176
 1.658470000e-04         137.963156         183.437676         208.965121
 1.659340000e-04         138.068991         183.582505         209.134274
 1.660200000e-04         138.174181         183.725375         209.300718
 1.661060000e-04         138.279940         183.867916         209.466338
 1.661920000e-04         138.386285         184.010149         209.631162
 1.662780000e-04         138.493204         184.152026         209.795117
 1.663650000e-04         138.601976         184.295208         209.960107
 1.664510000e-04         138.710104         184.436379         210.122294
 1.665370000e-04         138.818812         184.577159         210.283550
 1.666240000e-04         138.929399         184.719179         210.445726
 1.667100000e-04         139.039313         184.859145         210.605041
 1.667970000e-04         139.151124         185.000300         210.765181
 1.668830000e-04         139.262239         185.139373         210.922431
 1.669700000e-04         139.375279         185.279600         211.080428
 1.670570000e-04         139.488946         185.419353         211.237332
 1.671430000e-04         139.601910         185.556984         211.391284
 1.672300000e-04         139.716798         185.695686         211.545849
 1.673170000e-04         139.832321         185.833858         211.699221
 1.674040000e-04         139.948465         185.971460         211.851345
 1.674910000e-04         140.065226         186.108483         212.002209
 1.675770000e-04         140.181259         186.243337         212.150054
 1.676640000e-04         140.299254         186.379149         212.298305
 1.677510000e-04         140.417877         186.514323         212.445193
 1.678380000e-04         140.537117         186.648851         212.590709
 1.679260000e-04         140.658333         186.784216         212.736425
 1.680130000e-04         140.778806         186.917364         212.879050
 1.681000000e-04         140.899888         187.049804         213.020207
 1.681870000e-04         141.021554         187.181488         213.159828
 1.682740000e-04         141.143835         187.312428         213.297914
 1.683620000e-04         141.268136         187.444105         213.436017
 1.684490000e-04         141.391606         187.573480         213.570934
 1.685360000e-04         141.515674         187.702060         213.704242
 1.686240000e-04         141.641749         187.831263         213.837389
 1.687110000e-04         141.766978         187.958160         213.967347
 1.687990000e-04         141.894223         188.085635         214.097064
 1.688860000e-04         142.020591         188.210774         214.223562
 1.689740000e-04         142.148973         188.336442         214.349737
 1.690620000e-04         142.277901         188.461167         214.474091
 1.691490000e-04         142.405916         188.583544         214.595223
 1.692370000e-04         142.535955         188.706380         214.715915
 1.693250000e-04         142.666499         188.828205         214.834693
 1.694130000e-04         142.797601         188.949054         214.951585
 1.695010000e-04         142.929185         189.068863         215.066527
 1.695890000e-04         143.061296         189.187667         215.179559
 1.696760000e-04         143.192396         189.304098         215.289374
 1.697640000e-04         143.325479         189.420809         215.398476
 1.698530000e-04         143.460566         189.537781         215.506824
 1.699410000e-04         143.594590         189.652348         215.611932
 1.700290000e-04         143.729092         189.765853         215.715054
 1.701170000e-04         143.864018         189.878247         215.816142
 1.702050000e-04         143.999394         189.989567         215.915241
 1.702930000e-04         144.135178         190.099761         216.012281
 1.703820000e-04         144.272934         190.210101         216.108399
 1.704700000e-04         144.409554         190.318096         216.201407
 1.705590000e-04         144.548116         190.426178         216.293403
 1.706470000e-04         144.685528         190.531965         216.382387
 1.707350000e-04         144.823300         190.636620         216.469324
 1.708240000e-04         144.963030         190.741386         216.555282
 1.709130000e-04         145.103127         190.845028         216.639198
 1.710010000e-04         145.242003         190.946430         216.720226
 1.710900000e-04         145.382787         191.047870         216.800175
 1.711790000e-04         145.523938         191.148261         216.878206
 1.712670000e-04         145.663842         191.246489         216.953484
 1.713560000e-04         145.805685         191.344810         217.027746
 1.714450000e-04         145.947866         191.442104         217.100136
 1.715340000e-04         146.090389         191.538426         217.170744
 1.716230000e-04         146.233227         191.633771         217.239572
 1.717120000e-04         146.376434         191.728200         217.306687
 1.718010000e-04         146.520002         191.821765         217.372175
 1.718900000e-04         146.663900         191.914453         217.436032
 1.719790000e-04         146.808159         192.006334         217.498348
 1.720680000e-04         146.952835         192.097487         217.559221
 1.721570000e-04         147.097879         192.187925         217.618697
 1.722470000e-04         147.244961         192.278700         217.677468
 1.723360000e-04         147.390858         192.367888         217.734362
 1.724250000e-04         147.537212         192.456560         217.790116
 1.725150000e-04         147.685736         192.545786         217.845440
 1.726040000e-04         147.833079         192.633612         217.899173
 1.726930000e-04         147.981046         192.721198         217.952109
 1.727830000e-04         148.131258         192.809541         218.004884
 1.728730000e-04         148.282132         192.897761         218.057023
 1.729620000e-04         148.432056         192.985026         218.108145
 1.730520000e-04         148.584474         193.073400         218.159515
 1.731410000e-04         148.736014         193.160984         218.210086
 1.732310000e-04         148.890199         193.249932         218.261225
 1.733210000e-04         149.045442         193.339399         218.312507
 1.734110000e-04         149.201802         193.429525         218.364126
 1.735010000e-04         149.359414         193.520485         218.416272
 1.735910000e-04         149.518385         193.612429         218.469128
 1.736810000e-04         149.678875         193.705573         218.522939
 1.737710000e-04         149.840967         193.800075         218.577902
 1.738610000e-04         150.004919         193.896215         218.634311
 1.739510000e-04         150.170845         193.994161         218.692367
 1.740410000e-04         150.338969         194.094214         218.752409
 1.741310000e-04         150.509512         194.196635         218.814727
 1.742210000e-04         150.682742         194.301730         218.879642
 1.743120000e-04         150.860869         194.411027         218.948273
 1.744020000e-04         151.040316         194.522487         219.019492
 1.744920000e-04         151.223347         194.637689         219.094469
 1.745830000e-04         151.412420         194.758358         219.174488
 1.746730000e-04         151.603824         194.882337         219.258309
 1.747640000e-04         151.802300         195.012916         219.348353
 1.748540000e-04         152.003974         195.147758         219.443195
 1.749450000e-04         152.213941         195.290486         219.545565
 1.750350000e-04         152.428242         195.438662         219.653938
 1.751260000e-04         152.652392         195.596344         219.771474
 1.752170000e-04         152.884881         195.762783         219.897879
 1.753080000e-04         153.126697         195.938966         220.034120
 1.753980000e-04         153.376093         196.123861         220.179590
 1.754890000e-04         153.639863         196.322790         220.338690
 1.755800000e-04         153.916683         196.535156         220.511251
 1.756710000e-04         154.208222         196.762531         220.698759
 1.757620000e-04         154.516340         197.006706         220.902938
 1.758530000e-04         154.843203         197.269726         221.125724
 1.759440000e-04         155.191354         197.553965         221.369351
 1.760000000e-04         155.417406         197.740573         221.530714
 1.760350000e-04         155.563686         197.862105         221.636329
 1.761270000e-04         155.968191         198.201110         221.932915
 1.762180000e-04         156.400139         198.567249         222.255974
 1.763090000e-04         156.868485         198.968202         222.612310
 1.764000000e-04         157.378785         199.408800         223.006232
 1.764920000e-04         157.944026         199.900127         223.447490
 1.765830000e-04         158.559675         200.437790         223.931758
 1.766750000e-04         159.248425         201.040701         224.475365
 1.767660000e-04         160.005591         201.703114         225.071886
 1.768580000e-04         160.859283         202.446752         225.738759
 1.769490000e-04         161.802299         203.260536         226.462525
 1.770410000e-04         162.864408         204.161894         227.252606
 1.771330000e-04         164.036534         205.128324         228.078271
 1.772240000e-04         165.283268         206.105021         228.873163
 1.773160000e-04         166.559068         207.005247         229.525763
 1.774080000e-04         167.659434         207.572671         229.750564
 1.775000000e-04         168.142764         207.289006         228.988219
 1.775920000e-04         167.104612         205.168914         226.216516
 1.776840000e-04         163.078482         199.752047         220.000465
 1.777760000e-04         154.871794         190.142652         209.645868
 1.778680000e-04         143.913481         178.403420         197.587379
 1.779600000e-04         134.539613         169.247804         188.708754
 1.780520000e-04         129.521478         165.108526         185.192093
 1.781440000e-04         128.193755         164.788051         185.519650
 1.782370000e-04         128.855951         166.324062         187.591789
 1.783290000e-04         130.291050         168.427795         190.093047
 1.784210000e-04         131.911805         170.549977         192.506368
 1.785130000e-04         133.474792         172.487939         194.657928
 1.786060000e-04         134.910264         174.209097         196.539257
 1.786980000e-04         136.169901         175.684681         198.134328
 1.787910000e-04         137.290016         176.974189         199.516570
 1.788830000e-04         138.263626         178.079832         200.693911
 1.789760000e-04         139.130581         179.053513         201.725232
 1.790690000e-04         139.896966         179.906386         202.624693
 1.791610000e-04         140.570950         180.650757         203.407009
 1.792540000e-04         141.179853         181.319016         204.107397
 1.793470000e-04         141.726539         181.915848         204.731590
 1.794400000e-04         142.219946         182.452238         205.291708
 1.795330000e-04         142.667456         182.937101         205.797510
 1.796260000e-04         143.075170         183.377756         206.256982
 1.797190000e-04         143.448366         183.780443         206.676887
 1.798120000e-04         143.791304         184.150159         207.062616
 1.799050000e-04         144.107711         184.491246         207.418833
 1.799980000e-04         144.400662         184.807259         207.749352
 1.800910000e-04         144.672921         185.101358         208.057538
 1.801840000e-04         144.926656         185.376036         208.346053
 1.802770000e-04         145.163927         185.633626         208.617370
 1.803710000e-04         145.388763         185.878581         208.876200
 1.804640000e-04         145.597838         186.107330         209.118764
 1.805580000e-04         145.797057         186.326363         209.351935
 1.806510000e-04         145.983276         186.532231         209.572013
 1.807440000e-04         146.159705         186.728470         209.782750
 1.808380000e-04         146.329002         186.918033         209.987286
 1.809320000e-04         146.490022         187.099644         210.184235
 1.810250000e-04         146.641900         187.272278         210.372435
 1.811190000e-04         146.788557         187.440347         210.556647
 1.812130000e-04         146.928893         187.602567         210.735435
 1.813060000e-04         147.062049         187.757886         210.907590
 1.814000000e-04         147.191335         187.910107         211.077277
 1.814940000e-04         147.315732         188.058009         211.243118
 1.815880000e-04         147.435628         188.201992         211.405510
 1.816820000e-04         147.551377         188.342420         211.564816
 1.817760000e-04         147.663295         188.479621         211.721373
 1.818700000e-04         147.771686         188.613897         211.875472
 1.819640000e-04         147.876799         188.745512         212.027383
 1.820580000e-04         147.978906         188.874734         212.177374
 1.821520000e-04         148.078207         189.001758         212.325625
 1.822470000e-04         148.175954         189.128144         212.473934
 1.823410000e-04         148.270265         189.251403         212.619346
 1.824350000e-04         148.362372         189.373056         212.763597
 1.825300000e-04         148.453376         189.494514         212.908338
 1.826240000e-04         148.541529         189.613381         213.050674
 1.827190000e-04         148.628841         189.732315         213.193759
 1.828130000e-04         148.713613         189.848944         213.334703
 1.829080000e-04         148.797769         189.965850         213.476593
 1.830020000e-04         148.879658         190.080695         213.616568
 1.830970000e-04         148.961133         190.196000         213.757654
 1.831920000e-04         149.041420         190.310644         213.898469
 1.832870000e-04         149.120592         190.424682         214.039052
 1.833810000e-04         149.197972         190.537050         214.178045
 1.834760000e-04         149.275250         190.650163         214.318417
 1.835710000e-04         149.351695         190.762907         214.458761
 1.836660000e-04         149.427377         190.875351         214.599147
 1.837610000e-04         149.502379         190.987546         214.739601
 1.838560000e-04         149.576755         191.099539         214.880164
 1.839510000e-04         149.650562         191.211365         215.020860
 1.840460000e-04         149.723874         191.323096         215.161759
 1.841420000e-04         149.797515         191.435937         215.304348
 1.842370000e-04         149.869994         191.547576         215.445703
 1.843320000e-04         149.942141         191.659230         215.587328
 1.844270000e-04         150.014003         191.770928         215.729245
 1.845230000e-04         150.086367         191.883873         215.872968
 1.846180000e-04         150.157790         191.995749         216.015523
 1.847140000e-04         150.229793         192.108931         216.159930
 1.848090000e-04         150.300925         192.221082         216.303186
 1.849050000e-04         150.372732         192.334601         216.448333
 1.850000000e-04         150.443747         192.447132         216.592343
 1.850960000e-04         150.515514         192.561079         216.738274
 1.851920000e-04         150.587279         192.675254         216.884610
 1.852880000e-04         150.659116         192.789694         217.031356
 1.853830000e-04         150.730296         192.903219         217.176998
 1.854790000e-04         150.802323         193.018205         217.324566
 1.855750000e-04         150.874485         193.133496         217.472574
 1.856710000e-04         150.946834         193.249115         217.621023
 1.857670000e-04         151.019369         193.365043         217.769876
 1.858630000e-04         151.092127         193.481314         217.919171
 1.859590000e-04         151.165118         193.597928         218.068898
 1.860550000e-04         151.238391         193.714908         218.219060
 1.861520000e-04         151.312708         193.833460         218.371205
 1.862480000e-04         151.386558         193.951157         218.522205
 1.863440000e-04         151.460750         194.069241         218.673634
 1.864400000e-04         151.535270         194.187700         218.825484
 1.865370000e-04         151.610942         194.307787         218.979331
 1.866330000e-04         151.686213         194.427023         219.131996
 1.867300000e-04         151.762695         194.547921         219.286674
 1.868260000e-04         151.838778         194.667959         219.440152
 1.869230000e-04         151.916092         194.789653         219.595620
 1.870190000e-04         151.993059         194.910506         219.749880
 1.871160000e-04         152.071296         195.033037         219.906137
 1.872130000e-04         152.150013         195.155981         220.062768
 1.873100000e-04         152.229218         195.279346         220.219782
 1.874060000e-04         152.308106         195.401846         220.375523
 1.875030000e-04         152.388348         195.526060         220.533263
 1.876000000e-04         152.469109         195.650681         220.691338
 1.876970000e-04         152.550417         195.775732         220.849763
 1.877940000e-04         152.632281         195.901201         221.008512
 1.878910000e-04         152.714705         196.027098         221.167599
 1.879880000e-04         152.797711         196.153419         221.327003
 1.880860000e-04         152.882183         196.281489         221.488383
 1.881830000e-04         152.966376         196.408649         221.648381
 1.882800000e-04         153.051167         196.536240         221.808692
 1.883770000e-04         153.136596         196.664252         221.969272
 1.884750000e-04         153.223512         196.793997         222.131784
 1.885720000e-04         153.310178         196.922848         222.292919
 1.886700000e-04         153.398401         197.053439         222.455948
 1.887670000e-04         153.486369         197.183123         222.617577
 1.888650000e-04         153.575893         197.314541         222.781090
 1.889620000e-04         153.665183         197.445047         222.943181
 1.890600000e-04         153.756062         197.577303         223.107152
 1.891580000e-04         153.847630         197.709965         223.271321
 1.892550000e-04         153.938944         197.841671         223.434009
 1.893530000e-04         154.031901         197.975146         223.598566
 1.894510000e-04         154.125547         198.109007         223.763291
 1.895490000e-04         154.219925         198.243284         223.928194
 1.896470000e-04         154.315015         198.377958         224.093256
 1.897450000e-04         154.410808         198.513006         224.258451
 1.898430000e-04         154.507337         198.648444         224.423777
 1.899410000e-04         154.604592         198.784274         224.589242
 1.900390000e-04         154.702581         198.920478         224.754810
 1.901370000e-04         154.801307         199.057053         224.920474
 1.902350000e-04         154.900773         199.194010         225.086246
 1.903340000e-04         155.002017         199.332730         225.253774
 1.904320000e-04         155.102985         199.470422         225.419700
 1.905300000e-04         155.204703         199.608468         225.585675
 1.906290000e-04         155.308229         199.748281         225.753387
 1.907270000e-04         155.411461         199.887033         225.919449
 1.908260000e-04         155.516522         200.027555         226.087236
 1.909240000e-04         155.621290         200.167006         226.253351
 1.910230000e-04         155.727897         200.308207         226.421146
 1.911220000e-04         155.835273         200.449747         226.588947
 1.912200000e-04         155.942350         200.590190         226.755033
 1.913190000e-04         156.051294         200.732392         226.922793
 1.914180000e-04         156.161016         200.874915         227.090513
 1.915170000e-04         156.271532         201.017763         227.258189
 1.916160000e-04         156.382824         201.160916         227.425802
 1.917150000e-04         156.494915         201.304380         227.593340
 1.918140000e-04         156.607781         201.448135         227.760789
 1.919130000e-04         156.721440         201.592199         227.928166
 1.920120000e-04         156.835880         201.736550         228.095431
 1.921110000e-04         156.951106         201.881180         228.262581
 1.922100000e-04         157.067119         202.026087         228.429597
 1.923100000e-04         157.185105         202.172746         228.598176
 1.924090000e-04         157.302689         202.318206         228.764930
 1.925080000e-04         157.421071         202.463922         228.931508
 1.926080000e-04         157.541427         202.611375         229.099614
 1.927070000e-04         157.661363         202.757598         229.265852
 1.928070000e-04         157.783307         202.905551         229.433584
 1.929060000e-04         157.904813         203.052268         229.599442
 1.930060000e-04         158.028326         203.200695         229.766759
 1.931060000e-04         158.152629         203.349361         229.933862
 1.932050000e-04         158.276456         203.496754         230.099057
 1.933050000e-04         158.402312         203.645855         230.265686
 1.934050000e-04         158.528944         203.795173         230.432069
 1.935050000e-04         158.656359         203.944697         230.598181
 1.936050000e-04         158.784542         204.094404         230.764002
 1.937050000e-04         158.913495         204.244322         230.929562
 1.938050000e-04         159.043213         204.394422         231.094825
 1.939050000e-04         159.173681         204.544704         231.259796
 1.940050000e-04         159.304909         204.695157         231.424452
 1.941050000e-04         159.436895         204.845784         231.588792
 1.942050000e-04         159.569625         204.996567         231.752793
 1.943060000e-04         159.704434         205.149019         231.918099
 1.944060000e-04         159.838649         205.300107         232.081416
 1.945060000e-04         159.973594         205.451336         232.244375
 1.946070000e-04         160.110631         205.604227         232.408614
 1.947070000e-04         160.247024         205.755720         232.570832
 1.948080000e-04         160.385510         205.908866         232.734309
 1.949080000e-04         160.523348         206.060606         232.895760
 1.950000000e-04         160.650770         206.200307         233.043953
 1.950090000e-04         160.663270         206.213988         233.058445
 1.951100000e-04         160.803901         206.367470         233.220710
 1.952100000e-04         160.943839         206.519528         233.380949
 1.953110000e-04         161.085872         206.673213         233.542385
 1.954120000e-04         161.228590         206.826981         233.703383
 1.955130000e-04         161.371998         206.980831         233.863940
 1.956140000e-04         161.516069         207.134765         234.024068
 1.957150000e-04         161.660824         207.288756         234.183717
 1.958160000e-04         161.806234         207.442830         234.342941
 1.959170000e-04         161.952299         207.596956         234.501690
 1.960180000e-04         162.099014         207.751140         234.659978
 1.961190000e-04         162.246359         207.905369         234.817787
 1.962200000e-04         162.394348         208.059659         234.975144
 1.963220000e-04         162.544426         208.215490         235.133537
 1.964230000e-04         162.693659         208.369852         235.289920
 1.965240000e-04         162.843490         208.524226         235.445795
 1.966260000e-04         162.995414         208.680163         235.602730
 1.967270000e-04         163.146442         208.834584         235.757617
 1.968290000e-04         163.299556         208.990554         235.913541
 1.969300000e-04         163.451747         209.145007         236.067434
 1.970320000e-04         163.606014         209.301006         236.222361
 1.971340000e-04         163.760852         209.456991         236.376745
 1.972350000e-04         163.914724         209.611454         236.529120
 1.973370000e-04         164.070668         209.767455         236.682512
 1.974390000e-04         164.227143         209.923444         236.835386
 1.975410000e-04         164.384164         210.079417         236.987729
 1.976430000e-04         164.541689         210.235383         237.139582
 1.977450000e-04         164.699751         210.391344         237.290922
 1.978470000e-04         164.858306         210.547277         237.441740
 1.979490000e-04         165.017367         210.703195         237.592055
 1.980510000e-04         165.176913         210.859104         237.741881
 1.981530000e-04         165.336931         211.014979         237.891192
 1.982560000e-04         165.499000         211.172368         238.041471
 1.983580000e-04         165.659962         211.328211         238.189805
 1.984600000e-04         165.821378         211.484034         238.337649
 1.985630000e-04         165.984836         211.641356         238.486443
 1.986650000e-04         166.147134         211.797137         238.633334
 1.987670000e-04         166.309864         211.952901         238.779759
 1.988700000e-04         166.474615         212.110180         238.927163
 1.989730000e-04         166.639783         212.267442         239.074111
 1.990750000e-04         166.803751         212.423165         239.219189
 1.991780000e-04         166.969719         212.580420         239.365280
 1.992810000e-04         167.136078         212.737668         239.510948
 1.993840000e-04         167.302821         212.894933         239.656232
 1.994860000e-04         167.468298         213.050695         239.799751
 1.995890000e-04         167.635732         213.208006         239.944335
 1.996920000e-04         167.803491         213.365354         240.088604
 1.997950000e-04         167.971563         213.522788         240.232638
 1.998980000e-04         168.139869         213.680312         240.376499
 2.000010000e-04         168.308355         213.837978         240.520297
 2.001050000e-04         168.478529         213.997417         240.665668
 2.002080000e-04         168.646889         214.155761         240.810252
 2.003110000e-04         168.814469         214.314893         240.956366
 2.004140000e-04         168.979483         214.476095         241.107090
 2.005180000e-04         169.133562         214.648039         241.280973
 2.006210000e-04         169.664136         214.639494         240.942876
 2.007250000e-04         169.542973         214.922235         241.458362
 2.008280000e-04         169.701453         215.088273         241.619930
 2.009320000e-04         169.870789         215.250622         241.768976
 2.010350000e-04         170.041245         215.410041         241.912627
 2.011390000e-04         170.214725         215.570503         242.055889
 2.012430000e-04         170.389087         215.730806         242.198205
 2.013470000e-04         170.564123         215.891081         242.339903
 2.014510000e-04         170.739736         216.051407         242.481168
 2.015540000e-04         170.914155         216.210297         242.620779
 2.016580000e-04         171.090756         216.370894         242.761546
 2.017620000e-04         171.267831         216.531669         242.902147
 2.018660000e-04         171.445361         216.692659         243.042643
 2.019710000e-04         171.625063         216.855438         243.184424
 2.020750000e-04         171.803508         217.016922         243.324821
 2.021790000e-04         171.982431         217.178711         243.465244
 2.022830000e-04         172.161799         217.340787         243.605691
 2.023870000e-04         172.341660         217.503204         243.746213
 2.024920000e-04         172.523748         217.667557         243.888211
 2.025960000e-04         172.704601         217.830731         244.029000
 2.027010000e-04         172.887721         217.995883         244.171299
 2.028050000e-04         173.069618         218.159896         244.312453
 2.029100000e-04         173.253827         218.325967         244.455213
 2.030140000e-04         173.436833         218.490939         244.596872
 2.031190000e-04         173.622196         218.658020         244.740191
 2.032240000e-04         173.808160         218.825662         244.883858
 2.033290000e-04         173.994760         218.993894         245.027898
 2.034330000e-04         174.180220         219.161126         245.170957
 2.035380000e-04         174.368133         219.330600         245.315814
 2.036430000e-04         174.556741         219.500763         245.461159
 2.037480000e-04         174.746062         219.671622         245.606986
 2.038530000e-04         174.936141         219.843229         245.753353
 2.039580000e-04         175.126990         220.015614         245.900291
 2.040630000e-04         175.318634         220.188792         246.047809
 2.041690000e-04         175.512938         220.364467         246.197365
 2.042740000e-04         175.706270         220.539374         246.346194
 2.043790000e-04         175.900492         220.715181         246.495696
 2.044850000e-04         176.097481         220.893612         246.647355
 2.045900000e-04         176.293581         221.071343         246.798325
 2.046950000e-04         176.490637         221.250069         246.950067
 2.048010000e-04         176.690599         221.431544         247.104048
 2.049070000e-04         176.891610         221.614125         247.258894
 2.050120000e-04         177.091800         221.796068         247.413094
 2.051180000e-04         177.294993         221.980867         247.569610
 2.052240000e-04         177.499340         222.166865         247.727054
 2.053290000e-04         177.702899         222.352271         247.883872
 2.054350000e-04         177.909600         222.540655         248.043075
 2.055410000e-04         178.117519         222.730291         248.203213
 2.056470000e-04         178.326685         222.921160         248.364218
 2.057530000e-04         178.537096         223.113297         248.526131
 2.058590000e-04         178.748793         223.306703         248.688915
 2.059650000e-04         178.961760         223.501377         248.852558
 2.060710000e-04         179.176008         223.697296         249.017001
 2.061770000e-04         179.391555         223.894474         249.182228
 2.062840000e-04         179.610412         224.094725         249.349719
 2.063900000e-04         179.828493         224.294314         249.516323
 2.064960000e-04         180.047768         224.495015         249.683476
 2.066030000e-04         180.270337         224.698706         249.852670
 2.067090000e-04         180.491938         224.901489         250.020635
 2.068160000e-04         180.716690         225.107081         250.190372
 2.069220000e-04         180.940288         225.311503         250.358525
 2.070290000e-04         181.166845         225.518514         250.528133
 2.071360000e-04         181.394111         225.725965         250.697301
 2.072420000e-04         181.619769         225.931730         250.864240
 2.073490000e-04         181.847875         226.139421         251.031739
 2.074560000e-04         182.076035         226.346804         251.197880
 2.075630000e-04         182.303966         226.553548         251.362245
 2.076700000e-04         182.531316         226.759239         251.524339
 2.077770000e-04         182.757661         226.963433         251.683655
 2.078840000e-04         182.982511         227.165550         251.839506
 2.079910000e-04         183.205319         227.365004         251.991220
 2.080980000e-04         183.425402         227.561032         252.137938
 2.082050000e-04         183.642016         227.752805         252.278714
 2.083130000e-04         183.856191         227.941077         252.413723
 2.084200000e-04         184.062975         228.121245         252.539198
 2.085270000e-04         184.263154         228.293818         252.655085
 2.086350000e-04         184.457125         228.458787         252.760667
 2.087420000e-04         184.639671         228.611407         252.852199
 2.088500000e-04         184.812380         228.752602         252.929334
 2.089570000e-04         184.969968         228.877560         252.988329
 2.090650000e-04         185.112887         228.986029         253.027593
 2.091730000e-04         185.236846         229.073903         253.043503
 2.092810000e-04         185.338622         229.137852         253.032646
 2.093880000e-04         185.414020         229.173931         252.991719
 2.094960000e-04         185.460356         229.178669         252.915784
 2.096040000e-04         185.472170         229.146858         252.800305
 2.097120000e-04         185.444215         229.073156         252.639966
 2.098200000e-04         185.370667         228.951731         252.429028
 2.099280000e-04         185.245100         228.776094         252.161135
 2.100360000e-04         185.060387         228.539153         251.829430
 2.101450000e-04         184.806100         228.230074         251.422557
 2.102530000e-04         184.478540         227.846236         250.940111
 2.103610000e-04         184.066913         227.376590         250.370791
 2.104690000e-04         183.562057         226.812294         249.706556
 2.105780000e-04         182.948543         226.137759         248.931887
 2.106860000e-04         182.228621         225.356867         248.053690
 2.107950000e-04         181.380302         224.447238         247.049266
 2.109030000e-04         180.412006         223.419216         245.932336
 2.110120000e-04         179.300081         222.249097         244.679507
 2.111210000e-04         178.050056         220.944119         243.300972
 2.112290000e-04         176.675448         219.519580         241.814855
 2.113380000e-04         175.155340         217.955024         240.201866
 2.114470000e-04         173.510960         216.273662         238.488181
 2.115560000e-04         171.756628         214.491281         236.691752
 2.116650000e-04         169.912132         212.629102         234.835678
 2.117740000e-04         168.002150         210.712999         232.947238
 2.118830000e-04         166.055690         208.772912         231.057196
 2.119920000e-04         164.104761         206.841488         229.198374
 2.121010000e-04         162.182966         204.952545         227.404000
 2.122100000e-04         160.323432         203.138977         225.705656
 2.123200000e-04         158.541614         201.416219         224.118107
 2.124290000e-04         156.897287         199.841940         222.694012
 2.125380000e-04         155.395840         198.420694         221.436160
 2.126480000e-04         154.042058         197.156577         220.347136
 2.127570000e-04         152.870622         196.080969         219.451945
 2.128670000e-04         151.864180         195.176546         218.733469
 2.129760000e-04         151.039636         194.456730         218.198946
 2.130860000e-04         150.375961         193.900865         217.828615
 2.131960000e-04         149.871887         193.505377         217.615103
 2.133060000e-04         149.515231         193.256884         217.543317
 2.134150000e-04         149.293712         193.141191         217.596271
 2.135250000e-04         149.188903         193.141060         217.758920
 2.136350000e-04         149.188883         193.242978         218.015560
 2.137450000e-04         149.279540         193.432447         218.351404
 2.138550000e-04         149.447616         193.695936         218.752830
 2.139650000e-04         149.680882         194.021061         219.207537
 2.140750000e-04         149.968278         194.396703         219.704639
 2.141860000e-04         150.303119         194.816959         220.239553
 2.142960000e-04         150.670666         195.265649         220.794434
 2.144060000e-04         151.066197         195.738917         221.366899
 2.145170000e-04         151.487072         196.234945         221.956397
 2.146270000e-04         151.920112         196.739392         222.547375
 2.147370000e-04         152.364418         197.252208         223.141089
 2.148480000e-04         152.820088         197.774268         223.739516
 2.149590000e-04         153.279786         198.297773         224.334515
 2.150000000e-04         153.450021         198.490969         224.552975
 2.150690000e-04         153.736591         198.815456         224.918644
 2.151800000e-04         154.196460         199.334561         225.500735
 2.152910000e-04         154.653476         199.848763         226.074181
 2.154020000e-04         155.106075         200.356644         226.637882
 2.155120000e-04         155.549145         200.852800         227.186287
 2.156230000e-04         155.989737         201.345364         227.728744
 2.157340000e-04         156.423169         201.829315         228.260005
 2.158450000e-04         156.848890         202.304200         228.779830
 2.159560000e-04         157.266487         202.769730         229.288152
 2.160680000e-04         157.679378         203.229832         229.789441
 2.161790000e-04         158.080070         203.676291         230.274934
 2.162900000e-04         158.472193         204.113219         230.749256
 2.164010000e-04         158.855764         204.540739         231.212693
 2.165130000e-04         159.234197         204.962720         231.669546
 2.166240000e-04         159.600798         205.371718         232.111843
 2.167360000e-04         159.962337         205.775396         232.547995
 2.168470000e-04         160.312541         206.166740         232.970474
 2.169590000e-04         160.657894         206.553042         233.387239
 2.170700000e-04         160.992445         206.927660         233.791177
 2.171820000e-04         161.322402         207.297570         234.189863
 2.172940000e-04         161.644998         207.659676         234.580001
 2.174060000e-04         161.960441         208.014249         234.961932
 2.175180000e-04         162.268931         208.361480         235.335888
 2.176290000e-04         162.568078         208.698707         235.699039
 2.177410000e-04         162.863499         209.032238         236.058195
 2.178530000e-04         163.152700         209.359264         236.410350
 2.179660000e-04         163.438401         209.682868         236.758847
 2.180780000e-04         163.715757         209.997550         237.097782
 2.181900000e-04         163.987576         210.306472         237.430556
 2.183020000e-04         164.254034         210.609825         237.757398
 2.184140000e-04         164.515339         210.907848         238.078574
 2.185270000e-04         164.773958         211.203333         238.397096
 2.186390000e-04         165.025517         211.491271         238.707566
 2.187520000e-04         165.274704         211.777008         239.015748
 2.188640000e-04         165.517254         212.055638         239.316355
 2.189770000e-04         165.757708         212.332373         239.615015
 2.190900000e-04         165.994074         212.604901         239.909226
 2.192020000e-04         166.224430         212.870983         240.196571
 2.193150000e-04         166.453080         213.135575         240.482400
 2.194280000e-04         166.678050         213.396381         240.764230
 2.195410000e-04         166.899570         213.653657         241.042333
 2.196540000e-04         167.117684         213.907425         241.316732
 2.197670000e-04         167.332608         214.157919         241.587666
 2.198800000e-04         167.544427         214.405246         241.855262
 2.199930000e-04         167.753298         214.649528         242.119622
 2.201060000e-04         167.959330         214.890915         242.380926
 2.202190000e-04         168.162614         215.129474         242.639228
 2.203330000e-04         168.365042         215.367424         242.896931
 2.204460000e-04         168.563183         215.600714         243.149637
 2.205590000e-04         168.758904         215.831533         243.399715
 2.206730000e-04         168.954016         216.061978         243.649425
 2.207860000e-04         169.145185         216.288130         243.894523
 2.209000000e-04         169.335896         216.514065         244.139411
 2.210130000e-04         169.522885         216.735912         244.379889
 2.211270000e-04         169.709536         216.957684         244.620306
 2.212410000e-04         169.894280         217.177497         244.858605
 2.213550000e-04         170.077186         217.395412         245.094849
 2.214680000e-04         170.256777         217.609668         245.327124
 2.215820000e-04         170.436241         217.824030         245.559499
 2.216960000e-04         170.614109         218.036761         245.790096
 2.218100000e-04         170.790399         218.247869         246.018914
 2.219240000e-04         170.965216         218.457449         246.246048
 2.220380000e-04         171.138626         218.665566         246.471549
 2.221530000e-04         171.312131         218.874039         246.697406
 2.222670000e-04         171.482836         219.079365         246.919804
 2.223810000e-04         171.652268         219.283361         247.140708
 2.224960000e-04         171.821975         219.487889         247.362127
 2.226100000e-04         171.989048         219.689433         247.580252
 2.227240000e-04         172.154998         219.889812         247.797049
 2.228390000e-04         172.321333         220.090832         248.014466
 2.229540000e-04         172.486652         220.290779         248.230629
 2.230680000e-04         172.649541         220.487957         248.443722
 2.231830000e-04         172.812901         220.685863         248.657511
 2.232980000e-04         172.975379         220.882823         248.870168
 2.234120000e-04         173.135549         221.077149         249.079895
 2.235270000e-04         173.296297         221.272299         249.290400
 2.236420000e-04         173.456256         221.466613         249.499885
 2.237570000e-04         173.615444         221.660113         249.708381
 2.238720000e-04         173.773897         221.852836         249.915921
 2.239870000e-04         173.931644         222.044809         250.122531
 2.241030000e-04         174.090076         222.237727         250.330029
 2.242180000e-04         174.246504         222.428293         250.534857
 2.243330000e-04         174.402287         222.618168         250.738810
 2.244480000e-04         174.557522         222.807459         250.941993
 2.245640000e-04         174.713502         222.997741         251.146095
 2.246790000e-04         174.867594         223.185811         251.347680
 2.247950000e-04         175.022496         223.374953         251.550268
 2.249100000e-04         175.175567         223.561922         251.750370
 2.250260000e-04         175.329498         223.750013         251.951514
 2.251420000e-04         175.482979         223.937610         252.151963
 2.252570000e-04         175.634676         224.123100         252.350005
 2.253730000e-04         175.787257         224.309731         252.549101
 2.254890000e-04         175.939474         224.495968         252.747602
 2.256050000e-04         176.091269         224.681753         252.945458
 2.257210000e-04         176.242675         224.867115         253.142690
 2.258370000e-04         176.393745         225.052116         253.339360
 2.259530000e-04         176.544486         225.236770         253.535486
 2.260690000e-04         176.694871         225.421020         253.731001
 2.261850000e-04         176.844980         225.604996         253.926046
 2.263020000e-04         176.996040         225.790187         254.122205
 2.264180000e-04         177.145524         225.973488         254.316169
 2.265340000e-04         177.294743         226.156503         254.509644
 2.266510000e-04         177.444962         226.340799         254.704293
 2.267670000e-04         177.593663         226.523265         254.896817
 2.268840000e-04         177.743393         226.707047         255.090539
 2.270000000e-04         177.891580         226.888980         255.282128
 2.271170000e-04         178.040830         227.072276         255.474964
 2.272340000e-04         178.189853         227.255331         255.667352
 2.273510000e-04         178.338667         227.438166         255.859309
 2.274670000e-04         178.485996         227.619247         256.049247
 2.275840000e-04         178.634408         227.801690         256.240410
 2.277010000e-04         178.782632         227.983946         256.431178
 2.278180000e-04         178.930613         228.165985         256.621548
 2.279350000e-04         179.078484         228.347927         256.811607
 2.280520000e-04         179.226111         228.529620         257.001215
 2.281700000e-04         179.374863         228.712764         257.192146
 2.282870000e-04         179.522163         228.894185         257.381087
 2.284040000e-04         179.669304         229.075473         257.569696
 2.285220000e-04         179.817547         229.258173         257.759578
 2.286390000e-04         179.964369         229.439196         257.947521
 2.287570000e-04         180.112281         229.621640         258.136755
 2.288740000e-04         180.258781         229.802411         258.324062
 2.289920000e-04         180.406367         229.984601         258.512646
 2.291090000e-04         180.552571         230.165166         258.699360
 2.292270000e-04         180.699886         230.347201         258.887409
 2.293450000e-04         180.847012         230.529068         259.075084
 2.294630000e-04         180.994003         230.710873         259.262516
 2.295810000e-04         181.140847         230.892598         259.449677
 2.296990000e-04         181.287522         231.074214         259.636540
 2.298170000e-04         181.434043         231.255736         259.823116
 2.299350000e-04         181.580425         231.437203         260.009462
 2.300530000e-04         181.726640         231.618569         260.195514
 2.301710000e-04         181.872702         231.799874         260.381330
 2.302890000e-04         182.018609         231.981114         260.566900
 2.304080000e-04         182.165573         232.163788         260.753751
 2.305260000e-04         182.311152         232.344880         260.938811
 2.306440000e-04         182.456536         232.525857         261.123576
 2.307630000e-04         182.603005         232.708346         261.309714
 2.308810000e-04         182.748046         232.889193         261.493998
 2.310000000e-04         182.894140         233.071520         261.679622
 2.311190000e-04         183.040055         233.253786         261.865014
 2.312370000e-04         183.184525         233.434424         262.048583
 2.313560000e-04         183.330043         233.616541         262.233486
 2.314750000e-04         183.475358         233.798583         262.418145
 2.315940000e-04         183.620439         233.980538         262.602559
 2.317130000e-04         183.765318         234.162414         262.786714
 2.318320000e-04         183.909968         234.344209         262.970628
 2.319510000e-04         184.054370         234.525927         263.154323
 2.320700000e-04         184.198525         234.707532         263.337726
 2.321890000e-04         184.342461         234.889091         263.520935
 2.323090000e-04         184.487305         235.072027         263.705373
 2.324280000e-04         184.630677         235.253359         263.888045
 2.325470000e-04         184.773781         235.434581         264.070442
 2.326670000e-04         184.917769         235.617203         264.254111
 2.327860000e-04         185.060263         235.798190         264.435978
 2.329060000e-04         185.203641         235.980572         264.619095
 2.330250000e-04         185.345474         236.161268         264.800372
 2.331450000e-04         185.488170         236.343372         264.982919
 2.332650000e-04         185.630481         236.525293         265.165136
 2.333850000e-04         185.772417         236.707040         265.347032
 2.335040000e-04         185.912783         236.887103         265.527100
 2.336240000e-04         186.053914         237.068474         265.708331
 2.337440000e-04         186.194614         237.249660         265.889245
 2.338640000e-04         186.334867         237.430605         266.069764
 2.339840000e-04         186.474640         237.611315         266.249918
 2.341050000e-04         186.615091         237.793283         266.431184
 2.342250000e-04         186.753864         237.973467         266.610533
 2.343450000e-04         186.892105         238.153358         266.789440
 2.344650000e-04         187.029786         238.332955         266.967928
 2.345860000e-04         187.168000         238.513670         267.147383
 2.347060000e-04         187.304478         238.692580         267.324914
 2.348270000e-04         187.441441         238.872573         267.503371
 2.349470000e-04         187.576593         239.050658         267.679793
 2.350680000e-04         187.712167         239.229799         267.857125
 2.351890000e-04         187.846998         239.408472         268.033855
 2.353100000e-04         187.981046         239.586641         268.209941
 2.354300000e-04         188.113175         239.762812         268.383920
 2.355510000e-04         188.245560         239.939872         268.558621
 2.356720000e-04         188.377045         240.116314         268.732567
 2.357930000e-04         188.507589         240.292102         268.905727
 2.359140000e-04         188.637148         240.467182         269.078029
 2.360350000e-04         188.765674         240.641535         269.249475
 2.361570000e-04         188.894184         240.816535         269.421397
 2.362780000e-04         189.020493         240.989232         269.590895
 2.363990000e-04         189.145618         241.161041         269.759361
 2.365200000e-04         189.269489         241.331895         269.926740
 2.366420000e-04         189.393066         241.503112         270.094293
 2.367630000e-04         189.514255         241.671848         270.259253
 2.368850000e-04         189.635003         241.840808         270.424243
 2.370070000e-04         189.754217         242.008541         270.587866
 2.371280000e-04         189.870859         242.173563         270.748654
 2.372500000e-04         189.986783         242.338554         270.909220
 2.373720000e-04         190.100946         242.502042         271.068115
 2.374940000e-04         190.213261         242.663967         271.225298
 2.376160000e-04         190.323613         242.824172         271.380585
 2.377370000e-04         190.431060         242.981325         271.532699
 2.378600000e-04         190.538097         243.139113         271.685185
 2.379820000e-04         190.642026         243.293643         271.834293
 2.381040000e-04         190.743597         243.446013         271.981053
 2.382260000e-04         190.842685         243.596131         272.125391
 2.383480000e-04         190.939165         243.743846         272.267146
 2.384710000e-04         191.033702         243.890212         272.407307
 2.385930000e-04         191.124576         244.032685         272.543451
 2.387150000e-04         191.212465         244.172305         272.676531
 2.388380000e-04         191.297886         244.310035         272.807483
 2.389610000e-04         191.379937         244.444500         272.934964
 2.390000000e-04         191.405231         244.486417         272.974613
 2.390830000e-04         191.457855         244.574489         273.057818
 2.392060000e-04         191.532749         244.701974         273.177907
 2.393290000e-04         191.603783         244.825635         273.293961
 2.394520000e-04         191.670773         244.945283         273.405793
 2.395740000e-04         191.733003         245.059723         273.512266
 2.396970000e-04         191.791337         245.170658         273.614949
 2.398200000e-04         191.845026         245.276865         273.712684
 2.399430000e-04         191.893836         245.378092         273.805224
 2.400670000e-04         191.937920         245.474858         273.893001
 2.401900000e-04         191.976289         245.565286         273.974287
 2.403130000e-04         192.009097         245.649930         274.049573
 2.404360000e-04         192.036109         245.728480         274.118534
 2.405600000e-04         192.057214         245.801220         274.181386
 2.406830000e-04         192.071813         245.866646         274.236784
 2.408070000e-04         192.079859         245.925478         274.285284
 2.409300000e-04         192.080928         245.976439         274.325794
 2.410540000e-04         192.074817         246.020054         274.358655
 2.411780000e-04         192.061159         246.055495         274.383141
 2.413010000e-04         192.039880         246.082224         274.398811
 2.414250000e-04         192.010339         246.100313         274.405564
 2.415490000e-04         191.972410         246.109183         274.402927
 2.416730000e-04         191.925800         246.108464         274.390550
 2.417970000e-04         191.870209         246.097760         274.368032
 2.419210000e-04         191.805381         246.076767         274.335106
 2.420450000e-04         191.731025         246.045097         274.291405
 2.421690000e-04         191.646923         246.002464         274.236660
 2.422940000e-04         191.552014         245.948040         274.169978
 2.424180000e-04         191.447641         245.882456         274.092218
 2.425420000e-04         191.332893         245.805061         274.002665
 2.426670000e-04         191.206575         245.714865         273.900272
 2.427910000e-04         191.070614         245.613173         273.786593
 2.429160000e-04         190.922782         245.498236         273.659727
 2.430400000e-04         190.765516         245.371976         273.521862
 2.431650000e-04         190.596375         245.232394         273.370867
 2.432900000e-04         190.416838         245.080735         273.208164
 2.434150000e-04         190.227356         244.917528         273.034387
 2.435400000e-04         190.028461         244.743385         272.850252
 2.436650000e-04         189.820990         244.559300         272.656882
 2.437900000e-04         189.606134         244.366719         272.455877
 2.439150000e-04         189.385529         244.167679         272.249479
 2.440400000e-04         189.161486         243.965064         272.040814
 2.441650000e-04         188.937271         243.762995         271.834338
 2.442900000e-04         188.717608         243.567505         271.636530
 2.444150000e-04         188.509749         243.387860         271.457296
 2.445410000e-04         188.323653         243.237638         271.311276
 2.446660000e-04         188.181489         243.144034         271.227197
 2.447920000e-04         188.116676         243.151790         271.252896
 2.449170000e-04         188.202732         243.354710         271.487715
 2.450430000e-04         188.620260         243.987962         272.181193
 2.451690000e-04         189.954715         245.804918         274.128662
 2.452940000e-04         195.332823         252.748273         281.430454
 2.454200000e-04         166.004551         214.127299         240.002141
 2.455460000e-04         178.042061         230.466544         257.829558
 2.456720000e-04         180.115201         233.303097         260.914937
 2.457980000e-04         180.706265         234.172195         261.883655
 2.459240000e-04         180.823785         234.414028         262.180850
 2.460500000e-04         180.731226         234.376855         262.180827
 2.461760000e-04         180.527737         234.191311         262.023737
 2.463030000e-04         180.257150         233.915545         261.772195
 2.464290000e-04         179.948403         233.586209         261.464723
 2.465550000e-04         179.614301         233.220581         261.120059
 2.466820000e-04         179.261421         232.827719         260.748216
 2.468080000e-04         178.902033         232.422464         260.364203
 2.469350000e-04         178.535460         232.004827         259.968693
 2.470620000e-04         178.168250         231.582799         259.569756
 2.471880000e-04         177.806440         231.163732         259.174686
 2.473150000e-04         177.446778         230.744188         258.780532
 2.474420000e-04         177.094289         230.330267         258.393278
 2.475690000e-04         176.750875         229.924408         258.015389
 2.476960000e-04         176.418090         229.528648         257.648912
 2.478230000e-04         176.097292         229.144788         257.295648
 2.479500000e-04         175.789671         228.774410         256.957149
 2.480770000e-04         175.496247         228.418892         256.634757
 2.482040000e-04         175.217846         228.079416         256.329622
 2.483310000e-04         174.955201         227.756995         256.042688
 2.484590000e-04         174.706984         227.450142         255.772719
 2.485860000e-04         174.477518         227.164340         255.524543
 2.487140000e-04         174.263532         226.895669         255.294774
 2.488410000e-04         174.068580         226.648745         255.087346
 2.489690000e-04         173.889676         226.419942         254.899185
 2.490960000e-04         173.729653         226.213028         254.733340
 2.492240000e-04         173.585862         226.024745         254.587132
 2.493520000e-04         173.459539         225.856851         254.461936
 2.494800000e-04         173.350377         225.709103         254.357413
 2.496080000e-04         173.258063         225.581268         254.273267
 2.497360000e-04         173.182288         225.473123         254.209215
 2.498640000e-04         173.122602         225.384244         254.164763
 2.499920000e-04         173.078538         225.314177         254.139387
 2.501200000e-04         173.049608         225.262450         254.132558
 2.502480000e-04         173.035268         225.228527         254.143684
 2.503760000e-04         173.034987         225.211848         254.172148
 2.505050000e-04         173.048304         225.211828         254.217664
 2.506330000e-04         173.074517         225.227956         254.278973
 2.507620000e-04         173.113330         225.259712         254.356215
 2.508900000e-04         173.163581         225.306000         254.447550
 2.510190000e-04         173.225490         225.366914         254.553738
 2.511470000e-04         173.297444         225.440791         254.672377
 2.512760000e-04         173.380042         225.528188         254.804690
 2.514050000e-04         173.472122         225.627862         254.949061
 2.515340000e-04         173.573174         225.739227         255.104883
 2.516630000e-04         173.682566         225.861570         255.271413
 2.517920000e-04         173.799801         225.994311         255.448058
 2.519210000e-04         173.924358         226.136840         255.634185
 2.520500000e-04         174.055711         226.288551         255.829174
 2.521790000e-04         174.193406         226.448908         256.032483
 2.523080000e-04         174.336986         226.617355         256.243534
 2.524380000e-04         174.487138         226.794740         256.463509
 2.525670000e-04         174.641181         226.977865         256.688540
 2.526970000e-04         174.801053         227.169015         256.921543
 2.528260000e-04         174.963915         227.364832         257.158534
 2.529560000e-04         175.131917         227.567865         257.402686
 2.530850000e-04         175.302167         227.774623         257.649875
 2.532150000e-04         175.476936         227.987874         257.903510
 2.533450000e-04         175.654628         228.205657         258.161295
 2.534750000e-04         175.834960         228.427620         258.422887
 2.536050000e-04         176.017615         228.653377         258.687899
 2.537350000e-04         176.202357         228.882648         258.956069
 2.538650000e-04         176.388960         229.115129         259.227088
 2.539950000e-04         176.577182         229.350507         259.500641
 2.541250000e-04         176.766811         229.588522         259.776481
 2.542550000e-04         176.957661         229.828920         260.054348
 2.543850000e-04         177.149536         230.071474         260.334036
 2.545160000e-04         177.343764         230.317860         260.617507
 2.546460000e-04         177.537206         230.564071         260.900182
 2.547770000e-04         177.732687         230.813706         261.186231
 2.549070000e-04         177.927101         231.062793         261.471134
 2.550380000e-04         178.123260         231.314943         261.759068
 2.551680000e-04         178.318146         231.566231         262.045552
 2.552990000e-04         178.514564         231.820297         262.334784
 2.554300000e-04         178.710985         232.075158         262.624522
 2.555610000e-04         178.907245         232.330585         262.914529
 2.556920000e-04         179.103315         232.586543         263.204790
 2.558230000e-04         179.299050         232.842826         263.495096
 2.559540000e-04         179.494463         233.099448         263.785472
 2.560850000e-04         179.689423         233.356216         264.075726
 2.562160000e-04         179.883951         233.613156         264.365896
 2.563480000e-04         180.079397         233.872049         264.658023
 2.564790000e-04         180.272743         234.128900         264.947608
 2.566100000e-04         180.465487         234.385655         265.236852
 2.567420000e-04         180.659001         234.644169         265.527873
 2.568730000e-04         180.850378         234.900528         265.816260
 2.570050000e-04         181.042447         235.158528         266.106313
 2.571370000e-04         181.233782         235.416233         266.395852
 2.572680000e-04         181.422831         235.671551         266.682545
 2.574000000e-04         181.612543         235.928442         266.970847
 2.575320000e-04         181.801399         236.184858         267.258468
 2.576640000e-04         181.989402         236.440781         267.545394
 2.577960000e-04         182.176560         236.696228         267.831656
 2.579280000e-04         182.362793         236.951070         268.117118
 2.580600000e-04         182.548183         237.205403         268.401888
 2.581920000e-04         182.732637         237.459106         268.685847
 2.583250000e-04         182.917629         237.714183         268.971234
 2.584570000e-04         183.100278         237.966674         269.253633
 2.585890000e-04         183.282054         238.218563         269.535255
 2.587220000e-04         183.464251         238.471680         269.818173
 2.588540000e-04         183.644193         238.722270         270.098179
 2.589870000e-04         183.824594         238.974104         270.379489
 2.591200000e-04         184.004046         239.225222         270.659927
 2.592520000e-04         184.181246         239.473785         270.937441
 2.593850000e-04         184.358893         239.723564         271.216244
 2.595180000e-04         184.535647         239.972663         271.494215
 2.596510000e-04         184.711463         240.221027         271.771309
 2.597840000e-04         184.886420         240.468744         272.047619
 2.599170000e-04         185.060486         240.715778         272.323116
 2.600500000e-04         185.233672         240.962101         272.597754
 2.601830000e-04         185.405963         241.207713         272.871555
 2.603170000e-04         185.578721         241.454532         273.146642
 2.604500000e-04         185.749310         241.698801         273.418846
 2.605830000e-04         185.919041         241.942369         273.690218
 2.607170000e-04         186.089219         242.187110         273.962850
 2.608500000e-04         186.257272         242.429319         274.232623
 2.609840000e-04         186.425792         242.672713         274.503669
 2.611170000e-04         186.592228         242.913600         274.771881
 2.612510000e-04         186.759100         243.155631         275.041330
 2.613850000e-04         186.925183         243.397000         275.309993
 2.615190000e-04         187.090476         243.637719         275.577898
 2.616530000e-04         187.254976         243.877769         275.845021
 2.617870000e-04         187.418716         244.117185         276.111398
 2.619210000e-04         187.581704         244.355963         276.377025
 2.620550000e-04         187.743945         244.594122         276.641929
 2.621890000e-04         187.905399         244.831586         276.906029
 2.623230000e-04         188.066191         245.068503         277.169473
 2.624580000e-04         188.227419         245.306526         277.434115
 2.625920000e-04         188.386703         245.542122         277.696025
 2.627270000e-04         188.546525         245.778931         277.959245
 2.628610000e-04         188.704429         246.013334         278.219755
 2.629960000e-04         188.862853         246.248917         278.481536
 2.631300000e-04         189.019398         246.482123         278.740645
 2.632650000e-04         189.176457         246.716485         279.000992
 2.634000000e-04         189.332844         246.950248         279.260640
 2.635350000e-04         189.488587         247.183437         279.519610
 2.636700000e-04         189.643646         247.415992         279.777842
 2.638050000e-04         189.798075         247.647978         280.035402
 2.639400000e-04         189.951898         247.879403         280.292291
 2.640000000e-04         190.020063         247.982077         280.406253
 2.640750000e-04         190.105095         248.110254         280.548507
 2.642100000e-04         190.257660         248.340506         280.804021
 2.643450000e-04         190.409597         248.570157         281.058822
 2.644810000e-04         190.562086         248.800973         281.314871
 2.646160000e-04         190.712861         249.029519         281.568355
 2.647520000e-04         190.864140         249.259152         281.822996
 2.648870000e-04         191.013757         249.486564         282.075129
 2.650230000e-04         191.163877         249.715056         282.328412
 2.651580000e-04         191.312318         249.941283         282.579137
 2.652940000e-04         191.461293         250.168599         282.831011
 2.654300000e-04         191.609698         250.395338         283.082200
 2.655660000e-04         191.757582         250.621527         283.332716
 2.657020000e-04         191.904885         250.847100         283.582503
 2.658380000e-04         192.051650         251.072093         283.831587
 2.659740000e-04         192.197847         251.296462         284.079923
 2.661100000e-04         192.343541         251.520263         284.327559
 2.662460000e-04         192.488670         251.743438         284.574452
 2.663830000e-04         192.634334         251.967635         284.822405
 2.665190000e-04         192.778418         252.189591         285.067810
 2.666550000e-04         192.922005         252.410957         285.312490
 2.667920000e-04         193.066102         252.633288         285.558163
 2.669280000e-04         193.208621         252.853359         285.801277
 2.670650000e-04         193.351678         253.074399         286.045373
 2.672020000e-04         193.494198         253.294753         286.288635
 2.673390000e-04         193.636212         253.514443         286.531076
 2.674750000e-04         193.776659         253.731838         286.770910
 2.676120000e-04         193.917674         253.950184         287.011695
 2.677490000e-04         194.058136         254.167771         287.251552
 2.678860000e-04         194.198102         254.384664         287.490552
 2.680230000e-04         194.337547         254.600804         287.728623
 2.681610000e-04         194.477498         254.817781         287.967519
 2.682980000e-04         194.615946         255.032435         288.203745
 2.684350000e-04         194.753861         255.246275         288.438963
 2.685730000e-04         194.892265         255.460889         288.674933
 2.687100000e-04         195.029160         255.673129         288.908165
 2.688480000e-04         195.166514         255.886050         289.142032
 2.689850000e-04         195.302362         256.096574         289.373134
 2.691230000e-04         195.438667         256.307743         289.604822
 2.692610000e-04         195.574466         256.518021         289.835390
 2.693980000e-04         195.708761         256.725872         290.063164
 2.695360000e-04         195.843461         256.934228         290.291350
 2.696740000e-04         195.977638         257.141621         290.518331
 2.698120000e-04         196.111281         257.348009         290.744052
 2.699500000e-04         196.244397         257.553403         290.968533
 2.700880000e-04         196.376929         257.757684         291.191634
 2.702270000e-04         196.509886         257.962376         291.415004
 2.703650000e-04         196.641296         258.164438         291.635335
 2.705030000e-04         196.772163         258.365381         291.854260
 2.706420000e-04         196.903399         258.566575         292.073262
 2.707800000e-04         197.033092         258.765094         292.289170
 2.709190000e-04         197.163143         258.963794         292.505063
 2.710570000e-04         197.291651         259.159765         292.717782
 2.711960000e-04         197.420473         259.355808         292.930370
 2.713350000e-04         197.548701         259.550501         293.141259
 2.714740000e-04         197.676292         259.743758         293.350359
 2.716120000e-04         197.802302         259.934156         293.556135
 2.717510000e-04         197.928620         260.124483         293.761581
 2.718900000e-04         198.054272         260.313240         293.965066
 2.720300000e-04         198.180144         260.501767         294.168052
 2.721690000e-04         198.304463         260.687318         294.367538
 2.723080000e-04         198.428045         260.871151         294.564907
 2.724470000e-04         198.550969         261.053313         294.760185
 2.725870000e-04         198.674035         261.234965         294.954607
 2.727260000e-04         198.795521         261.413519         295.145394
 2.728660000e-04         198.917128         261.591465         295.335206
 2.730050000e-04         199.037113         261.766219         295.521280
 2.731450000e-04         199.157194         261.940241         295.706221
 2.732850000e-04         199.276462         262.112170         295.888573
 2.734250000e-04         199.394956         262.282035         296.068360
 2.735640000e-04         199.511790         262.448552         296.244221
 2.737040000e-04         199.628645         262.614078         296.418646
 2.738440000e-04         199.744658         262.777316         296.590231
 2.739840000e-04         199.859820         262.938261         296.758989
 2.741250000e-04         199.974934         263.097954         296.925973
 2.742650000e-04         200.088326         263.254062         297.088762
 2.744050000e-04         200.200825         263.407683         297.248478
 2.745460000e-04         200.313191         263.559819         297.406159
 2.746860000e-04         200.423831         263.708265         297.559502
 2.748260000e-04         200.533525         263.854059         297.709589
 2.749670000e-04         200.643027         263.998142         297.857363
 2.751080000e-04         200.751552         264.139436         298.001712
 2.752480000e-04         200.858300         264.276863         298.141530
 2.753890000e-04         200.964801         264.412379         298.278802
 2.755300000e-04         201.070269         264.544908         298.412414
 2.756710000e-04         201.174683         264.674417         298.542341
 2.758120000e-04         201.278056         264.800865         298.668525
 2.759530000e-04         201.380338         264.924156         298.790861
 2.760940000e-04         201.481534         265.044247         298.909289
 2.762350000e-04         201.581628         265.161129         299.023823
 2.763770000e-04         201.681321         265.275526         299.135124
 2.765180000e-04         201.779192         265.385796         299.241613
 2.766600000e-04         201.876623         265.493462         299.344748
 2.768010000e-04         201.972205         265.596933         299.442996
 2.769430000e-04         202.067315         265.697673         299.537748
 2.770840000e-04         202.160604         265.794226         299.627621
 2.772260000e-04         202.253386         265.887939         299.713887
 2.773680000e-04         202.344994         265.978090         299.795852
 2.775100000e-04         202.435427         266.064633         299.873468
 2.776510000e-04         202.524058         266.147004         299.946261
 2.777930000e-04         202.612145         266.226361         300.015246
 2.779360000e-04         202.699658         266.302585         300.080295
 2.780780000e-04         202.785402         266.374664         300.140563
 2.782200000e-04         202.869986         266.443093         300.196456
 2.783620000e-04         202.953405         266.507892         300.248032
 2.785040000e-04         203.035706         266.569102         300.295318
 2.786470000e-04         203.117436         266.627111         300.338628
 2.787890000e-04         203.197467         266.681106         300.377346
 2.789320000e-04         203.276987         266.731941         300.412132
 2.790750000e-04         203.355421         266.779239         300.442740
 2.792170000e-04         203.432262         266.822742         300.469039
 2.793600000e-04         203.508621         266.863115         300.491470
 2.795030000e-04         203.583999         266.900134         300.509956
 2.796460000e-04         203.658397         266.933814         300.524528
 2.797890000e-04         203.731907         266.964291         300.535337
 2.799320000e-04         203.804508         266.991588         300.542440
 2.800750000e-04         203.876309         267.015867         300.546020
 2.802180000e-04         203.947336         267.037198         300.546171
 2.803620000e-04         204.018109         267.055794         300.542988
 2.805050000e-04         204.087727         267.071540         300.536684
 2.806480000e-04         204.156770         267.084712         300.527403
 2.807920000e-04         204.225729         267.095475         300.515200
 2.809350000e-04         204.293777         267.103884         300.500469
 2.810790000e-04         204.361911         267.110165         300.483143
 2.812230000e-04         204.429743         267.114439         300.463547
 2.813660000e-04         204.496899         267.116877         300.442051
 2.815100000e-04         204.564401         267.117669         300.418544
 2.816540000e-04         204.631887         267.117012         300.393430
 2.817980000e-04         204.699482         267.115151         300.367008
 2.819420000e-04         204.767254         267.112210         300.339413
 2.820860000e-04         204.835367         267.108465         300.310963
 2.822310000e-04         204.904407         267.104154         300.281791
 2.823750000e-04         204.973547         267.099501         300.252465
 2.825190000e-04         205.043436         267.094841         300.223231
 2.826640000e-04         205.114680         267.090302         300.194042
 2.828080000e-04         205.186451         267.086241         300.165660
 2.829530000e-04         205.259942         267.082940         300.138061
 2.830970000e-04         205.334294         267.080705         300.111935
 2.832420000e-04         205.410739         267.079828         300.087269
 2.833870000e-04         205.488976         267.080660         300.064619
 2.835320000e-04         205.569202         267.083538         300.044365
 2.836770000e-04         205.651636         267.088789         300.026863
 2.838220000e-04         205.736511         267.096775         300.012512
 2.839670000e-04         205.824109         267.107912         300.001761
 2.841120000e-04         205.914694         267.122602         299.995055
 2.842570000e-04         206.008560         267.141245         299.992813
 2.844020000e-04         206.106016         267.164248         299.995451
 2.845480000e-04         206.208104         267.192324         300.003611
 2.846930000e-04         206.313810         267.225577         300.017679
 2.848390000e-04         206.424984         267.264948         300.038335
 2.849840000e-04         206.540540         267.310489         300.065929
 2.851300000e-04         206.662530         267.363404         300.101434
 2.852760000e-04         206.790737         267.424044         300.145315
 2.854220000e-04         206.925697         267.493078         300.198267
 2.855670000e-04         207.067059         267.570696         300.260582
 2.857130000e-04         207.217475         267.658802         300.333966
 2.858590000e-04         207.376777         267.757724         300.418825
 2.860060000e-04         207.547037         267.869271         300.516876
 2.861520000e-04         207.726935         267.993021         300.627863
 2.862980000e-04         207.918691         268.130867         300.753554
 2.864440000e-04         208.123581         268.284173         300.895274
 2.865910000e-04         208.344598         268.455697         301.055662
 2.867370000e-04         208.580401         268.644793         301.234137
 2.868840000e-04         208.836150         268.856091         301.435117
 2.870300000e-04         209.110614         269.088989         301.658027
 2.871770000e-04         209.410145         269.349299         301.908410
 2.873240000e-04         209.736084         269.638671         302.187819
 2.874700000e-04         210.089525         269.958369         302.497355
 2.876170000e-04         210.479750         270.317163         302.845387
 2.877640000e-04         210.909707         270.718072         303.234629
 2.879110000e-04         211.385767         271.167271         303.670820
 2.880590000e-04         211.919622         271.675869         304.164320
 2.882060000e-04         212.513812         272.246182         304.716848
 2.883530000e-04         213.183769         272.892583         305.341591
 2.885000000e-04         213.944707         273.628896         306.050854
 2.886480000e-04         214.822243         274.478389         306.865524
 2.887950000e-04         215.829337         275.451016         307.792959
 2.889430000e-04         217.011740         276.586593         308.867835
 2.890900000e-04         218.394305         277.901651         310.100692
 2.892380000e-04         220.047611         279.450644         311.534182
 2.893860000e-04         222.024819         281.260412         313.178355
 2.895340000e-04         224.387083         283.343859         315.017478
 2.896820000e-04         227.152297         285.628964         316.931027
 2.898300000e-04         230.151633         287.777217         318.499267
 2.899780000e-04         232.593775         288.693181         318.505922
 2.901260000e-04         232.019964         285.512390         313.996471
 2.902740000e-04         223.610941         273.526026         300.564836
 2.904230000e-04         205.986066         253.291258         279.863754
 2.905710000e-04         189.889247         237.570813         265.179361
 2.907190000e-04         182.678231         232.440189         261.535781
 2.908680000e-04         181.582606         233.430086         263.705271
 2.910160000e-04         182.884064         236.306435         267.369039
 2.911650000e-04         184.819698         239.379438         270.965614
 2.913140000e-04         186.749719         242.129029         274.070578
 2.914630000e-04         188.488386         244.473298         276.666379
 2.916120000e-04         190.004802         246.450699         278.829739
 2.917610000e-04         191.316684         248.123877         280.646183
 2.919100000e-04         192.453422         249.551608         282.188550
 2.920000000e-04         193.067522         250.315935         283.012130
 2.920590000e-04         193.444041         250.782482         283.514307
 2.922080000e-04         194.313690         251.855028         284.667797
 2.923570000e-04         195.083185         252.799395         285.683055
 2.925070000e-04         195.773809         253.644501         286.592070
 2.926560000e-04         196.390041         254.397658         287.403209
 2.928060000e-04         196.951329         255.083813         288.143566
 2.929550000e-04         197.459232         255.705572         288.816001
 2.931050000e-04         197.927977         256.280819         289.439841
 2.932540000e-04         198.357335         256.809512         290.014941
 2.934040000e-04         198.758138         257.305095         290.555787
 2.935540000e-04         199.131638         257.769159         291.063990
 2.937040000e-04         199.481309         258.205994         291.544101
 2.938540000e-04         199.810207         258.619301         292.000006
 2.940040000e-04         200.120794         259.012091         292.434889
 2.941540000e-04         200.415292         259.387006         292.851507
 2.943050000e-04         200.697342         259.748574         293.254768
 2.944550000e-04         200.964831         260.093913         293.641309
 2.946050000e-04         201.221000         260.427050         294.015513
 2.947560000e-04         201.468766         260.751592         294.381284
 2.949060000e-04         201.705777         261.064355         294.734956
 2.950570000e-04         201.936242         261.370690         295.082444
 2.952080000e-04         202.159278         261.669322         295.422233
 2.953580000e-04         202.374286         261.959249         295.753057
 2.955090000e-04         202.584705         262.244989         296.079997
 2.956600000e-04         202.789682         262.525259         296.401513
 2.958110000e-04         202.989728         262.800620         296.718177
 2.959620000e-04         203.185337         263.071605         297.030511
 2.961130000e-04         203.376868         263.338616         297.338931
 2.962650000e-04         203.565917         263.603771         297.645832
 2.964160000e-04         203.750385         263.863987         297.947569
 2.965670000e-04         203.931765         264.121290         298.246456
 2.967190000e-04         204.111540         264.377655         298.544727
 2.968700000e-04         204.287590         264.629979         298.838733
 2.970220000e-04         204.462484         264.881828         299.132577
 2.971740000e-04         204.635205         265.131697         299.424488
 2.973250000e-04         204.804887         265.378197         299.712774
 2.974770000e-04         204.973929         265.624739         300.001402
 2.976290000e-04         205.141357         265.869838         300.288606
 2.977810000e-04         205.307297         266.113602         300.574484
 2.979330000e-04         205.471905         266.356196         300.859196
 2.980850000e-04         205.635316         266.597722         301.142831
 2.982370000e-04         205.797626         266.838272         301.425469
 2.983900000e-04         205.960005         267.079518         301.709063
 2.985420000e-04         206.120441         267.318399         301.989975
 2.986940000e-04         206.280056         267.556545         302.270120
 2.988470000e-04         206.440012         267.795603         302.551395
 2.990000000e-04         206.599295         268.034035         302.831988
 2.991520000e-04         206.756992         268.270399         303.110168
 2.993050000e-04         206.915193         268.507794         303.389585
 2.994580000e-04         207.072974         268.744763         303.668484
 2.996110000e-04         207.230347         268.981298         303.946856
 2.997640000e-04         207.387423         269.217490         304.224779
 2.999170000e-04         207.544224         269.453337         304.502243
 3.000700000e-04         207.700768         269.688852         304.779256
 3.002230000e-04         207.857163         269.924112         305.055877
 3.003760000e-04         208.013426         270.159118         305.332110
 3.005300000e-04         208.170615         270.395414         305.609747
 3.006830000e-04         208.326717         270.629956         305.885206
 3.008370000e-04         208.483834         270.865834         306.162097
 3.009900000e-04         208.639922         271.099975         306.436814
 3.011440000e-04         208.797114         271.335501         306.712986
 3.012980000e-04         208.954340         271.570821         306.988765
 3.014510000e-04         209.110710         271.804505         307.262429
 3.016050000e-04         209.268199         272.039541         307.537505
 3.017590000e-04         209.425862         272.274437         307.812212
 3.019130000e-04         209.583728         272.509211         308.086565
 3.020670000e-04         209.741778         272.743823         308.360516
 3.022220000e-04         209.901112         272.979851         308.635887
 3.023760000e-04         210.059676         273.214220         308.909082
 3.025300000e-04         210.218528         273.448470         309.181889
 3.026850000e-04         210.378718         273.684118         309.456067
 3.028390000e-04         210.538177         273.918095         309.728035
 3.029940000e-04         210.698992         274.153451         310.001340
 3.031480000e-04         210.859171         274.387199         310.272478
 3.033030000e-04         211.020720         274.622277         310.544881
 3.034580000e-04         211.182682         274.857233         310.816827
 3.036130000e-04         211.345044         275.092042         311.088300
 3.037680000e-04         211.507808         275.326676         311.359251
 3.039230000e-04         211.671042         275.561178         311.629710
 3.040780000e-04         211.834718         275.795513         311.899644
 3.042330000e-04         211.998819         276.029650         312.169020
 3.043890000e-04         212.164490         276.265137         312.439578
 3.045440000e-04         212.329566         276.498906         312.707808
 3.046990000e-04         212.495120         276.732468         312.975436
 3.048550000e-04         212.662276         276.967342         313.244177
 3.050100000e-04         212.828886         277.200509         313.510584
 3.051660000e-04         212.997085         277.434938         313.778040
 3.053220000e-04         213.165815         277.669110         314.044795
 3.054780000e-04         213.335124         277.903056         314.310875
 3.056340000e-04         213.504963         278.136723         314.576227
 3.057900000e-04         213.675389         278.370122         314.840834
 3.059460000e-04         213.846359         278.603229         315.104687
 3.061020000e-04         214.017920         278.836035         315.367750
 3.062580000e-04         214.190075         279.068536         315.630015
 3.064140000e-04         214.362823         279.300721         315.891461
 3.065710000e-04         214.537265         279.534038         316.153716
 3.067270000e-04         214.711229         279.765535         316.413441
 3.068840000e-04         214.886894         279.998127         316.673914
 3.070400000e-04         215.062094         280.228896         316.931842
 3.071970000e-04         215.238998         280.460710         317.190447
 3.073540000e-04         215.416542         280.692134         317.448104
 3.075110000e-04         215.594740         280.923138         317.704763
 3.076680000e-04         215.773557         281.153685         317.960392
 3.078250000e-04         215.953009         281.383778         318.214980
 3.079820000e-04         216.133106         281.613411         318.468518
 3.081390000e-04         216.313871         281.842570         318.720971
 3.082960000e-04         216.495235         282.071193         318.972289
 3.084530000e-04         216.677267         282.299328         319.222496
 3.086110000e-04         216.861118         282.528377         319.473125
 3.087680000e-04         217.044429         282.755400         319.720957
 3.089260000e-04         217.229590         282.983326         319.969178
 3.090830000e-04         217.414216         283.209223         320.214587
 3.092410000e-04         217.600641         283.435933         320.460278
 3.093990000e-04         217.787765         283.662055         320.704700
 3.095570000e-04         217.975504         283.887518         320.947795
 3.097150000e-04         218.163904         284.112345         321.189568
 3.098730000e-04         218.352933         284.336478         321.429952
 3.100310000e-04         218.542616         284.559934         321.668959
 3.101890000e-04         218.732946         284.782690         321.906560
 3.103470000e-04         218.923901         285.004728         322.142734
 3.105060000e-04         219.116719         285.227435         322.378945
 3.106640000e-04         219.308929         285.447974         322.612184
 3.108220000e-04         219.501767         285.667756         322.843935
 3.109810000e-04         219.696459         285.888137         323.075621
 3.111400000e-04         219.891761         286.107710         323.305757
 3.112980000e-04         220.086441         286.325087         323.532888
 3.114570000e-04         220.282952         286.542983         323.759838
 3.116160000e-04         220.480069         286.760044         323.985206
 3.117750000e-04         220.677788         286.976243         324.208946
 3.119340000e-04         220.876066         287.191533         324.431015
 3.120930000e-04         221.074953         287.405949         324.651435
 3.122530000e-04         221.275633         287.620774         324.871533
 3.124120000e-04         221.475633         287.833343         325.088568
 3.125710000e-04         221.676187         288.044965         325.303881
 3.127310000e-04         221.878541         288.256958         325.518806
 3.128900000e-04         222.080190         288.466676         325.730652
 3.130500000e-04         222.283602         288.676705         325.942047
 3.132100000e-04         222.487559         288.885765         326.151684
 3.133690000e-04         222.690731         289.092503         326.358216
 3.135290000e-04         222.895684         289.299532         326.564256
 3.136890000e-04         223.101128         289.505545         326.768500
 3.138490000e-04         223.307037         289.710512         326.970917
 3.140090000e-04         223.513425         289.914445         327.171513
 3.141690000e-04         223.720259         290.117322         327.370280
 3.143300000e-04         223.928849         290.320423         327.568470
 3.144900000e-04         224.136555         290.521174         327.763559
 3.146500000e-04         224.344711         290.720892         327.956853
 3.148110000e-04         224.554563         290.920775         328.149504
 3.149710000e-04         224.763514         291.118338         328.339119
 3.151320000e-04         224.974164         291.316060         328.528087
 3.152930000e-04         225.185201         291.512713         328.715236
 3.154540000e-04         225.396601         291.708269         328.900532
 3.156140000e-04         225.607047         291.901552         329.082893
 3.157750000e-04         225.819153         292.094982         329.264605
 3.159370000e-04         226.032917         292.288520         329.445616
 3.160980000e-04         226.245691         292.479807         329.623738
 3.162590000e-04         226.458802         292.670051         329.800110
 3.164200000e-04         226.672198         292.859222         329.974710
 3.165820000e-04         226.887227         293.048541         330.148680
 3.167430000e-04         227.101219         293.235658         330.319864
 3.169050000e-04         227.316835         293.422925         330.490427
 3.170660000e-04         227.531399         293.608046         330.658295
 3.172280000e-04         227.747557         293.793315         330.825552
 3.173900000e-04         227.963991         293.977621         330.991215
 3.175520000e-04         228.180662         294.160956         331.155284
 3.177130000e-04         228.396279         294.342252         331.316822
 3.178750000e-04         228.613474         294.523758         331.477855
 3.180380000e-04         228.832254         294.705496         331.638412
 3.182000000e-04         229.049970         294.885277         331.796560
 3.183620000e-04         229.267895         295.064212         331.953329
 3.185240000e-04         229.486092         295.242354         332.108754
 3.186870000e-04         229.705904         295.420829         332.263836
 3.188490000e-04         229.924572         295.597451         332.416723
 3.190120000e-04         230.144882         295.774491         332.569378
 3.191750000e-04         230.365455         295.950853         332.720869
 3.193370000e-04         230.584935         296.125511         332.870356
 3.195000000e-04         230.806066         296.300669         333.019735
 3.196630000e-04         231.027493         296.475299         333.168160
 3.198260000e-04         231.249226         296.649433         333.315668
 3.199890000e-04         231.471262         296.823113         333.462335
 3.201520000e-04         231.693655         296.996411         333.608228
 3.203160000e-04         231.917777         297.170439         333.754316
 3.204790000e-04         232.140893         297.343117         333.898888
 3.206420000e-04         232.364424         297.515579         334.042905
 3.208060000e-04         232.589730         297.688916         334.187313
 3.209690000e-04         232.814132         297.861093         334.330430
 3.211330000e-04         233.040421         298.034312         334.474126
 3.212970000e-04         233.267231         298.207554         334.617566
 3.214610000e-04         233.494555         298.380872         334.760847
 3.216240000e-04         233.721130         298.553322         334.903190
 3.217880000e-04         233.949701         298.727059         335.046417
 3.219520000e-04         234.178968         298.901140         335.189782
 3.221170000e-04         234.410392         299.076689         335.334215
 3.222810000e-04         234.641179         299.251648         335.478066
 3.224450000e-04         234.872815         299.427181         335.622314
 3.226100000e-04         235.106763         299.604450         335.767950
 3.227740000e-04         235.340271         299.781398         335.913294
 3.229390000e-04         235.576214         299.960260         336.060225
 3.231030000e-04         235.811832         300.138991         336.207086
 3.232680000e-04         236.050091         300.319842         336.355728
 3.234330000e-04         236.289604         300.501859         336.505433
 3.235980000e-04         236.530469         300.685106         336.656233
 3.237630000e-04         236.772789         300.869727         336.808294
 3.239280000e-04         237.016637         301.055828         336.961733
 3.240000000e-04         237.123559         301.137526         337.029133
 3.240930000e-04         237.262128         301.243509         337.116628
 3.242580000e-04         237.509367         301.432896         337.273115
 3.244230000e-04         237.758453         301.624109         337.431321
 3.245890000e-04         238.011039         301.818434         337.592306
 3.247540000e-04         238.264211         302.013687         337.754296
 3.249200000e-04         238.521149         302.212321         337.919324
 3.250850000e-04         238.778911         302.412120         338.085575
 3.252510000e-04         239.040745         302.615613         338.255152
 3.254170000e-04         239.305270         302.821745         338.427179
 3.255830000e-04         239.572647         303.030667         338.601794
 3.257490000e-04         239.843002         303.242510         338.779115
 3.259150000e-04         240.116559         303.457446         338.959272
 3.260810000e-04         240.393479         303.675614         339.142378
 3.262470000e-04         240.673937         303.897159         339.328545
 3.264130000e-04         240.958167         304.122273         339.517927
 3.265800000e-04         241.248087         304.352473         339.711789
 3.267460000e-04         241.540460         304.585185         339.907936
 3.269130000e-04         241.839023         304.823361         340.108832
 3.270790000e-04         242.140441         305.064316         340.312168
 3.272460000e-04         242.448610         305.311142         340.520528
 3.274130000e-04         242.761978         305.562556         340.732780
 3.275800000e-04         243.080777         305.818700         340.948987
 3.277470000e-04         243.405300         306.079767         341.169266
 3.279140000e-04         243.735817         306.345878         341.393621
 3.280810000e-04         244.072644         306.617227         341.622156
 3.282480000e-04         244.416022         306.893903         341.854844
 3.284150000e-04         244.766281         307.176068         342.091710
 3.285830000e-04         245.125849         307.465545         342.334171
 3.287500000e-04         245.490774         307.758995         342.579274
 3.289180000e-04         245.865698         308.059971         342.829829
 3.290850000e-04         246.246409         308.364915         343.082707
 3.292530000e-04         246.637773         308.677466         343.340700
 3.294210000e-04         247.037714         308.995712         343.601996
 3.295890000e-04         247.446484         309.319533         343.866211
 3.297570000e-04         247.864232         309.648692         344.132837
 3.299250000e-04         248.291010         309.982818         344.401216
 3.300930000e-04         248.726863         310.321474         344.670565
 3.302610000e-04         249.171655         310.663996         344.939871
 3.304290000e-04         249.625170         311.009577         345.207916
 3.305980000e-04         250.089736         311.359191         345.474745
 3.307660000e-04         250.559203         311.707330         345.735350
 3.309350000e-04         251.038213         312.056373         345.990530
 3.311030000e-04         251.519747         312.399958         346.234467
 3.312720000e-04         252.007759         312.739381         346.466635
 3.314410000e-04         252.496971         313.069092         346.681390
 3.316100000e-04         252.984227         313.384716         346.873615
 3.317790000e-04         253.465437         313.680826         347.037091
 3.319480000e-04         253.935301         313.950729         347.164323
 3.321170000e-04         254.387054         314.186116         347.246147
 3.322860000e-04         254.812126         314.376803         347.271528
 3.324550000e-04         255.199697         314.510311         347.227175
 3.326250000e-04         255.537931         314.571457         347.096012
 3.327940000e-04         255.805861         314.540942         346.860418
 3.329640000e-04         255.985409         314.395773         346.494670
 3.331340000e-04         256.048607         314.108691         345.972793
 3.333030000e-04         255.964803         313.651035         345.268380
 3.334730000e-04         255.695547         312.980592         344.337894
 3.336430000e-04         255.196978         312.057865         343.146124
 3.338130000e-04         254.419600         310.837580         341.652197
 3.339830000e-04         253.309665         309.272961         339.815778
 3.341530000e-04         251.812451         307.319639         337.601285
 3.343230000e-04         249.877590         304.941567         334.984059
 3.344940000e-04         247.450798         302.100670         331.938871
 3.346640000e-04         244.543585         298.835711         328.522825
 3.348350000e-04         241.137310         295.148917         324.753166
 3.350050000e-04         237.329040         291.165603         320.771633
 3.351760000e-04         233.177712         286.964446         316.668801
 3.353470000e-04         228.851473         282.729772         312.634998
 3.355180000e-04         224.525649         278.641427         308.847873
 3.356880000e-04         220.406273         274.895605         305.490565
 3.358590000e-04         216.609353         271.594530         302.652370
 3.360310000e-04         213.269551         268.848398         300.422560
 3.362020000e-04         210.504008         266.737000         298.851586
 3.363730000e-04         208.319134         265.239853         297.900289
 3.365440000e-04         206.699089         264.314462         297.508303
 3.367160000e-04         205.591899         263.891451         297.595884
 3.368870000e-04         204.945047         263.894857         298.072446
 3.370590000e-04         204.677770         264.241501         298.855666
 3.372310000e-04         204.722603         264.854585         299.864330
 3.374020000e-04         205.010665         265.660481         301.023602
 3.375740000e-04         205.487704         266.611630         302.292235
 3.377460000e-04         206.103967         267.657342         303.620377
 3.379180000e-04         206.819807         268.761141         304.974940
 3.380900000e-04         207.603618         269.895039         306.331387
 3.382630000e-04         208.435582         271.044700         307.679785
 3.384350000e-04         209.286917         272.181326         308.992141
 3.386070000e-04         210.148014         273.300651         310.268190
 3.387800000e-04         211.013053         274.401292         311.509816
 3.389520000e-04         211.864241         275.465570         312.699900
 3.391250000e-04         212.705736         276.502688         313.851048
 3.392980000e-04         213.528655         277.504732         314.956259
 3.394710000e-04         214.330370         278.471056         316.016333
 3.396430000e-04         215.104826         279.396530         317.026936
 3.398160000e-04         215.860199         280.292594         318.001562
 3.399890000e-04         216.591591         281.154780         318.936163
 3.401630000e-04         217.303193         281.989112         319.837924
 3.403360000e-04         217.987180         282.787376         320.698551
 3.405090000e-04         218.648379         283.556002         321.525462
 3.406830000e-04         219.291147         284.300690         322.325174
 3.408560000e-04         219.908969         285.014427         323.090477
 3.410300000e-04         220.509883         285.706949         323.832089
 3.412030000e-04         221.087916         286.371741         324.543251
 3.413770000e-04         221.650720         287.017914         325.233897
 3.415510000e-04         222.195839         287.642878         325.901401
 3.417250000e-04         222.724139         288.247871         326.547229
 3.418990000e-04         223.236566         288.834133         327.172791
 3.420730000e-04         223.733938         289.402758         327.779353
 3.422470000e-04         224.217130         289.954830         328.368119
 3.424220000e-04         224.689529         290.494352         328.943433
 3.425960000e-04         225.146522         291.016109         329.499762
 3.427700000e-04         225.591544         291.524094         330.041404
 3.429450000e-04         226.027715         292.021906         330.572217
 3.431200000e-04         226.453104         292.507383         331.089911
 3.432940000e-04         226.865978         292.978559         331.592400
 3.434690000e-04         227.271615         293.441506         332.086179
 3.436440000e-04         227.668210         293.894132         332.568998
 3.438190000e-04         228.056245         294.337018         333.041487
 3.439940000e-04         228.436164         294.770670         333.504189
 3.441690000e-04         228.808484         295.195659         333.957686
 3.443450000e-04         229.175656         295.614787         334.404980
 3.445200000e-04         229.533923         296.023749         334.841454
 3.446950000e-04         229.885779         296.425372         335.270113
 3.448710000e-04         230.233515         296.822258         335.693724
 3.450460000e-04         230.573509         297.210274         336.107871
 3.452220000e-04         230.909997         297.594216         336.517647
 3.453980000e-04         231.241322         297.972175         336.920999
 3.455740000e-04         231.567751         298.344434         337.318217
 3.457500000e-04         231.889573         298.711302         337.709610
 3.459260000e-04         232.207030         299.073040         338.095449
 3.461020000e-04         232.520337         299.429879         338.475964
 3.462780000e-04         232.829753         299.782079         338.851413
 3.464540000e-04         233.135486         300.129859         339.222012
 3.466310000e-04         233.439444         300.475375         339.590051
 3.468070000e-04         233.738379         300.814897         339.951531
 3.469840000e-04         234.035865         301.152485         340.310769
 3.471610000e-04         234.330408         301.486398         340.665882
 3.473370000e-04         234.620468         301.814895         341.015026
 3.475140000e-04         234.909529         302.141897         341.362340
 3.476910000e-04         235.196085         302.465670         341.705970
 3.478680000e-04         235.480285         302.786372         342.046071
 3.480450000e-04         235.762234         303.104100         342.382731
 3.482220000e-04         236.042075         303.419001         342.716096
 3.484000000e-04         236.321463         303.732925         343.048116
 3.485770000e-04         236.597413         304.042488         343.375187
 3.487540000e-04         236.871581         304.349540         343.699259
 3.489320000e-04         237.145598         304.655903         344.022249
 3.491100000e-04         237.418021         304.959929         344.342397
 3.492870000e-04         237.687434         305.260033         344.658030
 3.494650000e-04         237.956928         305.559652         344.972756
 3.496430000e-04         238.225097         305.857204         345.284897
 3.498210000e-04         238.491999         306.152738         345.594496
 3.499990000e-04         238.757710         306.446340         345.901636
 3.501770000e-04         239.022317         306.738071         346.206365
 3.503560000e-04         239.287348         307.029630         346.510461
 3.505340000e-04         239.549896         307.317794         346.810546
 3.507120000e-04         239.811532         307.604289         347.108413
 3.508910000e-04         240.073757         307.890744         347.405746
 3.510690000e-04         240.333693         308.174004         347.699264
 3.512480000e-04         240.594324         308.457320         347.992328
 3.514270000e-04         240.854213         308.739132         348.283327
 3.516060000e-04         241.113441         309.019507         348.572309
 3.517850000e-04         241.372038         309.298465         348.859293
 3.519640000e-04         241.630030         309.576039         349.144312
 3.521430000e-04         241.887466         309.852276         349.427409
 3.523220000e-04         242.144388         310.127225         349.708627
 3.525020000e-04         242.402274         310.402449         349.989559
 3.526810000e-04         242.658274         310.674915         350.267112
 3.528610000e-04         242.915276         310.947690         350.544396
 3.530400000e-04         243.170449         311.217774         350.818371
 3.532200000e-04         243.426692         311.488227         351.092125
 3.534000000e-04         243.682599         311.757554         351.364150
 3.535790000e-04         243.936769         312.024307         351.632981
 3.537590000e-04         244.192077         312.291489         351.901644
 3.539390000e-04         244.447118         312.557619         352.168640
 3.541200000e-04         244.703339         312.824209         352.435478
 3.543000000e-04         244.957908         313.088326         352.699238
 3.544800000e-04         245.212275         313.351465         352.961399
 3.546610000e-04         245.467864         313.615104         353.223433
 3.548410000e-04         245.721849         313.876338         353.482464
 3.550220000e-04         245.977095         314.138114         353.741408
 3.552020000e-04         246.230772         314.397528         353.997388
 3.553830000e-04         246.485751         314.657523         354.253312
 3.555640000e-04         246.740600         314.916636         354.507733
 3.557450000e-04         246.995320         315.174881         354.760676
 3.559260000e-04         247.249953         315.432301         355.012183
 3.561070000e-04         247.504493         315.688900         355.262253
 3.562880000e-04         247.758962         315.944694         355.510901
 3.564700000e-04         248.014742         316.201087         355.759505
 3.566510000e-04         248.269071         316.455316         356.005374
 3.568320000e-04         248.523331         316.708776         356.249877
 3.570140000e-04         248.778948         316.962874         356.494355
 3.571960000e-04         249.034515         317.216236         356.737496
 3.573770000e-04         249.288652         317.467486         356.977976
 3.575590000e-04         249.544158         317.719408         357.218473
 3.577410000e-04         249.799615         317.970624         357.457673
 3.579230000e-04         250.055067         318.221169         357.695606
 3.580000000e-04         250.163122         318.326944         357.795864
 3.581050000e-04         250.310465         318.471003         357.932242
 3.582880000e-04         250.567265         318.721567         358.168946
 3.584700000e-04         250.822656         318.970099         358.403101
 3.586520000e-04         251.078012         319.217992         358.636050
 3.588350000e-04         251.334760         319.466608         358.869058
 3.590170000e-04         251.590104         319.713241         359.099587
 3.592000000e-04         251.846844         319.960628         359.330213
 3.593830000e-04         252.103576         320.207420         359.559681
 3.595660000e-04         252.360287         320.453605         359.787979
 3.597490000e-04         252.616995         320.699228         360.015157
 3.599320000e-04         252.873701         320.944271         360.241193
 3.601150000e-04         253.130402         321.188759         360.466118
 3.602980000e-04         253.387100         321.432705         360.689959
 3.604810000e-04         253.643782         321.676103         360.912704
 3.606650000e-04         253.901880         321.920310         361.135598
 3.608480000e-04         254.158510         322.162629         361.356197
 3.610320000e-04         254.416576         322.405791         361.576969
 3.612160000e-04         254.674616         322.648430         361.796685
 3.613990000e-04         254.931237         322.889256         362.014189
 3.615830000e-04         255.189254         323.130922         362.231877
 3.617670000e-04         255.447273         323.372107         362.448554
 3.619510000e-04         255.705266         323.612816         362.664234
 3.621350000e-04         255.963209         323.853040         362.878919
 3.623200000e-04         256.222558         324.094125         363.093792
 3.625040000e-04         256.480435         324.333413         363.306509
 3.626880000e-04         256.738297         324.572263         363.518266
 3.628730000e-04         256.997527         324.811960         363.730206
 3.630570000e-04         257.255274         325.049888         363.940025
 3.632420000e-04         257.514388         325.288670         364.150029
 3.634270000e-04         257.773465         325.527016         364.359079
 3.636120000e-04         258.032446         325.764888         364.567145
 3.637970000e-04         258.291349         326.002315         364.774259
 3.639820000e-04         258.550150         326.239259         364.980368
 3.641670000e-04         258.808884         326.475774         365.185535
 3.643520000e-04         259.067456         326.711775         365.389679
 3.645380000e-04         259.327358         326.948623         365.593969
 3.647230000e-04         259.585669         327.183649         365.796089
 3.649090000e-04         259.845244         327.419478         365.998313
 3.650940000e-04         260.103223         327.653493         366.198372
 3.652800000e-04         260.362421         327.888240         366.398434
 3.654660000e-04         260.621367         328.122402         366.597376
 3.656520000e-04         260.880092         328.356010         366.795211
 3.658380000e-04         261.138500         328.588955         366.991831
 3.660240000e-04         261.396586         328.821253         367.187249
 3.662100000e-04         261.654350         329.052874         367.381414
 3.663960000e-04         261.911713         329.283761         367.574267
 3.665830000e-04         262.170022         329.515100         367.766772
 3.667690000e-04         262.426481         329.744395         367.956847
 3.669560000e-04         262.683775         329.974016         368.146419
 3.671420000e-04         262.939110         330.201465         368.333404
 3.673290000e-04         263.195124         330.429092         368.519726
 3.675160000e-04         263.450457         330.655651         368.704309
 3.677030000e-04         263.704955         330.881003         368.887027
 3.678900000e-04         263.958544         331.105046         369.067745
 3.680770000e-04         264.211185         331.327739         369.246407
 3.682640000e-04         264.462712         331.548917         369.422842
 3.684510000e-04         264.713061         331.768473         369.596900
 3.686390000e-04         264.963342         331.987380         369.769330
 3.688260000e-04         265.210898         332.203258         369.938174
 3.690140000e-04         265.458119         332.418171         370.105010
 3.692010000e-04         265.702268         332.629680         370.267858
 3.693890000e-04         265.945771         332.839858         370.428261
 3.695770000e-04         266.187074         333.047341         370.585116
 3.697650000e-04         266.426002         333.251873         370.738097
 3.699530000e-04         266.662336         333.453248         370.886991
 3.701410000e-04         266.895761         333.651120         371.031433
 3.703290000e-04         267.126057         333.845262         371.171163
 3.705180000e-04         267.354106         334.036292         371.306463
 3.707060000e-04         267.577097         334.221831         371.435550
 3.708950000e-04         267.797105         334.403472         371.559353
 3.710830000e-04         268.011393         334.578878         371.676132
 3.712720000e-04         268.221796         334.749443         371.786628
 3.714610000e-04         268.426649         334.913685         371.889652
 3.716500000e-04         268.625467         335.071084         371.984648
 3.718390000e-04         268.817626         335.221008         372.070979
 3.720280000e-04         269.002611         335.362877         372.148009
 3.722170000e-04         269.179682         335.495967         372.215027
 3.724060000e-04         269.348111         335.619494         372.271209
 3.725960000e-04         269.507888         335.733210         372.315952
 3.727850000e-04         269.656542         335.835081         372.347920
 3.729750000e-04         269.794655         335.925190         372.366458
 3.731640000e-04         269.919734         336.001537         372.370331
 3.733540000e-04         270.032044         336.063856         372.358507
 3.735440000e-04         270.129685         336.110493         372.329722
 3.737340000e-04         270.211327         336.140130         372.282708
 3.739240000e-04         270.275580         336.151390         372.216122
 3.741140000e-04         270.320957         336.142792         372.128534
 3.743040000e-04         270.345842         336.112755         372.018426
 3.744950000e-04         270.348374         336.059169         371.883368
 3.746850000e-04         270.326750         335.980865         371.723134
 3.748760000e-04         270.278708         335.875041         371.534182
 3.750660000e-04         270.202622         335.740796         371.316658
 3.752570000e-04         270.095406         335.574522         371.066254
 3.754480000e-04         269.955042         335.374639         370.782037
 3.756390000e-04         269.778981         335.138770         370.461894
 3.758290000e-04         269.565801         334.865982         370.105607
 3.760210000e-04         269.309079         334.549140         369.705072
 3.762120000e-04         269.009685         334.190290         369.264008
 3.764030000e-04         268.663462         333.785283         368.778280
 3.765940000e-04         268.267480         333.331499         368.245730
 3.767860000e-04         267.816275         332.823594         367.661174
 3.769770000e-04         267.311693         332.264394         367.028800
 3.771690000e-04         266.745494         331.645606         366.340249
 3.773610000e-04         266.117535         330.967876         365.597240
 3.775530000e-04         265.425239         330.229221         364.798587
 3.777450000e-04         264.666424         329.428105         363.943599
 3.779370000e-04         263.839234         328.563370         363.032011
 3.781290000e-04         262.942413         327.634448         362.064164
 3.783210000e-04         261.975071         326.641216         361.040914
 3.785130000e-04         260.937267         325.584557         359.964138
 3.787060000e-04         259.823641         324.459870         358.830215
 3.788980000e-04         258.647501         323.281411         357.654490
 3.790910000e-04         257.399191         322.040292         356.429044
 3.792840000e-04         256.088394         320.747046         355.165358
 3.794760000e-04         254.727391         319.414488         353.876775
 3.796690000e-04         253.307889         318.035320         352.557181
 3.798620000e-04         251.844235         316.624332         351.221728
 3.800550000e-04         250.344752         315.190288         349.879575
 3.802490000e-04         248.810855         313.735412         348.533780
 3.804420000e-04         247.268852         312.285312         347.208789
 3.806350000e-04         245.721836         310.843482         345.908400
 3.808290000e-04         244.173503         309.414069         344.637142
 3.810220000e-04         242.651710         308.023331         343.418932
 3.812160000e-04         241.152573         306.668214         342.251591
 3.814100000e-04         239.695796         305.367009         341.151378
 3.816040000e-04         238.292502         304.129975         340.127231
 3.817980000e-04         236.953061         302.966425         339.186954
 3.819920000e-04         235.686739         301.884502         338.337087
 3.821860000e-04         234.501583         300.891015         337.582743
 3.823800000e-04         233.404185         299.991271         336.927505
 3.825750000e-04         232.394945         299.185425         336.371079
 3.827690000e-04         231.487863         298.484089         335.919832
 3.829640000e-04         230.675899         297.881057         335.568494
 3.831580000e-04         229.968173         297.382106         335.318759
 3.833530000e-04         229.356952         296.980520         335.165077
 3.835480000e-04         228.844453         296.676392         335.104983
 3.837430000e-04         228.427987         296.466079         335.133723
 3.839380000e-04         228.103972         296.345191         335.245964
 3.841330000e-04         227.868111         296.308719         335.435916
 3.843280000e-04         227.715621         296.351281         335.697545
 3.845230000e-04         227.641255         296.467135         336.024619
 3.847190000e-04         227.639748         296.651571         336.413092
 3.849140000e-04         227.705550         296.896876         336.852941
 3.851100000e-04         227.833661         297.199670         337.342644
 3.853060000e-04         228.018336         297.553156         337.874358
 3.855020000e-04         228.254170         297.951887         338.442692
 3.856970000e-04         228.534376         298.388290         339.039386
 3.858930000e-04         228.856890         298.861974         339.665885
 3.860900000e-04         229.217651         299.368869         340.318202
 3.862860000e-04         229.608588         299.899570         340.985730
 3.864820000e-04         230.027404         300.452691         341.668116
 3.866790000e-04         230.472646         301.027618         342.365673
 3.868750000e-04         230.936379         301.615269         343.068369
 3.870720000e-04         231.420151         302.218686         343.780770
 3.872680000e-04         231.916217         302.829128         344.493345
 3.874650000e-04         232.427040         303.450433         345.211305
 3.876620000e-04         232.947781         304.077378         345.929202
 3.878590000e-04         233.476347         304.708108         346.645512
 3.880560000e-04         234.010876         305.340940         347.358836
 3.882530000e-04         234.549695         305.974433         348.068034
 3.884510000e-04         235.094103         306.610540         348.775695
 3.886480000e-04         235.637294         307.241701         349.473793
 3.888460000e-04         236.183647         307.873399         350.168759
 3.890430000e-04         236.726626         308.498395         350.852946
 3.892410000e-04         237.270903         309.122369         351.532869
 3.894390000e-04         237.812941         309.741508         352.204611
 3.896360000e-04         238.349380         310.352265         352.864608
 3.898340000e-04         238.885132         310.960421         353.519312
 3.900330000e-04         239.419644         311.565537         354.168428
 3.902310000e-04         239.947154         312.161261         354.805326
 3.904290000e-04         240.470033         312.750465         355.433275
 3.906270000e-04         240.988014         313.332964         356.052210
 3.908260000e-04         241.503452         313.911543         356.665234
 3.910240000e-04         242.010999         314.480327         357.266257
 3.912230000e-04         242.515643         315.045012         357.861417
 3.914220000e-04         243.014710         315.602697         358.447751
 3.916210000e-04         243.508139         316.153407         359.025395
 3.918200000e-04         243.995892         316.697176         359.594467
 3.920190000e-04         244.477947         317.234038         360.155093
 3.922180000e-04         244.954318         317.764108         360.707480
 3.924170000e-04         245.425016         318.287440         361.251758
 3.926170000e-04         245.892412         318.806713         361.790757
 3.928160000e-04         246.351888         319.316866         362.319300
 3.930160000e-04         246.808117         319.823113         362.842840
 3.932150000e-04         247.256603         320.320507         363.356314
 3.934150000e-04         247.701941         320.814181         363.865068
 3.936150000e-04         248.141956         321.301782         364.366729
 3.938150000e-04         248.576718         321.783371         364.861383
 3.940150000e-04         249.006341         322.259140         365.349285
 3.942150000e-04         249.430921         322.729201         365.830570
 3.944160000e-04         249.852649         323.195988         366.307752
 3.946160000e-04         250.267399         323.654992         366.776285
 3.948160000e-04         250.677423         324.108688         367.238697
 3.950170000e-04         251.084824         324.559414         367.697398
 3.952180000e-04         251.487653         325.005060         368.150277
 3.954180000e-04         251.884030         325.443544         368.595233
 3.956190000e-04         252.278031         325.879373         369.036857
 3.958200000e-04         252.667751         326.310478         369.473083
 3.960210000e-04         253.053309         326.736974         369.904036
 3.962230000e-04         253.436694         327.161064         370.331947
 3.964240000e-04         253.814186         327.578674         370.752741
 3.966250000e-04         254.187795         327.992009         371.168647
 3.968270000e-04         254.559453         328.403214         371.581835
 3.970000000e-04         254.874790         328.752142         371.931996
 3.970280000e-04         254.925558         328.808323         371.988342
 3.972300000e-04         255.289865         329.211485         372.392332
 3.974320000e-04         255.650607         329.610748         372.791864
 3.976340000e-04         256.007866         330.006218         373.187057
 3.978360000e-04         256.361758         330.398012         373.578032
 3.980380000e-04         256.712323         330.786180         373.964850
 3.982400000e-04         257.059673         331.170856         374.347656
 3.984420000e-04         257.403838         331.552078         374.726500
 3.986440000e-04         257.744917         331.929957         375.101502
 3.988470000e-04         258.084668         332.306435         375.474585
 3.990500000e-04         258.421412         332.679674         375.843946
 3.992520000e-04         258.753614         333.047959         376.207890
 3.994550000e-04         259.084599         333.414982         376.570074
 3.996580000e-04         259.412799         333.778994         376.928765
 3.998610000e-04         259.738269         334.140073         377.284060
 4.000640000e-04         260.061054         334.498275         377.636018
 4.002670000e-04         260.381192         334.853645         377.984690
 4.004710000e-04         260.700322         335.207999         378.331863
 4.006740000e-04         261.015357         335.557906         378.674166
 4.008770000e-04         261.327893         335.905147         379.013366
 4.010810000e-04         261.639493         336.251471         379.351174
 4.012850000e-04         261.948676         336.595215         379.685956
 4.014890000e-04         262.255477         336.936429         380.017775
 4.016920000e-04         262.558444         337.273505         380.345073
 4.018970000e-04         262.862053         337.611441         380.672715
 4.021010000e-04         263.161899         337.945301         380.995893
 4.023050000e-04         263.459470         338.276783         381.316288
 4.025090000e-04         263.754841         338.605939         381.633923
 4.027140000e-04         264.049433         338.934396         381.950400
 4.029180000e-04         264.340398         339.258941         382.262603
 4.031230000e-04         264.630609         339.582813         382.573664
 4.033270000e-04         264.917272         339.902874         382.880567
 4.035320000e-04         265.203209         340.222295         383.186356
 4.037370000e-04         265.487009         340.539508         383.489539
 4.039420000e-04         265.768705         340.854533         383.790123
 4.041470000e-04         266.048289         341.167387         384.088142
 4.043530000e-04         266.327119         341.479586         384.385031
 4.045580000e-04         266.602513         341.788141         384.677959
 4.047630000e-04         266.875832         342.094567         384.968365
 4.049690000e-04         267.148391         342.400329         385.257612
 4.051750000e-04         267.418828         342.703953         385.544354
 4.053800000e-04         267.685878         343.003984         385.827185
 4.055860000e-04         267.952118         343.303335         386.108866
 4.057920000e-04         268.216254         343.600544         386.388010
 4.059980000e-04         268.478261         343.895609         386.664629
 4.062040000e-04         268.738120         344.188514         386.938712
 4.064110000e-04         268.997092         344.480675         387.211566
 4.066170000e-04         269.252638         344.769243         387.480546
 4.068240000e-04         269.507233         345.057002         387.748231
 4.070300000e-04         269.758367         345.341135         388.012011
 4.072370000e-04         270.008490         345.624421         388.274464
 4.074440000e-04         270.256327         345.905425         388.534262
 4.076500000e-04         270.500663         346.182780         388.790146
 4.078570000e-04         270.743904         346.459182         389.044572
 4.080650000e-04         270.985858         346.734488         389.297442
 4.082720000e-04         271.224249         347.006089         389.546348
 4.084790000e-04         271.460223         347.275264         389.792433
 4.086860000e-04         271.693640         347.541903         390.035626
 4.088940000e-04         271.925672         347.807341         390.277132
 4.091020000e-04         272.155009         348.070096         390.515593
 4.093090000e-04         272.380633         348.328999         390.749948
 4.095170000e-04         272.604611         348.586421         390.982327
 4.097250000e-04         272.825732         348.841016         391.211531
 4.099330000e-04         273.044033         349.092793         391.437540
 4.101410000e-04         273.259370         349.341633         391.660259
 4.103490000e-04         273.471679         349.587455         391.879601
 4.105580000e-04         273.681866         349.831328         392.096510
 4.107660000e-04         273.887911         350.070904         392.308886
 4.109750000e-04         274.091629         350.308312         392.518605
 4.111830000e-04         274.290974         350.541209         392.723616
 4.113920000e-04         274.487773         350.771702         392.925725
 4.116010000e-04         274.681012         350.998641         393.123938
 4.118100000e-04         274.870523         351.221825         393.318042
 4.120190000e-04         275.056191         351.441175         393.507990
 4.122280000e-04         275.237882         351.656506         393.693577
 4.124380000e-04         275.416321         351.868725         393.875582
 4.126470000e-04         275.589743         352.075722         394.052170
 4.128560000e-04         275.758767         352.278267         394.223987
 4.130660000e-04         275.924066         352.477203         394.391737
 4.132760000e-04         276.084624         352.671339         394.554387
 4.134860000e-04         276.240326         352.860543         394.711802
 4.136950000e-04         276.390295         353.043756         394.863071
 4.139050000e-04         276.535782         353.222561         395.009505
 4.141160000e-04         276.676492         353.396627         395.150768
 4.143260000e-04         276.810953         353.564163         395.285391
 4.145360000e-04         276.939594         353.725744         395.413810
 4.147470000e-04         277.062794         353.881881         395.536389
 4.149570000e-04         277.179165         354.030869         395.651757
 4.151680000e-04         277.289607         354.173887         395.760778
 4.153790000e-04         277.393272         354.309916         395.862619
 4.155890000e-04         277.489498         354.438135         395.956640
 4.158000000e-04         277.578975         354.559507         396.043504
 4.160110000e-04         277.660893         354.673051         396.122407
 4.162230000e-04         277.735383         354.779019         396.193452
 4.164340000e-04         277.801451         354.876111         396.255716
 4.166450000e-04         277.859135         354.964480         396.309207
 4.168570000e-04         277.908379         355.044188         396.353852
 4.170680000e-04         277.948389         355.114131         396.388916
 4.172800000e-04         277.979305         355.174692         396.414460
 4.174920000e-04         278.000481         355.225084         396.429948
 4.177040000e-04         278.011701         355.265024         396.435094
 4.179160000e-04         278.012531         355.294092         396.429570
 4.181280000e-04         278.002692         355.311944         396.413038
 4.183400000e-04         277.981826         355.318196         396.385178
 4.185520000e-04         277.949590         355.312481         396.345687
 4.187650000e-04         277.905419         355.294323         396.293982
 4.189770000e-04         277.849297         355.263428         396.230165
 4.191900000e-04         277.780421         355.219210         396.153399
 4.194030000e-04         277.698701         355.161398         396.063616
 4.196160000e-04         277.603748         355.089577         395.960497
 4.198290000e-04         277.495190         355.003367         395.843759
 4.200420000e-04         277.372727         354.902410         395.713102
 4.202550000e-04         277.236040         354.786369         395.568298
 4.204680000e-04         277.084867         354.654934         395.409107
 4.206820000e-04         276.918064         354.507030         395.234448
 4.208950000e-04         276.736934         354.343765         395.045782
 4.211090000e-04         276.539553         354.163326         394.841149
 4.213230000e-04         276.326452         353.966156         394.621245
 4.215360000e-04         276.098610         353.753144         394.387168
 4.217500000e-04         275.853734         353.522098         394.136631
 4.219640000e-04         275.592691         353.273818         393.870679
 4.221780000e-04         275.315511         353.008290         393.589396
 4.223930000e-04         275.020658         352.724041         393.291404
 4.226070000e-04         274.710971         352.423794         392.979678
 4.228220000e-04         274.383605         352.104773         392.651451
 4.230360000e-04         274.041794         351.770187         392.310181
 4.232510000e-04         273.682557         351.417099         391.952985
 4.234660000e-04         273.307679         351.047257         391.581773
 4.236800000e-04         272.919441         350.662975         391.198992
 4.238960000e-04         272.512678         350.259140         390.799684
 4.241110000e-04         272.093452         349.841817         390.390012
 4.243260000e-04         271.660547         349.409848         389.968945
 4.245410000e-04         271.214597         348.963902         389.537262
 4.247570000e-04         270.754192         348.502624         389.093816
 4.249720000e-04         270.284487         348.031252         388.643773
 4.251880000e-04         269.802049         347.546367         388.183986
 4.254040000e-04         269.310024         347.051255         387.717758
 4.256190000e-04         268.811867         346.549458         387.248536
 4.258350000e-04         268.304136         346.037558         386.773229
 4.260510000e-04         267.790390         345.519273         386.295476
 4.262680000e-04         267.269476         344.993514         385.814432
 4.264840000e-04         266.747606         344.466659         385.336069
 4.267000000e-04         266.223873         343.937884         384.859743
 4.269170000e-04         265.697259         343.406288         384.384812
 4.271340000e-04         265.171759         342.875995         383.915114
 4.273500000e-04         264.651298         342.351098         383.454385
 4.275670000e-04         264.132638         341.828443         382.999979
 4.277840000e-04         263.619736         341.312147         382.555646
 4.280010000e-04         263.114197         340.803947         382.122988
 4.282180000e-04         262.617553         340.305497         381.703538
 4.284360000e-04         262.129060         339.816204         381.296955
 4.286530000e-04         261.654674         339.342146         380.908386
 4.288700000e-04         261.193557         338.882609         380.537322
 4.290880000e-04         260.745008         338.437021         380.183425
 4.293060000e-04         260.312472         338.008938         379.849648
 4.295240000e-04         259.897142         337.599676         379.537111
 4.297420000e-04         259.500127         337.210438         379.246787
 4.299600000e-04         259.122443         336.842325         378.979552
 4.301780000e-04         258.764955         336.496290         378.736135
 4.303960000e-04         258.428471         336.173221         378.517192
 4.306140000e-04         258.113677         335.873885         378.323273
 4.308330000e-04         257.819840         335.597654         378.153980
 4.310510000e-04         257.550100         335.347582         378.011178
 4.312700000e-04         257.302334         335.121762         377.893720
 4.314890000e-04         257.078058         334.921648         377.802334
 4.317080000e-04         256.877403         334.747400         377.736982
 4.319270000e-04         256.700373         334.599012         377.697427
 4.321460000e-04         256.546913         334.476442         377.683438
 4.323650000e-04         256.416856         334.379527         377.694674
 4.325850000e-04         256.309490         334.307695         377.730858
 4.328040000e-04         256.225472         334.261242         377.791129
 4.330240000e-04         256.163612         334.239327         377.875482
 4.332430000e-04         256.123989         334.241597         377.982432
 4.334630000e-04         256.105695         334.267506         378.112267
 4.336830000e-04         256.108409         334.316501         378.263830
 4.339030000e-04         256.131456         334.387845         378.436258
 4.341230000e-04         256.174166         334.480810         378.628737
 4.343430000e-04         256.235864         334.594675         378.840447
 4.345640000e-04         256.316192         334.729273         379.071589
 4.347840000e-04         256.413663         334.882562         379.319177
 4.350050000e-04         256.528446         335.055136         379.584582
 4.352250000e-04         256.658689         335.244570         379.864518
 4.354460000e-04         256.804804         335.451760         380.160666
 4.356670000e-04         256.965478         335.675047         380.470913
 4.358880000e-04         257.139924         335.913553         380.794342
 4.361090000e-04         257.327391         336.166500         381.130184
 4.363300000e-04         257.527126         336.433064         381.477616
 4.365520000e-04         257.739361         336.713702         381.837416
 4.367730000e-04         257.961488         337.005143         382.205629
 4.369950000e-04         258.194818         337.309240         382.584790
 4.372160000e-04         258.436551         337.622539         382.970814
 4.374380000e-04         258.688229         337.947128         383.366440
 4.376600000e-04         258.948146         338.280938         383.769299
 4.378820000e-04         259.215683         338.623287         384.178727
 4.381040000e-04         259.490250         338.973538         384.594126
 4.383260000e-04         259.771299         339.331108         385.014953
 4.385490000e-04         260.059586         339.697012         385.442503
 4.387710000e-04         260.352002         340.067424         385.872451
 4.389940000e-04         260.650715         340.445171         386.308192
 4.390000000e-04         260.658815         340.455412         386.319973
 4.392160000e-04         260.952557         340.826327         386.745324
 4.394390000e-04         261.259826         341.213855         387.187349
 4.396620000e-04         261.570741         341.605576         387.631863
 4.398850000e-04         261.884905         342.001068         388.078498
 4.401080000e-04         262.201955         342.399917         388.526867
 4.403310000e-04         262.521516         342.801739         388.976649
 4.405550000e-04         262.844717         343.207974         389.429511
 4.407780000e-04         263.168369         343.614662         389.881113
 4.410020000e-04         263.495061         344.025124         390.335236
 4.412250000e-04         263.821601         344.435380         390.787535
 4.414490000e-04         264.150670         344.848840         391.241846
 4.416730000e-04         264.480564         345.263376         391.695872
 4.418970000e-04         264.811037         345.678758         392.149445
 4.421210000e-04         265.141895         346.094744         392.602342
 4.423450000e-04         265.472933         346.511117         393.054395
 4.425700000e-04         265.805451         346.929549         393.507459
 4.427940000e-04         266.136308         347.346077         393.957283
 4.430190000e-04         266.468323         347.764299         394.407810
 4.432430000e-04         266.798365         348.180303         394.854880
 4.434680000e-04         267.129269         348.597649         395.302341
 4.436930000e-04         267.459417         349.014339         395.748103
 4.439180000e-04         267.788691         349.430253         396.192078
 4.441430000e-04         268.117003         349.845267         396.634163
 4.443680000e-04         268.444233         350.259230         397.074222
 4.445940000e-04         268.771728         350.673901         397.514175
 4.448190000e-04         269.096519         351.085519         397.950057
 4.450450000e-04         269.421422         351.497634         398.385640
 4.452700000e-04         269.743449         351.906511         398.817044
 4.454960000e-04         270.065446         352.315722         399.248024
 4.457220000e-04         270.385886         352.723370         399.676631
 4.459480000e-04         270.704710         353.129379         400.102808
 4.461740000e-04         271.021888         353.533694         400.526505
 4.464010000e-04         271.338751         353.938041         400.949564
 4.466270000e-04         271.652460         354.338792         401.368209
 4.468530000e-04         271.964390         354.737709         401.784309
 4.470800000e-04         272.275867         355.136482         402.199633
 4.473070000e-04         272.585459         355.533284         402.612305
 4.475340000e-04         272.893165         355.928107         403.022323
 4.477600000e-04         273.197584         356.319170         403.427874
 4.479880000e-04         273.502729         356.711613         403.834289
 4.482150000e-04         273.804569         357.100257         404.236222
 4.484420000e-04         274.104405         357.486757         404.635394
 4.486690000e-04         274.402224         357.871111         405.031830
 4.488970000e-04         274.699304         358.254975         405.427248
 4.491240000e-04         274.993023         358.634932         405.818138
 4.493520000e-04         275.285951         359.014332         406.207966
 4.495800000e-04         275.576792         359.391468         406.594972
 4.498080000e-04         275.865529         359.766323         406.979154
 4.500360000e-04         276.152129         360.138850         407.360491
 4.502640000e-04         276.436608         360.509054         407.738977
 4.504930000e-04         276.720163         360.878509         408.116250
 4.507210000e-04         277.000331         361.243993         408.489019
 4.509490000e-04         277.278330         361.607054         408.858861
 4.511780000e-04         277.555368         361.969293         409.227430
 4.514070000e-04         277.830191         362.329074         409.593075
 4.516360000e-04         278.102814         362.686397         409.955790
 4.518650000e-04         278.373215         363.041209         410.315525
 4.520940000e-04         278.641382         363.393493         410.672278
 4.523230000e-04         278.907310         363.743251         411.026060
 4.525520000e-04         279.170996         364.090445         411.376830
 4.527820000e-04         279.433542         364.436530         411.726074
 4.530110000e-04         279.692692         364.778520         412.070770
 4.532410000e-04         279.950660         365.119333         412.413885
 4.534710000e-04         280.206320         365.457472         412.753906
 4.537010000e-04         280.459652         365.792881         413.090771
 4.539310000e-04         280.710648         366.125554         413.424491
 4.541610000e-04         280.959297         366.455446         413.755013
 4.543910000e-04         281.205570         366.782537         414.082343
 4.546210000e-04         281.449470         367.106786         414.406423
 4.548520000e-04         281.692008         367.429554         414.728629
 4.550830000e-04         281.932126         367.749391         415.047507
 4.553130000e-04         282.168764         368.064883         415.361647
 4.555440000e-04         282.403960         368.378754         415.673788
 4.557750000e-04         282.636679         368.689569         415.982480
 4.560060000e-04         282.866873         368.997279         416.287689
 4.562370000e-04         283.094540         369.301857         416.589390
 4.564690000e-04         283.320631         369.604552         416.888814
 4.567000000e-04         283.543151         369.902694         417.183332
 4.569310000e-04         283.763088         370.197552         417.474181
 4.571630000e-04         283.981327         370.490340         417.762588
 4.573950000e-04         284.196884         370.779713         418.047217
 4.576270000e-04         284.409737         371.065601         418.327993
 4.578590000e-04         284.619849         371.347957         418.604882
 4.580910000e-04         284.827222         371.626737         418.877825
 4.583230000e-04         285.031782         371.901859         419.146768
 4.585550000e-04         285.233515         372.173278         419.411660
 4.587880000e-04         285.433251         372.442050         419.673515
 4.590200000e-04         285.629221         372.705831         419.930076
 4.592530000e-04         285.823096         372.966780         420.183408
 4.594860000e-04         286.013964         373.223709         420.432391
 4.597190000e-04         286.201814         373.476571         420.676978
 4.599520000e-04         286.386601         373.725260         420.917048
 4.601850000e-04         286.568275         373.969700         421.152546
 4.604180000e-04         286.746775         374.209768         421.383342
 4.606520000e-04         286.922866         374.446489         421.610423
 4.608850000e-04         287.094964         374.677698         421.831722
 4.611190000e-04         287.264479         374.905268         422.049023
 4.613520000e-04         287.429966         375.127223         422.260442
 4.615860000e-04         287.592774         375.345377         422.467725
 4.618200000e-04         287.752134         375.558630         422.669797
 4.620540000e-04         287.908007         375.766928         422.866628
 4.622880000e-04         288.060359         375.970195         423.058151
 4.625230000e-04         288.209770         376.169160         423.245034
 4.627570000e-04         288.354912         376.362055         423.425637
 4.629920000e-04         288.496959         376.550382         423.601355
 4.632260000e-04         288.634706         376.732509         423.770663
 4.634610000e-04         288.769231         376.909866         423.934919
 4.636960000e-04         288.899952         377.081622         424.093332
 4.639310000e-04         289.026741         377.247600         424.245753
 4.641660000e-04         289.149612         377.407780         424.392166
 4.644010000e-04         289.268534         377.562075         424.532487
 4.646370000e-04         289.383898         377.710981         424.667181
 4.648720000e-04         289.494691         377.853134         424.795008
 4.651080000e-04         289.601848         377.989736         424.917073
 4.653440000e-04         289.704827         378.120027         425.032680
 4.655790000e-04         289.803204         378.243462         425.141369
 4.658150000e-04         289.897736         378.360941         425.243925
 4.660510000e-04         289.988003         378.471940         425.339924
 4.662880000e-04         290.074327         378.576792         425.429642
 4.665240000e-04         290.155938         378.674519         425.512245
 4.667600000e-04         290.233210         378.765582         425.588152
 4.669970000e-04         290.306390         378.850209         425.657559
 4.672340000e-04         290.375161         378.928001         425.720145
 4.674700000e-04         290.439236         378.998645         425.775693
 4.677070000e-04         290.499158         379.062680         425.824628
 4.679440000e-04         290.554621         379.119747         425.866682
 4.681810000e-04         290.605659         379.169905         425.901961
 4.684190000e-04         290.652449         379.213267         425.930529
 4.686560000e-04         290.694621         379.249466         425.952169
 4.688940000e-04         290.732561         379.278880         425.967183
 4.691310000e-04         290.765959         379.301218         425.975413
 4.693690000e-04         290.795156         379.316757         425.977057
 4.696070000e-04         290.820021         379.325428         425.972153
 4.698450000e-04         290.840620         379.327262         425.960736
 4.700830000e-04         290.857007         379.322387         425.942999
 4.703210000e-04         290.869226         379.310825         425.918984
 4.705590000e-04         290.877372         379.292717         425.888865
 4.707980000e-04         290.881545         379.268065         425.852635
 4.710360000e-04         290.881749         379.237172         425.810747
 4.712750000e-04         290.878157         379.199976         425.763063
 4.715140000e-04         290.870819         379.156696         425.709891
 4.717530000e-04         290.859856         379.107524         425.651466
 4.719920000e-04         290.845393         379.052653         425.588024
 4.722310000e-04         290.827577         378.992289         425.519801
 4.724700000e-04         290.806541         378.926642         425.447042
 4.727100000e-04         290.782311         378.855633         425.369695
 4.729490000e-04         290.755270         378.780102         425.288670
 4.731890000e-04         290.725366         378.699696         425.203614
 4.734290000e-04         290.692852         378.614968         425.115149
 4.736690000e-04         290.657923         378.526209         425.023584
 4.739090000e-04         290.620776         378.433757         424.929309
 4.741490000e-04         290.581618         378.337916         424.832654
 4.743890000e-04         290.540639         378.238978         424.733931
 4.746290000e-04         290.498040         378.137300         424.633539
 4.748700000e-04         290.453870         378.032795         424.531428
 4.751100000e-04         290.408705         377.926691         424.428843
 4.753510000e-04         290.362387         377.818459         424.325306
 4.755920000e-04         290.315339         377.708895         424.221609
 4.758330000e-04         290.267792         377.598391         424.118178
 4.760740000e-04         290.219975         377.487337         424.015426
 4.763150000e-04         290.172143         377.376108         423.913728
 4.765560000e-04         290.124515         377.265114         423.813540
 4.767980000e-04         290.077135         377.154260         423.714795
 4.770390000e-04         290.030638         377.044872         423.618753
 4.772810000e-04         289.984856         376.936412         423.524993
 4.775230000e-04         289.940237         376.829750         423.434324
 4.777650000e-04         289.897006         376.725258         423.347134
 4.780070000e-04         289.855379         376.623287         423.263764
 4.782490000e-04         289.815595         376.524249         423.184620
 4.784910000e-04         289.777855         376.428493         423.110066
 4.787340000e-04         289.742244         376.335996         423.040145
 4.789760000e-04         289.709245         376.247862         422.975777
 4.792190000e-04         289.678757         376.163669         422.916716
 4.794620000e-04         289.651171         376.084164         422.863604
 4.797050000e-04         289.626660         376.009647         422.816710
 4.799480000e-04         289.605336         375.940365         422.776277
 4.801910000e-04         289.587429         375.876656         422.742619
 4.804340000e-04         289.573051         375.818735         422.715917
 4.806770000e-04         289.562376         375.766871         422.696410
 4.809210000e-04         289.555494         375.721129         422.684295
 4.811650000e-04         289.552609         375.681946         422.679824
 4.814080000e-04         289.553767         375.649610         422.683123
 4.816520000e-04         289.559158         375.624093         422.694421
 4.818960000e-04         289.568814         375.605640         422.713768
 4.821400000e-04         289.582854         375.594435         422.741324
 4.823850000e-04         289.601437         375.590629         422.777377
 4.826290000e-04         289.624426         375.594283         422.821610
 4.828730000e-04         289.651987         375.605528         422.874281
 4.831180000e-04         289.684274         375.624494         422.935653
 4.833630000e-04         289.721227         375.651212         423.005544
 4.836080000e-04         289.762836         375.685717         423.083960
 4.838530000e-04         289.809170         375.728090         423.170947
 4.840980000e-04         289.860192         375.778272         423.266380
 4.843430000e-04         289.915896         375.836289         423.370268
 4.845880000e-04         289.976281         375.902121         423.482534
 4.848340000e-04         290.041580         375.976033         423.603600
 4.850790000e-04         290.111255         376.057405         423.732421
 4.853250000e-04         290.185806         376.146807         423.869923
 4.855710000e-04         290.264953         376.243891         424.015516
 4.858170000e-04         290.348615         376.348545         424.169048
 4.860000000e-04         290.413758         376.431283         424.288378
 4.860630000e-04         290.436754         376.460710         424.330433
 4.863090000e-04         290.529294         376.580242         424.499480
 4.865550000e-04         290.626159         376.707038         424.676043
 4.868020000e-04         290.727744         376.841578         424.860778
 4.870480000e-04         290.833112         376.982615         425.051991
 4.872950000e-04         290.943042         377.131170         425.251088
 4.875420000e-04         291.057053         377.286541         425.457116
 4.877890000e-04         291.175036         377.448572         425.669888
 4.880360000e-04         291.296922         377.617127         425.889235
 4.882830000e-04         291.422572         377.792030         426.114962
 4.885300000e-04         291.551966         377.973167         426.346920
 4.887780000e-04         291.685537         378.161115         426.585842
 4.890250000e-04         291.822067         378.354200         426.829652
 4.892730000e-04         291.962630         378.553820         427.080095
 4.895210000e-04         292.106530         378.759022         427.336008
 4.897690000e-04         292.253699         378.969670         427.597228
 4.900170000e-04         292.404010         379.185546         427.863513
 4.902650000e-04         292.557431         379.406547         428.134730
 4.905130000e-04         292.713817         379.632461         428.410647
 4.907620000e-04         292.873705         379.864041         428.692201
 4.910100000e-04         293.035764         380.099314         428.976998
 4.912590000e-04         293.201152         380.339947         429.267084
 4.915080000e-04         293.369185         380.584874         429.561167
 4.917570000e-04         293.539730         380.833909         429.859045
 4.920060000e-04         293.712700         381.086897         430.160559
 4.922550000e-04         293.888024         381.343673         430.465512
 4.925040000e-04         294.065597         381.604081         430.773746
 4.927540000e-04         294.246085         381.869035         431.086332
 4.930030000e-04         294.427931         382.136253         431.400615
 4.932530000e-04         294.612534         382.407749         431.718971
 4.935030000e-04         294.799071         382.682261         432.039910
 4.937520000e-04         294.986709         382.958562         432.362042
 4.940030000e-04         295.177636         383.239838         432.689082
 4.942530000e-04         295.369526         383.522618         433.016986
 4.945030000e-04         295.563038         383.807847         433.346880
 4.947530000e-04         295.758125         384.095425         433.678660
 4.950040000e-04         295.955488         384.386352         434.013483
 4.952550000e-04         296.154283         384.679372         434.349912
 4.955050000e-04         296.353633         384.973152         434.686439
 4.957560000e-04         296.555103         385.269952         435.025649
 4.960070000e-04         296.757806         385.568448         435.366038
 4.962590000e-04         296.962507         385.869731         435.708867
 4.965100000e-04         297.167510         386.171282         436.051265
 4.967610000e-04         297.373598         386.474203         436.394496
 4.970130000e-04         297.581506         386.779561         436.739788
 4.972640000e-04         297.789556         387.084868         437.084330
 4.975160000e-04         297.999337         387.392409         437.430702
 4.977680000e-04         298.209991         387.700887         437.777446
 4.980200000e-04         298.421450         388.010183         438.124444
 4.982720000e-04         298.633674         388.320219         438.471617
 4.985250000e-04         298.847465         388.632109         438.820203
 4.987770000e-04         299.061097         388.943315         439.167383
 4.990300000e-04         299.276203         389.256200         439.515797
 4.992820000e-04         299.491046         389.568193         439.862592
 4.995350000e-04         299.707308         389.881689         440.210417
 4.997880000e-04         299.924082         390.195374         440.557838
 5.000410000e-04         300.141339         390.509141         440.904731
 5.002940000e-04         300.359012         390.822913         441.251032
 5.005480000e-04         300.577985         391.137867         441.598008
 5.008010000e-04         300.796455         391.451410         441.942834
 5.010550000e-04         301.016132         391.765966         442.288166
 5.013080000e-04         301.235241         392.078957         442.631191
 5.015620000e-04         301.455503         392.392823         442.974578
 5.018160000e-04         301.676009         392.706206         443.316837
 5.020700000e-04         301.896728         393.019043         443.657903
 5.023240000e-04         302.117620         393.331278         443.997736
 5.025790000e-04         302.339567         393.644075         444.337579
 5.028330000e-04         302.560770         393.954871         444.674654
 5.030880000e-04         302.782926         394.266058         445.011571
 5.033430000e-04         303.005172         394.576351         445.346924
 5.035970000e-04         303.226592         394.884485         445.679371
 5.038520000e-04         303.448918         395.192796         446.011407
 5.041070000e-04         303.671238         395.500009         446.341678
 5.043630000e-04         303.894403         395.807250         446.671378
 5.046180000e-04         304.116642         396.112064         446.997889
 5.048730000e-04         304.338826         396.415614         447.322454
 5.051290000e-04         304.561781         396.718982         447.646223
 5.053850000e-04         304.784614         397.020924         447.967873
 5.056410000e-04         305.007291         397.321369         448.287326
 5.058970000e-04         305.229822         397.620284         448.604546
 5.061530000e-04         305.452157         397.917573         448.919432
 5.064090000e-04         305.674293         398.213237         449.232000
 5.066650000e-04         305.896159         398.507108         449.542063
 5.069220000e-04         306.118663         398.800371         449.850859
 5.071790000e-04         306.340882         399.091777         450.157085
 5.074350000e-04         306.561937         399.380137         450.459488
 5.076920000e-04         306.783532         399.667656         450.760386
 5.079490000e-04         307.004774         399.953124         451.058503
 5.082060000e-04         307.225661         400.236537         451.353841
 5.084640000e-04         307.446981         400.518856         451.647406
 5.087210000e-04         307.667088         400.797934         451.936948
 5.089790000e-04         307.887556         401.075784         452.224576
 5.092360000e-04         308.106715         401.350230         452.508022
 5.094940000e-04         308.326283         401.623420         452.789519
 5.097520000e-04         308.545288         401.894100         453.067758
 5.100100000e-04         308.763788         402.162340         453.342830
 5.102680000e-04         308.981737         402.428037         453.614625
 5.105260000e-04         309.199089         402.691123         453.883071
 5.107850000e-04         309.416669         402.952565         454.149159
 5.110430000e-04         309.632811         403.210318         454.410800
 5.113020000e-04         309.849127         403.466309         454.669966
 5.115610000e-04         310.064704         403.719427         454.925523
 5.118200000e-04         310.279645         403.969748         455.177552
 5.120790000e-04         310.493830         404.217140         455.425928
 5.123380000e-04         310.707269         404.461594         455.670640
 5.125970000e-04         310.919937         404.703054         455.911643
 5.128570000e-04         311.132555         404.942321         456.149727
 5.131170000e-04         311.344400         405.178557         456.384073
 5.133760000e-04         311.554517         405.410689         456.613618
 5.136360000e-04         311.764577         405.640556         456.840184
 5.138960000e-04         311.973717         405.867198         457.062833
 5.141560000e-04         312.181913         406.090588         457.281550
 5.144160000e-04         312.389127         406.310673         457.496290
 5.146770000e-04         312.596140         406.528255         457.707826
 5.149370000e-04         312.801315         406.741611         457.914501
 5.151980000e-04         313.006247         406.952412         458.117949
 5.154590000e-04         313.210095         407.159772         458.317310
 5.157200000e-04         313.412775         407.363605         458.512522
 5.159810000e-04         313.614351         407.563990         458.703663
 5.162420000e-04         313.814728         407.760854         458.890702
 5.165030000e-04         314.013940         407.954202         459.073627
 5.167650000e-04         314.212689         408.144751         459.253143
 5.170260000e-04         314.409406         408.330972         459.427814
 5.172880000e-04         314.605613         408.514344         459.599049
 5.175500000e-04         314.800515         408.694135         459.766196
 5.178110000e-04         314.993314         408.869629         459.928582
 5.180740000e-04         315.186264         409.042888         460.088139
 5.183360000e-04         315.377063         409.211873         460.243032
 5.185980000e-04         315.566487         409.377286         460.393889
 5.188610000e-04         315.755169         409.539725         460.541310
 5.191230000e-04         315.941702         409.697985         460.684199
 5.193860000e-04         316.127447         409.853277         460.823689
 5.196490000e-04         316.311664         410.005010         460.959282
 5.199120000e-04         316.494365         410.153217         461.091010
 5.201750000e-04         316.675546         410.297960         461.218977
 5.204380000e-04         316.855121         410.439197         461.343170
 5.207010000e-04         317.033126         410.577023         461.463701
 5.209650000e-04         317.210232         410.711998         461.581101
 5.212290000e-04         317.385690         410.843580         461.694920
 5.214920000e-04         317.558866         410.971385         461.804866
 5.217560000e-04         317.731043         411.096417         461.911849
 5.220200000e-04         317.901553         411.218242         462.015534
 5.222850000e-04         318.071039         411.337360         462.116365
 5.225490000e-04         318.238209         411.452959         462.213719
 5.228130000e-04         318.403692         411.565553         462.308067
 5.230780000e-04         318.568106         411.675610         462.399832
 5.233430000e-04         318.730776         411.782758         462.488759
 5.236070000e-04         318.891168         411.886749         462.574695
 5.238720000e-04         319.050456         411.988434         462.658388
 5.241380000e-04         319.208623         412.087844         462.739904
 5.244030000e-04         319.364518         412.184370         462.818803
 5.246680000e-04         319.518686         412.278428         462.895469
 5.249340000e-04         319.671762         412.370521         462.970371
 5.251990000e-04         319.822550         412.460001         463.043025
 5.254650000e-04         319.972223         412.547660         463.114130
 5.257310000e-04         320.120269         412.633326         463.183615
 5.259970000e-04         320.266648         412.717037         463.251541
 5.262630000e-04         320.411400         412.798954         463.318115
 5.265290000e-04         320.554488         412.879129         463.383415
 5.267960000e-04         320.696582         412.958084         463.447941
 5.270620000e-04         320.836521         413.035245         463.511265
 5.273290000e-04         320.975428         413.111334         463.574018
 5.275960000e-04         321.112809         413.186208         463.636158
 5.278630000e-04         321.248702         413.260008         463.697856
 5.281300000e-04         321.383100         413.332796         463.759179
 5.283970000e-04         321.516053         413.404766         463.820387
 5.286650000e-04         321.648105         413.476284         463.881799
 5.289320000e-04         321.778268         413.546922         463.943106
 5.292000000e-04         321.907575         413.617363         464.004947
 5.294680000e-04         322.035575         413.687458         464.067222
 5.297350000e-04         322.161858         413.757118         464.129901
 5.300030000e-04         322.287354         413.826918         464.193526
 5.302720000e-04         322.412160         413.897046         464.258303
 5.305400000e-04         322.535327         413.967054         464.323857
 5.308080000e-04         322.657414         414.037390         464.390635
 5.310770000e-04         322.778904         414.108386         464.458958
 5.313460000e-04         322.899396         414.179928         464.528744
 5.316140000e-04         323.018464         414.251846         464.599852
 5.318830000e-04         323.137113         414.324857         464.673000
 5.321530000e-04         323.255287         414.398968         464.748205
 5.324220000e-04         323.372243         414.473863         464.825172
 5.326910000e-04         323.488424         414.549841         464.904198
 5.329610000e-04         323.604325         414.627322         464.985722
 5.332300000e-04         323.719135         414.705830         465.069248
 5.335000000e-04         323.833821         414.786113         465.155563
 5.337700000e-04         323.947890         414.867880         465.244371
 5.340400000e-04         324.061491         414.951274         465.335793
 5.343100000e-04         324.174642         415.036397         465.429954
 5.345810000e-04         324.287818         415.123651         465.527290
 5.348510000e-04         324.400234         415.212443         465.627110
 5.351220000e-04         324.512764         415.303546         465.730289
 5.353920000e-04         324.624639         415.396338         465.836097
 5.356630000e-04         324.736788         415.491621         465.945418
 5.359340000e-04         324.848797         415.589094         466.057905
 5.362050000e-04         324.960695         415.688782         466.173574
 5.364770000e-04         325.072954         415.791144         466.292937
 5.367480000e-04         325.184882         415.895541         466.415203
 5.370200000e-04         325.297294         416.002774         466.541325
 5.372910000e-04         325.409374         416.112023         466.670294
 5.375630000e-04         325.522045         416.224201         466.803171
 5.378350000e-04         325.634921         416.338941         466.939503
 5.380000000e-04         325.703549         416.409827         467.023913
 5.381070000e-04         325.748104         416.456302         467.079323
 5.383790000e-04         325.861583         416.576284         467.222615
 5.386520000e-04         325.975785         416.699318         467.369888
 5.389240000e-04         326.090023         416.824645         467.520185
 5.391970000e-04         326.205074         416.953072         467.674459
 5.394700000e-04         326.320652         417.084282         467.832302
 5.397420000e-04         326.436333         417.217727         467.993027
 5.400160000e-04         326.553402         417.354885         468.158408
 5.402890000e-04         326.670629         417.494269         468.326614
 5.405620000e-04         326.788546         417.636471         468.498336
 5.408350000e-04         326.907085         417.781349         468.673385
 5.411090000e-04         327.026796         417.929545         468.852516
 5.413830000e-04         327.147247         418.080486         469.035002
 5.416570000e-04         327.268483         418.234154         469.220797
 5.419310000e-04         327.390512         418.390548         469.409892
 5.422050000e-04         327.513399         418.549672         469.602263
 5.424790000e-04         327.637149         418.711448         469.797786
 5.427530000e-04         327.761785         418.875883         469.996458
 5.430280000e-04         327.887816         419.043579         470.198973
 5.433030000e-04         328.014773         419.213887         470.404550
 5.435770000e-04         328.142248         419.386157         470.612363
 5.438520000e-04         328.271200         419.561641         470.823907
 5.441270000e-04         328.401150         419.739600         471.038263
 5.444030000e-04         328.532609         419.920745         471.256298
 5.446780000e-04         328.664653         420.103667         471.476265
 5.449540000e-04         328.798257         420.289663         471.699708
 5.452290000e-04         328.932488         420.477384         471.924995
 5.455050000e-04         329.068306         420.668119         472.153661
 5.457810000e-04         329.205264         420.861138         472.384798
 5.460570000e-04         329.343326         421.056380         472.618335
 5.463330000e-04         329.482578         421.253873         472.854273
 5.466100000e-04         329.623514         421.454218         473.093303
 5.468860000e-04         329.765077         421.655919         473.333656
 5.471630000e-04         329.908354         421.860423         473.577014
 5.474390000e-04         330.052310         422.066189         473.821534
 5.477160000e-04         330.197971         422.274627         474.068886
 5.479930000e-04         330.344888         422.485010         474.318172
 5.482700000e-04         330.493013         422.697235         474.569269
 5.485480000e-04         330.642871         422.911977         474.822960
 5.488250000e-04         330.793442         423.127735         475.077453
 5.491030000e-04         330.945762         423.345914         475.334395
 5.493800000e-04         331.098796         423.564948         475.591914
 5.496580000e-04         331.253584         423.786325         475.851775
 5.499360000e-04         331.409616         424.009233         476.112999
 5.502140000e-04         331.566910         424.233602         476.375471
 5.504930000e-04         331.725965         424.460132         476.640026
 5.507710000e-04         331.885720         424.687242         476.904785
 5.510500000e-04         332.047290         424.916445         477.171507
 5.513280000e-04         332.209478         425.146018         477.438177
 5.516070000e-04         332.373488         425.377578         477.706654
 5.518860000e-04         332.538730         425.610283         477.975967
 5.521650000e-04         332.705162         425.843995         478.245934
 5.524450000e-04         332.873401         426.079540         478.517497
 5.527240000e-04         333.042276         426.315198         478.788659
 5.530030000e-04         333.212324         426.551702         479.060261
 5.532830000e-04         333.384136         426.789841         479.333208
 5.535630000e-04         333.557156         427.028746         479.606472
 5.538430000e-04         333.731343         427.268361         479.879997
 5.541230000e-04         333.906682         427.508597         480.153665
 5.544030000e-04         334.083187         427.749413         480.427411
 5.546840000e-04         334.261468         427.991648         480.702201
 5.549640000e-04         334.440194         428.233422         480.975883
 5.552450000e-04         334.620707         428.476493         481.250433
 5.555260000e-04         334.802284         428.719864         481.524721
 5.558060000e-04         334.984290         428.962676         481.797790
 5.560880000e-04         335.168706         429.207477         482.072464
 5.563690000e-04         335.353487         429.451562         482.345728
 5.566500000e-04         335.539330         429.695758         482.618469
 5.569320000e-04         335.726837         429.940907         482.891666
 5.572130000e-04         335.914693         430.185179         483.163234
 5.574950000e-04         336.104208         430.430286         483.435095
 5.577770000e-04         336.294621         430.675232         483.706140
 5.580590000e-04         336.486018         430.920052         483.976386
 5.583410000e-04         336.678360         431.164674         484.245749
 5.586230000e-04         336.871597         431.409031         484.514159
 5.589060000e-04         337.066413         431.653927         484.782487
 5.591890000e-04         337.262043         431.898417         485.049708
 5.594710000e-04         337.457882         432.141686         485.314914
 5.597540000e-04         337.655195         432.385298         485.579810
 5.600370000e-04         337.853300         432.628392         485.843463
 5.603200000e-04         338.052171         432.870910         486.105799
 5.606040000e-04         338.252485         433.113656         486.367688
 5.608870000e-04         338.452795         433.354872         486.627234
 5.611710000e-04         338.654517         433.596210         486.886201
 5.614550000e-04         338.856936         433.836825         487.143700
 5.617390000e-04         339.059983         434.076605         487.399589
 5.620230000e-04         339.263574         434.315456         487.653784
 5.623070000e-04         339.467801         434.553472         487.906385
 5.625910000e-04         339.672589         434.790526         488.157236
 5.628760000e-04         339.878564         435.027389         488.407192
 5.631600000e-04         340.084383         435.262445         488.654508
 5.634450000e-04         340.291309         435.497180         488.900791
 5.637300000e-04         340.498709         435.730820         489.145186
 5.640150000e-04         340.706480         435.963305         489.387674
 5.643000000e-04         340.914631         436.194591         489.628187
 5.645850000e-04         341.123073         436.424611         489.866681
 5.648710000e-04         341.332589         436.654189         490.103985
 5.651560000e-04         341.541608         436.881639         490.338386
 5.654420000e-04         341.751625         437.108559         490.571510
 5.657280000e-04         341.961794         437.334085         490.802513
 5.660140000e-04         342.172151         437.558207         491.031359
 5.663000000e-04         342.382603         437.780863         491.258009
 5.665870000e-04         342.593912         438.002845         491.483263
 5.668730000e-04         342.804538         438.222542         491.705493
 5.671600000e-04         343.015907         438.441484         491.926281
 5.674460000e-04         343.226492         438.658085         492.144021
 5.677330000e-04         343.437803         438.873886         492.360260
 5.680200000e-04         343.649015         439.088090         492.574229
 5.683070000e-04         343.860042         439.300614         492.785855
 5.685950000e-04         344.071666         439.512245         492.995912
 5.688820000e-04         344.282340         439.721463         493.202925
 5.691700000e-04         344.493537         439.929757         493.408368
 5.694580000e-04         344.704425         440.136322         493.611469
 5.697450000e-04         344.914241         440.340445         493.811553
 5.700330000e-04         345.124437         440.543528         494.009980
 5.703220000e-04         345.334988         440.745591         494.206798
 5.706100000e-04         345.544355         440.945185         494.400626
 5.708980000e-04         345.753260         441.143024         494.592157
 5.711870000e-04         345.962353         441.339742         494.782028
 5.714760000e-04         346.170931         441.534722         494.969669
 5.717650000e-04         346.378928         441.727898         495.155006
 5.720540000e-04         346.586281         441.919288         495.338120
 5.723430000e-04         346.793014         442.108903         495.518997
 5.726320000e-04         346.998999         442.296702         495.697664
 5.729220000e-04         347.205013         442.483394         495.874781
 5.732110000e-04         347.409534         442.667656         496.049138
 5.735010000e-04         347.613991         442.850790         496.221956
 5.737910000e-04         347.817590         443.032159         496.392705
 5.740810000e-04         348.020325         443.211742         496.561343
 5.743710000e-04         348.222177         443.389623         496.728014
 5.746620000e-04         348.423793         443.566375         496.893248
 5.749520000e-04         348.623761         443.740793         497.055948
 5.752430000e-04         348.823399         443.914094         497.217289
 5.755340000e-04         349.022038         444.085729         497.376775
 5.758250000e-04         349.219619         444.255695         497.534434
 5.761160000e-04         349.416156         444.424040         497.690331
 5.764070000e-04         349.611545         444.590730         497.844467
 5.766980000e-04         349.805786         444.755816         497.996927
 5.769900000e-04         349.999638         444.919979         498.148346
 5.772810000e-04         350.191578         445.081984         498.297633
 5.775730000e-04         350.383015         445.243065         498.445938
 5.778650000e-04         350.573188         445.402614         498.592729
 5.781570000e-04         350.762164         445.560769         498.738180
 5.784500000e-04         350.950512         445.718026         498.882760
 5.787420000e-04         351.136968         445.873385         499.025576
 5.790350000e-04         351.322741         446.027904         499.167633
 5.793270000e-04         351.506553         446.180588         499.308055
 5.796200000e-04         351.689714         446.332539         499.447865
 5.799130000e-04         351.871551         446.483281         499.586667
 5.802060000e-04         352.052009         446.632811         499.724494
 5.804990000e-04         352.231142         446.781195         499.861405
 5.807930000e-04         352.409489         446.928979         499.997968
 5.810860000e-04         352.585896         447.075218         500.133312
 5.813800000e-04         352.761525         447.220926         500.268403
 5.816740000e-04         352.935773         447.365676         500.402889
 5.819680000e-04         353.108653         447.509485         500.536782
 5.822620000e-04         353.280178         447.652459         500.670235
 5.825560000e-04         353.450269         447.794555         500.803227
 5.828510000e-04         353.619600         447.936373         500.936325
 5.831450000e-04         353.786994         448.077001         501.068719
 5.834400000e-04         353.953611         448.217411         501.201319
 5.837350000e-04         354.118812         448.357160         501.333762
 5.840300000e-04         354.282703         448.496351         501.466142
 5.843250000e-04         354.445253         448.635008         501.598512
 5.846210000e-04         354.607014         448.773645         501.731387
 5.849160000e-04         354.766874         448.911333         501.863880
 5.852120000e-04         354.926034         449.049183         501.997095
 5.855070000e-04         355.083351         449.186184         502.130046
 5.858030000e-04         355.239891         449.323341         502.263749
 5.860990000e-04         355.395216         449.460312         502.397880
 5.863960000e-04         355.549830         449.597526         502.532852
 5.866920000e-04         355.702683         449.734129         502.667855
 5.869890000e-04         355.854877         449.871130         502.803908
 5.872850000e-04         356.005342         450.007597         502.940085
 5.875820000e-04         356.155232         450.144548         503.077379
 5.878790000e-04         356.303960         450.281538         503.215400
 5.881760000e-04         356.451579         450.418622         503.354194
 5.884730000e-04         356.598146         450.555850         503.493801
 5.887710000e-04         356.744140         450.693711         503.634741
 5.890680000e-04         356.888653         450.831375         503.776169
 5.893660000e-04         357.032628         450.969727         503.918987
 5.896640000e-04         357.175679         451.108419         504.062829
 5.899620000e-04         357.317799         451.247478         504.207749
 5.902600000e-04         357.459010         451.386902         504.353719
 5.905580000e-04         357.599340         451.526752         504.500823
 5.908570000e-04         357.739336         451.667558         504.649587
 5.911550000e-04         357.878049         451.808404         504.799077
 5.914540000e-04         358.016488         451.950268         504.950285
 5.917530000e-04         358.154165         452.092697         505.102759
 5.920520000e-04         358.291158         452.235734         505.256512
 5.923510000e-04         358.427498         452.379407         505.411569
 5.926510000e-04         358.563653         452.524236         505.568502
 5.929500000e-04         358.698761         452.669285         505.726279
 5.932500000e-04         358.833806         452.815582         505.885996
 5.935490000e-04         358.967846         452.962091         506.046515
 5.938490000e-04         359.101826         453.109872         506.209008
 5.941500000e-04         359.235847         453.258983         506.373502
 5.944500000e-04         359.369015         453.408439         506.538913
 5.947500000e-04         359.501755         453.558679         506.705703
 5.950510000e-04         359.634639         453.710334         506.874559
 5.953510000e-04         359.766785         453.862369         507.044317
 5.956520000e-04         359.899057         454.015788         507.216101
 5.959530000e-04         360.031140         454.170152         507.389363
 5.960000000e-04         360.051753         454.194344         507.416559
 5.962540000e-04         360.163004         454.325411         507.564063
 5.965560000e-04         360.295132         454.482154         507.740850
 5.968570000e-04         360.426713         454.639348         507.918528
 5.971590000e-04         360.558643         454.798044         508.098276
 5.974600000e-04         360.690062         454.957150         508.278826
 5.977620000e-04         360.821899         455.117793         508.461462
 5.980640000e-04         360.953724         455.279418         508.645529
 5.983670000e-04         361.086026         455.442580         508.831638
 5.986690000e-04         361.217950         455.606184         509.018522
 5.989710000e-04         361.350001         455.770808         509.206820
 5.992740000e-04         361.482586         455.936950         509.397085
 5.995770000e-04         361.615379         456.104130         509.588741
 5.998800000e-04         361.748323         456.272290         509.781731
 6.001830000e-04         361.881543         456.441491         509.976071
 6.004860000e-04         362.014939         456.611629         510.171664
 6.007900000e-04         362.149092         456.783346         510.369190
 6.010930000e-04         362.283086         456.955461         510.567293
 6.013970000e-04         362.417887         457.129171         510.767328
 6.017010000e-04         362.553016         457.303805         510.968497
 6.020050000e-04         362.688509         457.479414         511.170868
 6.023090000e-04         362.824408         457.655958         511.374349
 6.026130000e-04         362.960736         457.833452         511.578946
 6.029180000e-04         363.097979         458.012457         511.785278
 6.032220000e-04         363.235203         458.191766         511.991959
 6.035270000e-04         363.373376         458.372586         512.200356
 6.038320000e-04         363.512093         458.554320         512.409748
 6.041370000e-04         363.651300         458.736874         512.620025
 6.044420000e-04         363.791025         458.920268         512.831198
 6.047480000e-04         363.931787         459.105127         513.043957
 6.050530000e-04         364.072660         459.290193         513.256849
 6.053590000e-04         364.214615         459.476685         513.471236
 6.056650000e-04         364.357128         459.663924         513.686354
 6.059710000e-04         364.500346         459.851989         513.902242
 6.062770000e-04         364.644064         460.040686         514.118712
 6.065830000e-04         364.788477         460.230145         514.335856
 6.068900000e-04         364.934082         460.420976         514.554355
 6.071960000e-04         365.079805         460.611808         514.772656
 6.075030000e-04         365.226649         460.803878         514.992153
 6.078100000e-04         365.374218         460.996638         515.212192
 6.081170000e-04         365.522405         461.189931         515.432590
 6.084240000e-04         365.671343         461.383854         515.653436
 6.087320000e-04         365.821410         461.578924         515.875313
 6.090390000e-04         365.971735         461.773929         516.096819
 6.093470000e-04         366.123219         461.970038         516.319282
 6.096550000e-04         366.275377         462.166616         516.541987
 6.099630000e-04         366.428313         462.363714         516.764935
 6.102710000e-04         366.581881         462.561148         516.987935
 6.105790000e-04         366.736196         462.759033         517.211106
 6.108880000e-04         366.891632         462.957861         517.435004
 6.111960000e-04         367.047315         463.156430         517.658239
 6.115050000e-04         367.204213         463.355970         517.882192
 6.118140000e-04         367.361761         463.555774         518.106081
 6.121230000e-04         367.520001         463.755843         518.329878
 6.124320000e-04         367.678934         463.956153         518.553552
 6.127420000e-04         367.839037         464.157305         518.777766
 6.130510000e-04         367.999269         464.357972         519.001045
 6.133610000e-04         368.160705         464.559457         519.224805
 6.136710000e-04         368.322756         464.761047         519.448280
 6.139810000e-04         368.485521         464.962788         519.671481
 6.142910000e-04         368.648800         465.164509         519.894255
 6.146010000e-04         368.812733         465.366294         520.116651
 6.149120000e-04         368.977790         465.568753         520.339366
 6.152220000e-04         369.142917         465.770544         520.560897
 6.155330000e-04         369.309142         465.972936         520.782638
 6.158440000e-04         369.475910         466.175257         521.003868
 6.161550000e-04         369.643264         466.377497         521.224537
 6.164660000e-04         369.811077         466.579557         521.444573
 6.167780000e-04         369.979994         466.782184         521.664769
 6.170890000e-04         370.148788         466.983912         521.883544
 6.174010000e-04         370.318664         467.186137         522.102381
 6.177130000e-04         370.488985         467.388128         522.320510
 6.180250000e-04         370.659754         467.589883         522.537926
 6.183370000e-04         370.830932         467.791349         522.754570
 6.186490000e-04         371.002505         467.992502         522.970418
 6.189620000e-04         371.174971         468.193948         523.186126
 6.192750000e-04         371.347830         468.395074         523.401023
 6.195870000e-04         371.520480         468.595196         523.614395
 6.199000000e-04         371.693942         468.795523         523.827548
 6.202130000e-04         371.867773         468.995492         524.039840
 6.205270000e-04         372.042335         469.195606         524.251872
 6.208400000e-04         372.216623         469.394644         524.462301
 6.211540000e-04         372.391695         469.593830         524.672439
 6.214680000e-04         372.566985         469.792556         524.881656
 6.217810000e-04         372.741841         469.990082         525.089184
 6.220950000e-04         372.917432         470.187731         525.296412
 6.224100000e-04         373.093744         470.385472         525.503292
 6.227240000e-04         373.269515         470.581965         525.708477
 6.230390000e-04         373.445932         470.778494         525.913284
 6.233530000e-04         373.621880         470.973827         526.116426
 6.236680000e-04         373.798402         471.169163         526.319177
 6.239830000e-04         373.974895         471.363832         526.520850
 6.242980000e-04         374.151382         471.557867         526.721471
 6.246140000e-04         374.328378         471.751870         526.921693
 6.249290000e-04         374.504710         471.944549         527.120176
 6.252450000e-04         374.681476         472.137143         527.318227
 6.255600000e-04         374.857595         472.328460         527.514601
 6.258760000e-04         375.034101         472.519673         527.710542
 6.261930000e-04         375.210976         472.710735         527.905979
 6.265090000e-04         375.387066         472.900464         528.099744
 6.268250000e-04         375.562974         473.089502         528.292491
 6.271420000e-04         375.739150         473.278361         528.484757
 6.274590000e-04         375.915044         473.466478         528.675985
 6.277750000e-04         376.090080         473.653241         528.865558
 6.280920000e-04         376.265334         473.839815         529.054668
 6.284100000e-04         376.440774         474.026206         529.243349
 6.287270000e-04         376.615290         474.211250         529.430426
 6.290450000e-04         376.789924         474.396083         529.617074
 6.293620000e-04         376.963634         474.579597         529.802164
 6.296800000e-04         377.137399         474.762868         529.986811
 6.299980000e-04         377.310726         474.945379         530.170497
 6.303160000e-04         377.483539         475.127122         530.353256
 6.306350000e-04         377.656373         475.308624         530.535595
 6.309530000e-04         377.828156         475.488818         530.716483
 6.312720000e-04         377.999899         475.668767         530.896991
 6.315910000e-04         378.171079         475.847963         531.076626
 6.319100000e-04         378.341658         476.026405         531.255418
 6.322290000e-04         378.511624         476.204065         531.433326
 6.325480000e-04         378.680970         476.380968         531.610399
 6.328670000e-04         378.849655         476.557121         531.786668
 6.331870000e-04         379.018179         476.733064         531.962696
 6.335070000e-04         379.186057         476.908292         532.137970
 6.338270000e-04         379.353227         477.082773         532.312481
 6.341470000e-04         379.519680         477.256544         532.486297
 6.344670000e-04         379.685431         477.429638         532.659452
 6.347870000e-04         379.850399         477.601968         532.831871
 6.351080000e-04         380.015161         477.774172         533.004205
 6.354290000e-04         380.179148         477.945709         533.175952
 6.357500000e-04         380.342363         478.116555         533.347074
 6.360710000e-04         380.504778         478.286739         533.517624
 6.363920000e-04         380.666429         478.456335         533.687708
 6.367130000e-04         380.827267         478.625258         533.857218
 6.370350000e-04         380.987795         478.794098         534.026784
 6.373560000e-04         381.146999         478.961813         534.195375
 6.376780000e-04         381.305879         479.129467         534.364066
 6.380000000e-04         381.463942         479.296549         534.532354
 6.383220000e-04         381.621165         479.463084         534.700290
 6.386450000e-04         381.778025         479.629592         534.868408
 6.389670000e-04         381.933586         479.795069         535.035686
 6.392900000e-04         382.088762         479.960538         535.203188
 6.396130000e-04         382.243081         480.125522         535.370459
 6.399360000e-04         382.396604         480.290054         535.537498
 6.402590000e-04         382.549232         480.454099         535.704321
 6.405820000e-04         382.701073         480.617763         535.871020
 6.409060000e-04         382.852512         480.781478         536.038062
 6.412290000e-04         383.002627         480.944283         536.204476
 6.415530000e-04         383.152386         481.107202         536.371296
 6.418770000e-04         383.301305         481.269777         536.538092
 6.422010000e-04         383.449413         481.432011         536.704855
 6.425250000e-04         383.596743         481.593959         536.871642
 6.428500000e-04         383.743674         481.756054         537.038921
 6.431740000e-04         383.889342         481.917367         537.205743
 6.434990000e-04         384.034675         482.078932         537.373177
 6.438240000e-04         384.179204         482.240227         537.540692
 6.441490000e-04         384.322980         482.401340         537.708382
 6.444740000e-04         384.465967         482.562193         537.876155
 6.448000000e-04         384.608637         482.723356         538.044626
 6.451250000e-04         384.750135         482.883881         538.212810
 6.454510000e-04         384.891311         483.044715         538.381695
 6.457770000e-04         385.031757         483.205418         538.550830
 6.461030000e-04         385.171529         483.366030         538.720237
 6.464290000e-04         385.310586         483.526521         538.889904
 6.467550000e-04         385.448933         483.686924         539.059883
 6.470820000e-04         385.587073         483.847777         539.230702
 6.474090000e-04         385.724553         484.008576         539.401854
 6.477360000e-04         385.861375         484.169339         539.573358
 6.480630000e-04         385.997584         484.330103         539.745249
 6.483900000e-04         386.133211         484.490884         539.917531
 6.487170000e-04         386.268192         484.651655         540.090201
 6.490450000e-04         386.403063         484.812988         540.263837
 6.493720000e-04         386.536958         484.973865         540.437349
 6.497000000e-04         386.670714         485.135300         540.611843
 6.500280000e-04         386.803941         485.296817         540.786798
 6.503560000e-04         386.936675         485.458447         540.962237
 6.506850000e-04         387.069341         485.620692         541.138696
 6.510130000e-04         387.201112         485.782521         541.315043
 6.513420000e-04         387.332845         485.945018         541.492479
 6.516710000e-04         387.464142         486.107654         541.670404
 6.520000000e-04         387.595042         486.270468         541.848852
 6.523290000e-04         387.725542         486.433451         542.027813
 6.526580000e-04         387.855647         486.596590         542.207266
 6.529880000e-04         387.985819         486.760460         542.387831
 6.533170000e-04         388.115269         486.924037         542.568367
 6.536470000e-04         388.244790         487.088350         542.750025
 6.539770000e-04         388.373988         487.252841         542.932155
 6.543070000e-04         388.502960         487.417620         543.114878
 6.546380000e-04         388.631987         487.583080         543.298637
 6.549680000e-04         388.760433         487.748348         543.482434
 6.552990000e-04         388.889024         487.914349         543.667296
 6.556300000e-04         389.017433         488.080639         543.852712
 6.559610000e-04         389.145609         488.247161         544.038633
 6.562920000e-04         389.273634         488.413986         544.225106
 6.566230000e-04         389.401531         488.581105         544.412106
 6.569550000e-04         389.529692         488.749026         544.600200
 6.572860000e-04         389.657286         488.916695         544.788221
 6.576180000e-04         389.785216         489.085206         544.977350
 6.579500000e-04         389.913017         489.253973         545.166945
 6.582820000e-04         390.040800         489.423083         545.357070
 6.586150000e-04         390.168907         489.592998         545.548242
 6.589470000e-04         390.296552         489.762699         545.739336
 6.592800000e-04         390.424613         489.933232         545.931464
 6.596120000e-04         390.552266         490.103555         546.123473
 6.599450000e-04         390.680343         490.274746         546.316576
 6.600000000e-04         390.701433         490.302987         546.348455
 6.602790000e-04         390.808790         490.446705         546.510634
 6.606120000e-04         390.936845         490.618430         546.704528
 6.609450000e-04         391.065031         490.790517         546.898870
 6.612790000e-04         391.193631         490.963410         547.094202
 6.616130000e-04         391.322269         491.136564         547.289887
 6.619470000e-04         391.451047         491.310069         547.485999
 6.622810000e-04         391.579874         491.483833         547.682454
 6.626150000e-04         391.708834         491.657904         547.879259
 6.629500000e-04         391.838309         491.832806         548.077030
 6.632840000e-04         391.967548         492.007464         548.274496
 6.636190000e-04         392.097257         492.182889         548.472857
 6.639540000e-04         392.227143         492.358611         548.671516
 6.642890000e-04         392.357177         492.534604         548.870469
 6.646250000e-04         392.487762         492.711382         549.070272
 6.649600000e-04         392.618180         492.887933         549.269760
 6.652960000e-04         392.749099         493.065209         549.470038
 6.656320000e-04         392.880200         493.242725         549.670525
 6.659670000e-04         393.011157         493.419999         549.870647
 6.663040000e-04         393.143051         493.598511         550.072100
 6.666400000e-04         393.274756         493.776729         550.273146
 6.669760000e-04         393.406649         493.955147         550.474324
 6.673130000e-04         393.539160         494.134301         550.676227
 6.676500000e-04         393.671903         494.313688         550.878284
 6.679870000e-04         393.804818         494.493209         551.080385
 6.683240000e-04         393.937988         494.672956         551.282620
 6.686610000e-04         394.071352         494.852844         551.484883
 6.689990000e-04         394.205346         495.033445         551.687816
 6.693370000e-04         394.339576         495.214202         551.890781
 6.696740000e-04         394.473584         495.394532         552.093136
 6.700120000e-04         394.608181         495.575499         552.296061
 6.703510000e-04         394.743453         495.757180         552.499619
 6.706890000e-04         394.878512         495.938404         552.702518
 6.710270000e-04         395.013812         496.119756         552.905388
 6.713660000e-04         395.149682         496.301679         553.108735
 6.717050000e-04         395.285810         496.483736         553.312051
 6.720440000e-04         395.422101         496.665819         553.515234
 6.723830000e-04         395.558588         496.847959         553.718308
 6.727230000e-04         395.695689         497.030699         553.921869
 6.730620000e-04         395.832574         497.212920         554.124661
 6.734020000e-04         395.970095         497.395730         554.327903
 6.737420000e-04         396.107719         497.578516         554.530972
 6.740820000e-04         396.245574         497.761318         554.733828
 6.744220000e-04         396.383536         497.944086         554.936495
 6.747620000e-04         396.521719         498.126870         555.138959
 6.751030000e-04         396.660418         498.310124         555.341768
 6.754440000e-04         396.799267         498.493345         555.544344
 6.757840000e-04         396.937878         498.675986         555.746068
 6.761250000e-04         397.076988         498.859081         555.948120
 6.764670000e-04         397.216667         499.042667         556.150501
 6.768080000e-04         397.356021         499.225600         556.351974
 6.771500000e-04         397.495864         499.408966         556.553745
 6.774910000e-04         397.635433         499.591713         556.754622
 6.778330000e-04         397.775479         499.774866         556.955759
 6.781750000e-04         397.915583         499.957880         557.156555
 6.785180000e-04         398.056170         500.141310         557.357627
 6.788600000e-04         398.196391         500.324041         557.557742
 6.792030000e-04         398.337071         500.507140         557.758062
 6.795450000e-04         398.477347         500.689541         557.957458
 6.798880000e-04         398.618080         500.872316         558.157075
 6.802320000e-04         398.759237         501.055455         558.356913
 6.805750000e-04         398.899936         501.237809         558.555728
 6.809180000e-04         399.040650         501.419999         558.754193
 6.812620000e-04         399.181744         501.602500         558.952827
 6.816060000e-04         399.322805         501.784790         559.151066
 6.819500000e-04         399.463817         501.966843         559.348889
 6.822940000e-04         399.604733         502.148652         559.546317
 6.826380000e-04         399.745606         502.330239         559.743339
 6.829830000e-04         399.886774         502.512072         559.940484
 6.833270000e-04         400.027482         502.693167         560.136683
 6.836720000e-04         400.168453         502.874481         560.332988
 6.840170000e-04         400.309275         503.055516         560.528874
 6.843620000e-04         400.449987         503.236294         560.724349
 6.847080000e-04         400.590966         503.417321         560.919985
 6.850530000e-04         400.731404         503.597553         561.114631
 6.853990000e-04         400.872034         503.777973         561.309388
 6.857450000e-04         401.012484         503.958105         561.503738
 6.860910000e-04         401.152754         504.137951         561.697685
 6.864370000e-04         401.292793         504.317453         561.891170
 6.867830000e-04         401.432656         504.496690         562.084288
 6.871300000e-04         401.572652         504.676091         562.277514
 6.874770000e-04         401.712450         504.855207         562.470355
 6.878240000e-04         401.851944         505.033943         562.662734
 6.881710000e-04         401.991206         505.212399         562.854762
 6.885180000e-04         402.130221         505.390535         563.046381
 6.888650000e-04         402.268919         505.568320         563.237598
 6.892130000e-04         402.407725         505.746289         563.428982
 6.895610000e-04         402.546219         505.923913         563.619969
 6.899090000e-04         402.684435         506.101214         563.810563
 6.902570000e-04         402.822313         506.278197         564.000835
 6.906050000e-04         402.959860         506.454813         564.190690
 6.909530000e-04         403.097045         506.631093         564.380198
 6.913020000e-04         403.234317         506.807577         564.569926
 6.916510000e-04         403.371205         506.983703         564.759293
 6.920000000e-04         403.507721         507.159460         564.948276
 6.923490000e-04         403.643873         507.334917         565.136982
 6.926980000e-04         403.779656         507.510042         565.325358
 6.930480000e-04         403.915447         507.685342         565.513966
 6.933980000e-04         404.050829         507.860297         565.702263
 6.937470000e-04         404.185409         508.034406         565.889709
 6.940980000e-04         404.320397         508.209229         566.077982
 6.944480000e-04         404.454552         508.383193         566.265409
 6.947980000e-04         404.588309         508.556852         566.452582
 6.951490000e-04         404.722023         508.730682         566.640021
 6.954990000e-04         404.854934         508.903721         566.826714
 6.958500000e-04         404.987780         509.076914         567.013657
 6.962010000e-04         405.120209         509.249815         567.200394
 6.965530000e-04         405.252549         509.422876         567.387415
 6.969040000e-04         405.384108         509.595201         567.573760
 6.972560000e-04         405.515565         509.767662         567.760374
 6.976080000e-04         405.646591         509.939858         567.946824
 6.979600000e-04         405.777176         510.111777         568.133110
 6.983120000e-04         405.907309         510.283417         568.319236
 6.986640000e-04         406.036984         510.454768         568.505193
 6.990170000e-04         406.166575         510.626329         568.691521
 6.993690000e-04         406.295346         510.797139         568.877183
 6.997220000e-04         406.424045         510.968195         569.063275
 7.000750000e-04         406.552273         511.138967         569.249221
 7.004280000e-04         406.680059         511.309508         569.435079
 7.007820000e-04         406.807764         511.480313         569.621405
 7.011350000e-04         406.934638         511.650363         569.807078
 7.014890000e-04         407.061445         511.820683         569.993218
 7.018430000e-04         407.187785         511.990764         570.179283
 7.021970000e-04         407.313700         512.160647         570.365309
 7.025510000e-04         407.439169         512.330317         570.551294
 7.029060000e-04         407.564548         512.500251         570.737756
 7.032600000e-04         407.689140         512.669513         570.923671
 7.036150000e-04         407.813668         512.839075         571.110107
 7.039700000e-04         407.937752         513.008437         571.296524
 7.043250000e-04         408.061420         513.177629         571.482948
 7.046810000e-04         408.185009         513.347116         571.669894
 7.050360000e-04         408.307844         513.515974         571.856351
 7.053920000e-04         408.430616         513.685153         572.043355
 7.057480000e-04         408.552982         513.854177         572.230400
 7.061040000e-04         408.674942         514.023058         572.417487
 7.064600000e-04         408.796507         514.191794         572.604617
 7.068160000e-04         408.917689         514.360406         572.791808
 7.071730000e-04         409.038851         514.529387         572.979608
 7.075300000e-04         409.159616         514.698230         573.167460
 7.078870000e-04         409.280014         514.866965         573.355392
 7.082440000e-04         409.400061         515.035606         573.543419
 7.086010000e-04         409.519738         515.204140         573.731534
 7.089580000e-04         409.639082         515.372584         573.919733
 7.093160000e-04         409.758413         515.541425         574.108582
 7.096740000e-04         409.877406         515.710171         574.297514
 7.100320000e-04         409.996096         515.878874         574.486588
 7.103900000e-04         410.114443         516.047483         574.675755
 7.107480000e-04         410.232489         516.216039         574.865050
 7.111070000e-04         410.350554         516.385012         575.055000
 7.114660000e-04         410.468323         516.553932         575.245073
 7.118250000e-04         410.585799         516.722796         575.435267
 7.121840000e-04         410.703004         516.891637         575.625614
 7.125430000e-04         410.819950         517.060457         575.816104
 7.129020000e-04         410.936589         517.229206         576.006695
 7.132620000e-04         411.053359         517.398454         576.198002
 7.136220000e-04         411.169836         517.567652         576.389437
 7.139820000e-04         411.286069         517.736829         576.581006
 7.143420000e-04         411.402091         517.906010         576.772732
 7.147020000e-04         411.517894         518.075192         576.964611
 7.150630000e-04         411.633781         518.244820         577.157149
 7.154230000e-04         411.749183         518.414023         577.349340
 7.157840000e-04         411.864656         518.583659         577.542180
 7.161450000e-04         411.979944         518.753307         577.735164
 7.165070000e-04         412.095398         518.923464         577.928856
 7.168680000e-04         412.210336         519.093159         578.122158
 7.172300000e-04         412.325421         519.263339         578.316134
 7.175910000e-04         412.440029         519.433062         578.509706
 7.179530000e-04         412.554800         519.603291         578.703976
 7.183160000e-04         412.669750         519.774017         578.898914
 7.186780000e-04         412.784213         519.944278         579.093439
 7.190400000e-04         412.898571         520.114597         579.288125
 7.194030000e-04         413.013113         520.285412         579.483476
 7.197660000e-04         413.127524         520.456252         579.678951
 7.201290000e-04         413.241832         520.627135         579.874557
 7.204920000e-04         413.356036         520.798062         580.070298
 7.208560000e-04         413.470422         520.969470         580.266679
 7.212190000e-04         413.584430         521.140465         580.462647
 7.215830000e-04         413.698629         521.311941         580.659247
 7.219470000e-04         413.812776         521.483497         580.855996
 7.223110000e-04         413.926820         521.655060         581.052823
 7.226750000e-04         414.040831         521.826700         581.249775
 7.230400000e-04         414.155056         521.998826         581.447350
 7.234050000e-04         414.269227         522.170985         581.645003
 7.237690000e-04         414.383040         522.342744         581.842235
 7.241340000e-04         414.497097         522.514987         582.040069
 7.245000000e-04         414.611432         522.687765         582.238549
 7.248650000e-04         414.725374         522.860064         582.436517
 7.252310000e-04         414.839606         523.032891         582.635109
 7.255970000e-04         414.953787         523.205750         582.833767
 7.259620000e-04         415.067639         523.378167         583.031926
 7.263290000e-04         415.182084         523.551577         583.231242
 7.266950000e-04         415.296171         523.724525         583.430049
 7.270610000e-04         415.410251         523.897516         583.628900
 7.274280000e-04         415.524590         524.070982         583.828313
 7.277950000e-04         415.638924         524.244488         584.027768
 7.281620000e-04         415.753241         524.418011         584.227236
 7.285290000e-04         415.867527         524.591550         584.426724
 7.288970000e-04         415.982108         524.765566         584.626748
 7.292640000e-04         416.096362         524.939137         584.826252
 7.296320000e-04         416.210925         525.113193         585.026292
 7.300000000e-04         416.325478         525.287259         585.226329
 7.303680000e-04         416.439977         525.461298         585.426330
 7.307370000e-04         416.554798         525.635832         585.626870
 7.311050000e-04         416.669297         525.809889         585.826834
 7.314740000e-04         416.784113         525.984438         586.027333
 7.318430000e-04         416.898885         526.158945         586.227769
 7.322120000e-04         417.013657         526.333454         586.428168
 7.325810000e-04         417.128397         526.507934         586.628515
 7.329510000e-04         417.243440         526.682872         586.829350
 7.333200000e-04         417.358136         526.857294         587.029566
 7.336900000e-04         417.473149         527.032191         587.230280
 7.340600000e-04         417.588136         527.207047         587.430919
 7.344300000e-04         417.703117         527.381886         587.631491
 7.348010000e-04         417.818373         527.557142         587.832509
 7.351710000e-04         417.933266         527.731871         588.032897
 7.355420000e-04         418.048454         527.907021         588.233720
 7.359130000e-04         418.163642         528.082160         588.434482
 7.362840000e-04         418.278745         528.257198         588.635109
 7.366550000e-04         418.393849         528.432202         588.835642
 7.370270000e-04         418.509185         528.607589         589.036589
 7.373990000e-04         418.624531         528.782955         589.237454
 7.377700000e-04         418.739496         528.957752         589.437636
 7.381430000e-04         418.855028         529.133415         589.638775
 7.385150000e-04         418.970191         529.308521         589.839236
 7.388870000e-04         419.085301         529.483552         590.039579
 7.392600000e-04         419.200653         529.658951         590.240308
 7.396330000e-04         419.315978         529.834298         590.440927
 7.400060000e-04         419.431204         530.009527         590.641390
 7.403790000e-04         419.546349         530.184636         590.841685
 7.407520000e-04         419.661459         530.359689         591.041866
 7.411260000e-04         419.776787         530.535094         591.242427
 7.414990000e-04         419.891692         530.709885         591.442266
 7.418730000e-04         420.006837         530.885052         591.642500
 7.422470000e-04         420.121900         531.060117         591.842588
 7.426220000e-04         420.237148         531.235496         592.043019
 7.429960000e-04         420.352003         531.410312         592.242779
 7.433710000e-04         420.467069         531.585462         592.442898
 7.437460000e-04         420.582015         531.760478         592.642850
 7.441210000e-04         420.696826         531.935345         592.842624
 7.444960000e-04         420.811554         532.110102         593.042241
 7.448710000e-04         420.926136         532.284691         593.241664
 7.452470000e-04         421.040899         532.459619         593.441468
 7.456230000e-04         421.155536         532.634396         593.641087
 7.459990000e-04         421.270035         532.809037         593.840546
 7.463750000e-04         421.384389         532.983507         594.039810
 7.467510000e-04         421.498598         533.157831         594.238904
 7.471280000e-04         421.612977         533.332479         594.438371
 7.475050000e-04         421.727175         533.506939         594.637639
 7.478810000e-04         421.840924         533.680795         594.836225
 7.482590000e-04         421.955119         533.855405         595.035674
 7.486360000e-04         422.068834         534.029387         595.234428
 7.490130000e-04         422.182388         534.203201         595.433003
 7.493910000e-04         422.296058         534.377303         595.631931
 7.497690000e-04         422.409555         534.551239         595.830690
 7.501470000e-04         422.522857         534.724986         596.029267
 7.505250000e-04         422.635997         534.898593         596.227699
 7.509040000e-04         422.749227         535.072456         596.426465
 7.512820000e-04         422.861963         535.245687         596.624542
 7.516610000e-04         422.974811         535.419210         596.822987
 7.520400000e-04         423.087442         535.592532         597.021252
 7.524190000e-04         423.199867         535.765683         597.219363
 7.527990000e-04         423.312410         535.939133         597.417850
 7.531780000e-04         423.424429         536.111934         597.615654
 7.535580000e-04         423.536537         536.285007         597.813814
 7.539380000e-04         423.648407         536.457882         598.011814
 7.543180000e-04         423.760070         536.630582         598.209665
 7.546980000e-04         423.871501         536.803094         598.407369
 7.550790000e-04         423.983026         536.975902         598.605462
 7.554600000e-04         424.094297         537.148499         598.803393
 7.558400000e-04         424.205061         537.320468         599.000664
 7.562220000e-04         424.316172         537.493163         599.198845
 7.566030000e-04         424.426758         537.665216         599.396358
 7.569840000e-04         424.537112         537.837092         599.593753
 7.573660000e-04         424.647514         538.009220         599.791510
 7.577480000e-04         424.757670         538.181175         599.989155
 7.581300000e-04         424.867617         538.352975         600.186695
 7.585120000e-04         424.977293         538.524556         600.384077
 7.588940000e-04         425.086741         538.695983         600.581372
 7.592770000e-04         425.196234         538.867692         600.779084
 7.596600000e-04         425.305473         539.039189         600.976639
 7.600430000e-04         425.414483         539.210532         601.174106
 7.604260000e-04         425.523237         539.381704         601.371482
 7.608090000e-04         425.631751         539.552705         601.568759
 7.611930000e-04         425.740296         539.723960         601.766426
 7.615770000e-04         425.848589         539.895037         601.963993
 7.619610000e-04         425.956657         540.065979         602.161503
 7.623450000e-04         426.064469         540.236734         602.358902
 7.627290000e-04         426.172033         540.407321         602.556216
 7.631140000e-04         426.279642         540.578205         602.753979
 7.634990000e-04         426.387003         540.748920         602.951655
 7.638830000e-04         426.493830         540.919007         603.148720
 7.642690000e-04         426.600984         541.089845         603.346759
 7.646540000e-04         426.707623         541.260089         603.544223
 7.650390000e-04         426.814014         541.430174         603.741619
 7.654250000e-04         426.920446         541.600542         603.939449
 7.658110000e-04         427.026638         541.770765         604.137232
 7.661970000e-04         427.132595         541.940825         604.334938
 7.665830000e-04         427.238332         542.110766         604.532617
 7.669700000e-04         427.344093         542.280993         604.730750
 7.673560000e-04         427.449334         542.450618         604.928304
 7.677430000e-04         427.554629         542.620541         605.126319
 7.681300000e-04         427.659717         542.790358         605.324320
 7.685170000e-04         427.764566         542.960029         605.522270
 7.689050000e-04         427.869477         543.130021         605.720709
 7.692920000e-04         427.973886         543.299425         605.918581
 7.696800000e-04         428.078334         543.469122         606.116911
 7.700680000e-04         428.182569         543.638700         606.315220
 7.704570000e-04         428.286869         543.808605         606.514025
 7.708450000e-04         428.390700         543.977965         606.712304
 7.712330000e-04         428.494311         544.147184         606.910531
 7.716220000e-04         428.597975         544.316719         607.109250
 7.720110000e-04         428.701441         544.486140         607.307945
 7.724000000e-04         428.804708         544.655455         607.506629
 7.727900000e-04         428.908038         544.825087         607.705794
 7.731790000e-04         429.010915         544.994179         607.904436
 7.735690000e-04         429.113867         545.163606         608.103580
 7.739590000e-04         429.216639         545.332936         608.302717
 7.743490000e-04         429.319217         545.502163         608.501844
 7.747400000e-04         429.421854         545.671691         608.701433
 7.751300000e-04         429.524067         545.840709         608.900527
 7.755210000e-04         429.626362         546.010064         609.100120
 7.759120000e-04         429.728492         546.179327         609.299699
 7.763030000e-04         429.830457         546.348512         609.499292
 7.766940000e-04         429.932241         546.517594         609.698865
 7.770860000e-04         430.034094         546.686973         609.898893
 7.774770000e-04         430.135561         546.855891         610.098465
 7.778690000e-04         430.237120         547.025137         610.298520
 7.782610000e-04         430.338539         547.194313         610.498581
 7.786540000e-04         430.440041         547.363819         610.699134
 7.790460000e-04         430.541147         547.532817         610.899167
 7.794390000e-04         430.642359         547.702176         611.099721
 7.798320000e-04         430.743437         547.871455         611.300262
 7.802250000e-04         430.844343         548.040632         611.500781
 7.806180000e-04         430.945132         548.209747         611.701299
 7.810120000e-04         431.046053         548.379232         611.902332
 7.814050000e-04         431.146560         548.548190         612.102832
 7.817990000e-04         431.247226         548.717533         612.303854
 7.821930000e-04         431.347740         548.886784         612.504852
 7.825880000e-04         431.448379         549.056385         612.706343
 7.829820000e-04         431.548665         549.225514         612.907333
 7.833770000e-04         431.649080         549.394996         613.108817
 7.837710000e-04         431.749088         549.563947         613.309758
 7.841670000e-04         431.849524         549.733728         613.511737
 7.845620000e-04         431.949578         549.902990         613.713165
 7.849570000e-04         432.049533         550.072195         613.914591
 7.853530000e-04         432.149647         550.241786         614.116532
 7.857490000e-04         432.249611         550.411252         614.318401
 7.861450000e-04         432.349514         550.580707         614.520298
 7.865410000e-04         432.449308         550.750092         614.722174
 7.869370000e-04         432.548973         550.919372         614.923990
 7.873340000e-04         432.648824         551.089060         615.126335
 7.877310000e-04         432.748561         551.258656         615.328624
 7.881280000e-04         432.848180         551.428167         615.530880
 7.885250000e-04         432.947750         551.597660         615.733141
 7.889230000e-04         433.047471         551.767508         615.935877
 7.893200000e-04         433.146818         551.936825         616.138038
 7.897180000e-04         433.246332         552.106510         616.340685
 7.901160000e-04         433.345794         552.276164         616.543319
 7.905140000e-04         433.445118         552.445704         616.745885
 7.909130000e-04         433.544659         552.615655         616.948957
 7.913110000e-04         433.643828         552.785078         617.151457
 7.917100000e-04         433.743170         552.954858         617.354417
 7.921090000e-04         433.842414         553.124563         617.557334
 7.925080000e-04         433.941596         553.294212         617.760208
 7.929080000e-04         434.040939         553.464219         617.963555
 7.933070000e-04         434.139953         553.633724         618.166327
 7.937070000e-04         434.239126         553.803571         618.369549
 7.941070000e-04         434.338206         553.973341         618.572720
 7.945080000e-04         434.437478         554.143480         618.776350
 7.949080000e-04         434.536411         554.313119         618.979422
 7.953090000e-04         434.635507         554.483092         619.182923
 7.957090000e-04         434.734292         554.652584         619.385874
 7.961100000e-04         434.833225         554.822403         619.589252
 7.965120000e-04         434.932319         554.992561         619.793068
 7.969130000e-04         435.031107         555.162237         619.996326
 7.973150000e-04         435.130052         555.332248         620.200019
 7.977160000e-04         435.228660         555.501744         620.403125
 7.981190000e-04         435.327683         555.671999         620.607165
 7.985210000e-04         435.426391         555.841763         620.810641
 7.989230000e-04         435.524981         556.011407         621.014016
 7.993260000e-04         435.623765         556.181416         621.217839
 7.997290000e-04         435.722448         556.351316         621.421569
 8.001320000e-04         435.821065         556.521147         621.625233
 8.005350000e-04         435.919576         556.690866         621.828801
 8.009380000e-04         436.017989         556.860476         622.032267
 8.013420000e-04         436.116585         557.030444         622.236181
 8.017460000e-04         436.215087         557.200305         622.439996
 8.021500000e-04         436.313489         557.370052         622.643703
 8.025540000e-04         436.411811         557.539718         622.847341
 8.029590000e-04         436.510278         557.709694         623.051379
 8.033630000e-04         436.608427         557.879170         623.254842
 8.037680000e-04         436.706693         558.048927         623.458684
 8.041730000e-04         436.804885         558.218598         623.662440
 8.045780000e-04         436.902970         558.388145         623.866087
 8.049840000e-04         437.001206         558.558028         624.070167
 8.053890000e-04         437.099097         558.727359         624.273612
 8.057950000e-04         437.197151         558.897027         624.477487
 8.062010000e-04         437.295077         559.066553         624.681235
 8.066080000e-04         437.393151         559.236398         624.885394
 8.070140000e-04         437.490885         559.405713         625.088950
 8.074210000e-04         437.588754         559.575322         625.292895
 8.078280000e-04         437.686517         559.744829         625.496751
 8.080000000e-04         437.727796         559.816416         625.582854
 8.082350000e-04         437.784167         559.914206         625.700490
 8.086420000e-04         437.881697         560.083445         625.904106
 8.090500000e-04         437.979372         560.252999         626.108128
 8.094570000e-04         438.076702         560.422030         626.311565
 8.098650000e-04         438.174148         560.591330         626.515359
 8.102730000e-04         438.271470         560.760501         626.719051
 8.106810000e-04         438.368699         560.929574         626.922652
 8.110900000e-04         438.466037         561.098925         627.126639
 8.114990000e-04         438.563254         561.268136         627.330500
 8.119080000e-04         438.660346         561.437212         627.534246
 8.123170000e-04         438.757329         561.606174         627.737892
 8.127260000e-04         438.854170         561.774996         627.941434
 8.131360000e-04         438.951141         561.944104         628.145354
 8.135450000e-04         439.047739         562.112646         628.348642
 8.139550000e-04         439.144468         562.281505         628.552359
 8.143650000e-04         439.241056         562.450218         628.755956
 8.147760000e-04         439.337744         562.619191         628.959920
 8.151860000e-04         439.434088         562.787640         629.163295
 8.155970000e-04         439.530510         562.956335         629.367034
 8.160080000e-04         439.626826         563.124923         629.570687
 8.164190000e-04         439.722998         563.293367         629.774225
 8.168310000e-04         439.819260         563.462070         629.978143
 8.172420000e-04         439.915167         563.630233         630.181454
 8.176540000e-04         440.011184         563.798690         630.385181
 8.180660000e-04         440.107043         563.966974         630.588762
 8.184780000e-04         440.202758         564.135107         630.792223
 8.188910000e-04         440.298577         564.303525         630.996094
 8.193030000e-04         440.394038         564.471411         631.199375
 8.197160000e-04         440.489582         564.639551         631.403033
 8.201290000e-04         440.584999         564.807567         631.606598
 8.205420000e-04         440.680254         564.975417         631.810035
 8.209560000e-04         440.775611         565.143538         632.013866
 8.213690000e-04         440.870602         565.311126         632.217113
 8.217830000e-04         440.965669         565.478969         632.420744
 8.221970000e-04         441.060603         565.646671         632.624266
 8.226120000e-04         441.155620         565.814641         632.828186
 8.230260000e-04         441.250263         565.982052         633.031497
 8.234410000e-04         441.344996         566.149737         633.235211
 8.238560000e-04         441.439582         566.317280         633.438829
 8.242710000e-04         441.534022         566.484672         633.642332
 8.246860000e-04         441.628319         566.651919         633.845732
 8.251010000e-04         441.722482         566.819045         634.049058
 8.255170000e-04         441.816716         566.986426         634.252771
 8.259330000e-04         441.910817         567.153665         634.456384
 8.263490000e-04         442.004772         567.320774         634.659916
 8.267660000e-04         442.098810         567.488138         634.863831
 8.271820000e-04         442.192473         567.654954         635.067155
 8.275990000e-04         442.286225         567.822044         635.270894
 8.280160000e-04         442.379839         567.989000         635.474535
 8.284330000e-04         442.473297         568.155796         635.678071
 8.288500000e-04         442.566629         568.322482         635.881541
 8.292680000e-04         442.660042         568.489430         636.085413
 8.296860000e-04         442.753298         568.656216         636.289166
 8.301040000e-04         442.846427         568.822882         636.492848
 8.305220000e-04         442.939421         568.989429         636.696462
 8.309400000e-04         443.032268         569.155824         636.899970
 8.313590000e-04         443.125200         569.322477         637.103873
 8.317780000e-04         443.217990         569.489004         637.307702
 8.321970000e-04         443.310654         569.655410         637.511454
 8.326160000e-04         443.403161         569.821657         637.715101
 8.330360000e-04         443.495766         569.988175         637.919153
 8.334550000e-04         443.588019         570.154188         638.122663
 8.338750000e-04         443.680361         570.320461         638.326572
 8.342950000e-04         443.772561         570.486599         638.530394
 8.347160000e-04         443.864853         570.653006         638.734624
 8.351360000e-04         443.956804         570.818892         638.938284
 8.355570000e-04         444.048823         570.985027         639.142342
 8.359780000e-04         444.140724         571.151062         639.346347
 8.363990000e-04         444.232494         571.316954         639.550255
 8.368200000e-04         444.324140         571.482730         639.754098
 8.372420000e-04         444.415882         571.648787         639.958358
 8.376640000e-04         444.507497         571.814707         640.162527
 8.380860000e-04         444.598972         571.980491         640.366612
 8.385080000e-04         444.690334         572.146164         640.570631
 8.389300000e-04         444.781585         572.311736         640.774599
 8.393530000e-04         444.872926         572.477569         640.978964
 8.397760000e-04         444.964130         572.643248         641.183211
 8.401990000e-04         445.055240         572.808854         641.387444
 8.406220000e-04         445.146215         572.974321         641.591582
 8.410460000e-04         445.237288         573.140045         641.796108
 8.414690000e-04         445.328034         573.305273         642.000093
 8.418930000e-04         445.418891         573.470798         642.204512
 8.423170000e-04         445.509624         573.636177         642.408829
 8.427420000e-04         445.600450         573.801824         642.613546
 8.431660000e-04         445.690967         573.966990         642.817735
 8.435910000e-04         445.781584         574.132424         643.022326
 8.440160000e-04         445.872092         574.297744         643.226845
 8.444410000e-04         445.962491         574.462951         643.431290
 8.448670000e-04         446.053000         574.628442         643.636154
 8.452920000e-04         446.143191         574.793428         643.840459
 8.457180000e-04         446.233484         574.958684         644.045169
 8.461440000e-04         446.323680         575.123822         644.249792
 8.465700000e-04         446.413772         575.288858         644.454354
 8.469970000e-04         446.503972         575.454178         644.659337
 8.474230000e-04         446.593856         575.618983         644.863744
 8.478500000e-04         446.683863         575.784087         645.068579
 8.482770000e-04         446.773764         575.949071         645.273334
 8.487050000e-04         446.863776         576.114325         645.478486
 8.491320000e-04         446.953489         576.279090         645.683083
 8.495600000e-04         447.043322         576.444142         645.888099
 8.499880000e-04         447.133044         576.609059         646.093010
 8.504160000e-04         447.222681         576.773907         646.297901
 8.508440000e-04         447.312225         576.938625         646.502680
 8.512730000e-04         447.401885         577.103607         646.707844
 8.517020000e-04         447.491456         577.268498         646.912954
 8.521310000e-04         447.580943         577.433303         647.118013
 8.525600000e-04         447.670323         577.597960         647.322951
 8.529890000e-04         447.759627         577.762534         647.527831
 8.534190000e-04         447.849046         577.927384         647.733118
 8.538490000e-04         447.938376         578.092111         647.938298
 8.542790000e-04         448.027621         578.256751         648.143427
 8.547090000e-04         448.116783         578.421270         648.348457
 8.551400000e-04         448.206068         578.586071         648.553889
 8.555710000e-04         448.295265         578.750778         648.759265
 8.560020000e-04         448.384389         578.915376         648.964539
 8.564330000e-04         448.473412         579.079853         649.169729
 8.568640000e-04         448.562358         579.244224         649.374833
 8.572960000e-04         448.651415         579.408865         649.580331
 8.577280000e-04         448.740415         579.573430         649.785771
 8.581600000e-04         448.829315         579.737855         649.991089
 8.585920000e-04         448.918142         579.902195         650.196354
 8.590240000e-04         449.006878         580.066399         650.401496
 8.594570000e-04         449.095740         580.230893         650.607053
 8.598900000e-04         449.184524         580.395271         650.812505
 8.603230000e-04         449.273239         580.559569         651.017903
 8.607560000e-04         449.361866         580.723739         651.223195
 8.611900000e-04         449.450602         580.888164         651.428854
 8.616240000e-04         449.539279         581.052499         651.634439
 8.620580000e-04         449.627854         581.216720         651.839944
 8.624920000e-04         449.716369         581.380822         652.045329
 8.629260000e-04         449.804796         581.544819         652.250636
 8.633610000e-04         449.893340         581.709088         652.456339
 8.637960000e-04         449.981811         581.873237         652.661927
 8.642310000e-04         450.070208         582.037284         652.867434
 8.646660000e-04         450.158522         582.201221         653.072848
 8.651020000e-04         450.246963         582.365430         653.278650
 8.655370000e-04         450.335121         582.529141         653.483875
 8.659730000e-04         450.423401         582.693113         653.689465
 8.664090000e-04         450.511609         582.856991         653.894987
 8.668460000e-04         450.599924         583.021092         654.100833
 8.672820000e-04         450.687971         583.184744         654.306163
 8.677190000e-04         450.776125         583.348614         654.511809
 8.681560000e-04         450.864203         583.512406         654.717415
 8.685930000e-04         450.952221         583.676087         654.922906
 8.690310000e-04         451.040332         583.839977         655.128719
 8.694690000e-04         451.128387         584.003804         655.334490
 8.699060000e-04         451.216134         584.167106         655.539661
 8.703450000e-04         451.304217         584.331049         655.745670
 8.707830000e-04         451.392016         584.494494         655.951103
 8.712210000e-04         451.479736         584.657851         656.156472
 8.716600000e-04         451.567574         584.821435         656.362170
 8.720990000e-04         451.655342         584.984926         656.567796
 8.725380000e-04         451.743007         585.148262         656.773278
 8.729780000e-04         451.830798         585.311869         656.979147
 8.734180000e-04         451.918504         585.475355         657.184909
 8.738570000e-04         452.005934         585.638344         657.390092
 8.742980000e-04         452.093672         585.801947         657.596095
 8.747380000e-04         452.181142         585.965094         657.801567
 8.751780000e-04         452.268513         586.128081         658.006890
 8.756190000e-04         452.356000         586.291317         658.212574
 8.760600000e-04         452.443401         586.454441         658.418169
 8.765010000e-04         452.530726         586.617443         658.623653
 8.769430000e-04         452.618168         586.780703         658.829509
 8.773840000e-04         452.705311         586.943431         659.034747
 8.778260000e-04         452.792575         587.106435         659.240386
 8.782680000e-04         452.879755         587.269310         659.445900
 8.787110000e-04         452.967045         587.432421         659.651769
 8.791530000e-04         453.054059         587.595054         659.857079
 8.795960000e-04         453.141172         587.757915         660.062732
 8.800390000e-04         453.228203         587.920639         660.268262
 8.804820000e-04         453.315148         588.083257         660.473710
 8.809250000e-04         453.402002         588.245729         660.679022
 8.813690000e-04         453.488971         588.408464         660.884716
 8.818130000e-04         453.575853         588.571058         661.090283
 8.822570000e-04         453.662643         588.733518         661.295733
 8.827010000e-04         453.749343         588.895865         661.501097
 8.831460000e-04         453.836158         589.058439         661.706793
 8.835910000e-04         453.922883         589.220895         661.912396
 8.840350000e-04         454.009332         589.382858         662.117424
 8.844810000e-04         454.096059         589.545393         662.323233
 8.849260000e-04         454.182522         589.707471         662.528518
 8.853720000e-04         454.269091         589.869771         662.734132
 8.858180000e-04         454.355554         590.031921         662.939618
 8.862640000e-04         454.441942         590.193964         663.145017
 8.867100000e-04         454.528237         590.355863         663.350284
 8.871560000e-04         454.614441         590.517631         663.555444
 8.876030000e-04         454.700763         590.679659         663.760985
 8.880500000e-04         454.786989         590.841550         663.966407
 8.884970000e-04         454.873120         591.003291         664.171698
 8.889450000e-04         454.959348         591.165259         664.377333
 8.893920000e-04         455.045315         591.326771         664.582438
 8.898400000e-04         455.131375         591.488491         664.787865
 8.902880000e-04         455.217343         591.650075         664.993176
 8.907370000e-04         455.303416         591.811891         665.198836
 8.911850000e-04         455.389209         591.973233         665.403952
 8.916340000e-04         455.475091         592.134772         665.609376
 8.920830000e-04         455.560912         592.296219         665.814731
 8.925320000e-04         455.646626         592.457510         666.019947
 8.929820000e-04         455.732450         592.619044         666.225529
 8.934310000e-04         455.817980         592.780065         666.430522
 8.938810000e-04         455.903637         592.941356         666.635902
 8.943310000e-04         455.989186         593.102478         666.841133
 8.947820000e-04         456.074844         593.263857         667.046745
 8.950000000e-04         456.116219         593.341810         667.146085
 8.952320000e-04         456.160229         593.424734         667.251771
 8.956830000e-04         456.245713         593.585845         667.457155
 8.961340000e-04         456.331108         593.746812         667.662410
 8.965850000e-04         456.416424         593.907681         667.867598
 8.970370000e-04         456.501826         594.068738         668.073089
 8.974880000e-04         456.586967         594.229330         668.278033
 8.979400000e-04         456.672210         594.390147         668.483322
 8.983920000e-04         456.757363         594.550843         668.688520
 8.988450000e-04         456.842619         594.711755         668.894044
 8.992970000e-04         456.927604         594.872196         669.099025
 8.997500000e-04         457.012692         595.032849         669.304329
 9.002030000e-04         457.097696         595.193373         669.509528
 9.006560000e-04         457.182611         595.353770         669.714622
 9.011100000e-04         457.267649         595.514427         669.920098
 9.015640000e-04         457.352581         595.674909         670.125415
 9.020180000e-04         457.437432         595.835279         670.330642
 9.024720000e-04         457.522220         595.995543         670.535783
 9.029260000e-04         457.606901         596.155664         670.740808
 9.033810000e-04         457.691709         596.316012         670.946167
 9.038360000e-04         457.776417         596.476218         671.151406
 9.042910000e-04         457.861059         596.636330         671.356572
 9.047460000e-04         457.945617         596.796301         671.561619
 9.052020000e-04         458.030277         596.956497         671.767004
 9.056570000e-04         458.114667         597.116199         671.971819
 9.061130000e-04         458.199175         597.276148         672.176993
 9.065700000e-04         458.283793         597.436337         672.382534
 9.070260000e-04         458.368133         597.596019         672.587479
 9.074830000e-04         458.452584         597.755942         672.792790
 9.079400000e-04         458.536965         597.915749         672.998002
 9.083970000e-04         458.621263         598.075425         673.203097
 9.088540000e-04         458.705475         598.234958         673.408069
 9.093120000e-04         458.789818         598.394747         673.613409
 9.097700000e-04         458.874080         598.554405         673.818637
 9.102280000e-04         458.958252         598.713914         674.023735
 9.106860000e-04         459.042371         598.873352         674.228783
 9.111440000e-04         459.126405         599.032629         674.433679
 9.116030000e-04         459.210550         599.192142         674.638924
 9.120620000e-04         459.294603         599.351508         674.844046
 9.125210000e-04         459.378616         599.510790         675.049091
 9.129810000e-04         459.462718         599.670280         675.254472
 9.134400000e-04         459.546569         599.829304         675.459297
 9.139000000e-04         459.630538         599.988546         675.664444
 9.143600000e-04         459.714440         600.147695         675.869525
 9.148210000e-04         459.798445         600.307045         676.074918
 9.152810000e-04         459.882198         600.465919         676.279745
 9.157420000e-04         459.966071         600.625036         676.484928
 9.162030000e-04         460.049862         600.784016         676.689992
 9.166640000e-04         460.133587         600.942876         676.894944
 9.171260000e-04         460.217431         601.101981         677.100261
 9.175880000e-04         460.301209         601.260956         677.305459
 9.180500000e-04         460.384909         601.419801         677.510535
 9.185120000e-04         460.468549         601.578540         677.715524
 9.189740000e-04         460.552133         601.737171         677.920412
 9.194370000e-04         460.635819         601.896006         678.125616
 9.199000000e-04         460.719439         602.054708         678.330690
 9.203630000e-04         460.803008         602.213343         678.535723
 9.208260000e-04         460.886492         602.371812         678.740593
 9.212900000e-04         460.970094         602.530509         678.945803
 9.217540000e-04         461.053644         602.689096         679.150906
 9.222180000e-04         461.137114         602.847559         679.355909
 9.226820000e-04         461.220530         603.005903         679.560792
 9.231460000e-04         461.303881         603.164131         679.765569
 9.236110000e-04         461.387345         603.322589         679.970695
 9.240760000e-04         461.470754         603.480916         680.175683
 9.245410000e-04         461.554091         603.639136         680.380586
 9.250070000e-04         461.637563         603.797581         680.585817
 9.254720000e-04         461.720774         603.955554         680.790481
 9.259380000e-04         461.804105         604.113742         680.995472
 9.264050000e-04         461.887557         604.272168         681.200812
 9.268710000e-04         461.970766         604.430128         681.405591
 9.273370000e-04         462.053927         604.587978         681.610261
 9.278040000e-04         462.137191         604.746037         681.815252
 9.282710000e-04         462.220395         604.903979         682.020136
 9.287390000e-04         462.303723         605.062145         682.225344
 9.292060000e-04         462.386807         605.219845         682.429991
 9.296740000e-04         462.470012         605.377781         682.634991
 9.301420000e-04         462.553160         605.535587         682.839859
 9.306100000e-04         462.636238         605.693266         683.044607
 9.310790000e-04         462.719444         605.851177         683.249690
 9.315470000e-04         462.802413         606.008632         683.454227
 9.320160000e-04         462.885490         606.166283         683.659058
 9.324860000e-04         462.968695         606.324183         683.864252
 9.329550000e-04         463.051663         606.481617         684.068884
 9.334250000e-04         463.134748         606.639257         684.273818
 9.338940000e-04         463.217592         606.796442         684.478207
 9.343650000e-04         463.300731         606.954182         684.683353
 9.348350000e-04         463.383643         607.111483         684.887972
 9.353060000e-04         463.466662         607.268982         685.092891
 9.357760000e-04         463.549459         607.426028         685.297250
 9.362470000e-04         463.632370         607.583308         685.501962
 9.367190000e-04         463.715400         607.740782         685.706957
 9.371900000e-04         463.798196         607.897811         685.911414
 9.376620000e-04         463.881103         608.055039         686.116175
 9.381340000e-04         463.963958         608.212171         686.320852
 9.386060000e-04         464.046751         608.369170         686.525392
 9.390790000e-04         464.129662         608.526362         686.730221
 9.395510000e-04         464.212346         608.683141         686.934554
 9.400240000e-04         464.295143         608.840104         687.139163
 9.404970000e-04         464.377870         608.996926         687.343631
 9.409710000e-04         464.460734         609.154000         687.548462
 9.414450000e-04         464.543536         609.310939         687.753155
 9.419180000e-04         464.626101         609.467419         687.957292
 9.423930000e-04         464.708960         609.624456         688.162196
 9.428670000e-04         464.791584         609.781020         688.366518
 9.433420000e-04         464.874343         609.937829         688.571191
 9.438160000e-04         464.956850         610.094163         688.775298
 9.442910000e-04         465.039479         610.250694         688.979694
 9.447670000e-04         465.122232         610.407450         689.184415
 9.452420000e-04         465.204743         610.563747         689.388588
 9.457180000e-04         465.287381         610.720260         689.593074
 9.461940000e-04         465.369956         610.876647         689.797437
 9.466700000e-04         465.452465         611.032894         690.001661
 9.471470000e-04         465.535101         611.189374         690.206221
 9.476240000e-04         465.617683         611.345724         690.410652
 9.481010000e-04         465.700205         611.501938         690.614936
 9.485780000e-04         465.782669         611.658051         690.819137
 9.490550000e-04         465.865076         611.814018         691.023175
 9.495330000e-04         465.947594         611.970186         691.227526
 9.500110000e-04         466.030062         612.126273         691.431808
 9.504890000e-04         466.112479         612.282205         691.635913
 9.509670000e-04         466.194824         612.438016         691.839913
 9.514460000e-04         466.277302         612.594052         692.044239
 9.519250000e-04         466.359709         612.749934         692.248403
 9.524040000e-04         466.442068         612.905710         692.452467
 9.528840000e-04         466.524544         613.061709         692.656858
 9.533630000e-04         466.606782         613.217226         692.860665
 9.538430000e-04         466.689154         613.372969         693.064790
 9.543230000e-04         466.771446         613.528560         693.268769
 9.548030000e-04         466.853699         613.684070         693.472679
 9.552840000e-04         466.936060         613.839766         693.676868
 9.557650000e-04         467.018367         613.995313         693.880896
 9.562460000e-04         467.100611         614.150743         694.084817
 9.567270000e-04         467.182821         614.306087         694.288654
 9.572090000e-04         467.265123         614.461599         694.492756
 9.576900000e-04         467.347198         614.616651         694.696294
 9.581720000e-04         467.429414         614.771970         694.900215
 9.586550000e-04         467.511723         614.927429         695.104365
 9.591370000e-04         467.593806         615.082456         695.307983
 9.596200000e-04         467.676015         615.237690         695.511906
 9.601030000e-04         467.758171         615.392797         695.715698
 9.605860000e-04         467.840260         615.547772         695.919364
 9.610700000e-04         467.922467         615.702947         696.123327
 9.615530000e-04         468.004451         615.857682         696.326747
 9.620370000e-04         468.086558         616.012612         696.530458
 9.625210000e-04         468.168613         616.167422         696.734043
 9.630060000e-04         468.250769         616.322443         696.937960
 9.634910000e-04         468.332878         616.477328         697.141729
 9.639750000e-04         468.414769         616.631777         697.344956
 9.644610000e-04         468.496941         616.786742         697.548904
 9.649460000e-04         468.578879         616.941255         697.752300
 9.654320000e-04         468.660953         617.095982         697.956005
 9.659170000e-04         468.742783         617.250234         698.159127
 9.664040000e-04         468.824917         617.405049         698.363028
 9.668900000e-04         468.906817         617.559392         698.566343
 9.673770000e-04         468.988832         617.713933         698.769960
 9.678630000e-04         469.070641         617.868054         698.973047
 9.683510000e-04         469.152728         618.022655         699.176806
 9.688380000e-04         469.234588         618.176860         699.380088
 9.693250000e-04         469.316405         618.330908         699.583189
 9.698130000e-04         469.398331         618.485169         699.786618
 9.703010000e-04         469.480210         618.639299         699.989904
 9.707900000e-04         469.562213         618.793638         700.193498
 9.712780000e-04         469.643981         618.947531         700.396549
 9.717670000e-04         469.725872         619.101601         700.599858
 9.722560000e-04         469.807711         619.255580         700.803094
 9.727450000e-04         469.889513         619.409434         701.006181
 9.732350000e-04         469.971427         619.563473         701.209561
 9.737250000e-04         470.053277         619.717378         701.412800
 9.742150000e-04         470.135082         619.871179         701.615940
 9.747050000e-04         470.216845         620.024857         701.818945
 9.751960000e-04         470.298722         620.178730         702.022244
 9.756860000e-04         470.380386         620.332175         702.225013
 9.761770000e-04         470.462162         620.485806         702.428063
 9.766690000e-04         470.544068         620.639630         702.631390
 9.771600000e-04         470.625749         620.793017         702.834185
 9.776520000e-04         470.707543         620.946598         703.037271
 9.781440000e-04         470.789305         621.100069         703.240238
 9.786360000e-04         470.871008         621.253414         703.443074
 9.791290000e-04         470.952834         621.406955         703.646204
 9.796210000e-04         471.034447         621.560063         703.848788
 9.801140000e-04         471.116178         621.713372         704.051681
 9.806070000e-04         471.197865         621.866552         704.254429
 9.811010000e-04         471.279671         622.019926         704.457464
 9.815950000e-04         471.361429         622.173194         704.660399
 9.820890000e-04         471.443145         622.326324         704.863171
 9.825830000e-04         471.524809         622.479344         705.065840
 9.830770000e-04         471.606426         622.632249         705.268388
 9.835720000e-04         471.688163         622.785340         705.471211
 9.840670000e-04         471.769854         622.938309         705.673907
 9.845620000e-04         471.851511         623.091177         705.876498
 9.850580000e-04         471.933295         623.244243         706.079374
 9.855530000e-04         472.014854         623.396852         706.281682
 9.860490000e-04         472.096530         623.549658         706.484286
 9.865450000e-04         472.178171         623.702355         706.686770
 9.870420000e-04         472.259928         623.855246         706.889549
 9.875390000e-04         472.341639         624.008017         707.092194
 9.880360000e-04         472.423318         624.160676         707.294715
 9.885330000e-04         472.504952         624.313212         707.497107
 9.890300000e-04         472.586540         624.465630         707.699369
 9.895280000e-04         472.668257         624.618242         707.901916
 9.900260000e-04         472.749915         624.770734         708.104342
 9.905240000e-04         472.831541         624.923112         708.306636
 9.910000000e-04         472.909531         625.068659         708.499889
 9.910220000e-04         472.913131         625.075372         708.508805
 9.915210000e-04         472.994834         625.227818         708.711249
 9.920200000e-04         473.076504         625.380166         708.913590
 9.925190000e-04         473.158119         625.532372         709.115780
 9.930190000e-04         473.239861         625.684780         709.318259
 9.935180000e-04         473.321415         625.836774         709.520208
 9.940180000e-04         473.403069         625.988956         709.722448
 9.945180000e-04         473.484697         626.141003         709.924525
 9.950190000e-04         473.566448         626.293257         710.126909
 9.955190000e-04         473.647983         626.445087         710.328766
 9.960200000e-04         473.729652         626.597107         710.530890
 9.965220000e-04         473.811440         626.749322         710.733307
 9.970230000e-04         473.893019         626.901093         710.935160
 9.975250000e-04         473.974736         627.053080         711.137322
 9.980270000e-04         474.056407         627.204932         711.339330
 9.985290000e-04         474.138027         627.356662         711.541209
 9.990310000e-04         474.219625         627.508299         711.742980
 9.995340000e-04         474.301345         627.660121         711.945027
 1.000040000e-03         474.383506         627.812721         712.148137
 1.000540000e-03         474.464664         627.963412         712.348729
 1.001040000e-03         474.545778         628.113986         712.549194
 1.001550000e-03         474.628473         628.267440         712.753516
 1.002050000e-03         474.709510         628.417780         712.953720
 1.002560000e-03         474.792124         628.570997         713.157777
 1.003060000e-03         474.873094         628.721129         713.357751
 1.003560000e-03         474.954017         628.871120         713.557559
 1.004070000e-03         475.036520         629.024005         713.761254
 1.004570000e-03         475.117385         629.173798         713.960843
 1.005080000e-03         475.199806         629.326437         714.164259
 1.005590000e-03         475.282207         629.478973         714.367550
 1.006090000e-03         475.362947         629.628423         714.566765
 1.006600000e-03         475.445268         629.780721         714.769788
 1.007100000e-03         475.525934         629.929922         714.968714
 1.007610000e-03         475.608179         630.082000         715.171493
 1.008120000e-03         475.690390         630.233966         715.374154
 1.008630000e-03         475.772564         630.385823         715.576685
 1.009130000e-03         475.853086         630.534564         715.775092
 1.009640000e-03         475.935188         630.686191         715.977365
 1.010150000e-03         476.017252         630.837700         716.179506
 1.010660000e-03         476.099282         630.989091         716.381510
 1.011170000e-03         476.181279         631.140368         716.583380
 1.011670000e-03         476.261619         631.288564         716.781175
 1.012180000e-03         476.343544         631.439603         716.982773
 1.012690000e-03         476.425426         631.590545         717.184274
 1.013200000e-03         476.507285         631.741371         717.385629
 1.013710000e-03         476.589094         631.892078         717.586860
 1.014220000e-03         476.670882         632.042665         717.787939
 1.014730000e-03         476.752624         632.193147         717.988912
 1.015240000e-03         476.834327         632.343510         718.189749
 1.015750000e-03         476.916010         632.493768         718.390455
 1.016260000e-03         476.997656         632.643918         718.591048
 1.016780000e-03         477.080862         632.796876         718.795406
 1.017290000e-03         477.162435         632.946806         718.995750
 1.017800000e-03         477.243972         633.096597         719.195924
 1.018310000e-03         477.325474         633.246267         719.395955
 1.018820000e-03         477.406946         633.395845         719.595883
 1.019340000e-03         477.489980         633.548257         719.799627
 1.019850000e-03         477.571381         633.697593         719.999273
 1.020360000e-03         477.652755         633.846840         720.198822
 1.020880000e-03         477.735687         633.998891         720.402138
 1.021390000e-03         477.816978         634.147882         720.601394
 1.021900000e-03         477.898254         634.296801         720.800563
 1.022420000e-03         477.981089         634.448512         721.003487
 1.022930000e-03         478.062292         634.597187         721.202370
 1.023450000e-03         478.145049         634.748664         721.405026
 1.023960000e-03         478.226186         634.897107         721.603641
 1.024480000e-03         478.308890         635.048372         721.806042
 1.024990000e-03         478.389956         635.196588         722.004395
 1.025510000e-03         478.472585         635.347609         722.206516
 1.026020000e-03         478.553598         635.495631         722.404643
 1.026540000e-03         478.636159         635.646416         722.606486
 1.027060000e-03         478.718685         635.797098         722.808216
 1.027570000e-03         478.799605         635.944775         723.005930
 1.028090000e-03         478.882073         636.095247         723.207418
 1.028610000e-03         478.964500         636.245574         723.408726
 1.029120000e-03         479.045326         636.392938         723.606082
 1.029640000e-03         479.127691         636.543041         723.807125
 1.030160000e-03         479.210026         636.693047         724.008061
 1.030680000e-03         479.292343         636.842954         724.208873
 1.031200000e-03         479.374618         636.992734         724.409543
 1.031710000e-03         479.455285         637.139527         724.606220
 1.032230000e-03         479.537489         637.289067         724.806601
 1.032750000e-03         479.619677         637.438534         725.006904
 1.033270000e-03         479.701828         637.587880         725.207064
 1.033790000e-03         479.783943         637.737088         725.407051
 1.034310000e-03         479.866034         637.886199         725.606920
 1.034830000e-03         479.948102         638.035208         725.806670
 1.035350000e-03         480.030132         638.184100         726.006286
 1.035870000e-03         480.112134         638.332885         726.205775
 1.036400000e-03         480.195683         638.484424         726.408971
 1.036920000e-03         480.277614         638.632968         726.608174
 1.037440000e-03         480.359528         638.781423         726.807272
 1.037960000e-03         480.441398         638.929750         727.006217
 1.038480000e-03         480.523253         639.077977         727.205035
 1.039000000e-03         480.605067         639.226101         727.403742
 1.039530000e-03         480.688436         639.376962         727.606131
 1.040050000e-03         480.770208         639.524868         727.804565
 1.040570000e-03         480.851929         639.672635         728.002838
 1.041100000e-03         480.935218         639.823171         728.204834
 1.041620000e-03         481.016895         639.970745         728.402874
 1.042140000e-03         481.098530         640.118191         728.600764
 1.042670000e-03         481.181721         640.268391         728.802365
 1.043190000e-03         481.263319         640.415634         728.999999
 1.043720000e-03         481.346450         640.565599         729.201308
 1.044240000e-03         481.427988         640.712627         729.398690
 1.044770000e-03         481.511067         640.862372         729.599732
 1.045290000e-03         481.592551         641.009192         729.796867
 1.045820000e-03         481.675562         641.158702         729.997624
 1.046350000e-03         481.758556         641.308130         730.198290
 1.046870000e-03         481.839954         641.454618         730.395019
 1.047400000e-03         481.922895         641.603802         730.595376
 1.047930000e-03         482.005802         641.752881         730.795612
 1.048450000e-03         482.087126         641.899054         730.991954
 1.048980000e-03         482.169985         642.047926         731.191935
 1.049510000e-03         482.252818         642.196680         731.391774
 1.050040000e-03         482.335613         642.345327         731.591485
 1.050560000e-03         482.416830         642.491077         731.787312
 1.051090000e-03         482.499576         642.639505         731.986751
 1.051620000e-03         482.582308         642.787843         732.186083
 1.052150000e-03         482.665011         642.936063         732.385259
 1.052680000e-03         482.747673         643.084152         732.584287
 1.053210000e-03         482.830331         643.232166         732.783209
 1.053740000e-03         482.912952         643.380066         732.982005
 1.054270000e-03         482.995546         643.527859         733.180669
 1.054800000e-03         483.078116         643.675529         733.379172
 1.055330000e-03         483.160664         643.823092         733.577539
 1.055860000e-03         483.243180         643.970567         733.775812
 1.056390000e-03         483.325688         644.117926         733.973921
 1.056920000e-03         483.408154         644.265193         734.171940
 1.057450000e-03         483.490608         644.412341         734.369793
 1.057990000e-03         483.574585         644.562157         734.571250
 1.058520000e-03         483.656987         644.709099         734.768855
 1.059050000e-03         483.739361         644.855920         734.966302
 1.059580000e-03         483.821720         645.002641         735.163622
 1.060120000e-03         483.905597         645.152046         735.364575
 1.060650000e-03         483.987897         645.298542         735.561621
 1.061180000e-03         484.070192         645.444953         735.758548
 1.061720000e-03         484.154005         645.594022         735.959069
 1.062250000e-03         484.236241         645.740220         736.155739
 1.062790000e-03         484.320002         645.889063         736.355982
 1.063320000e-03         484.402191         646.035061         736.552399
 1.063850000e-03         484.484360         646.180947         736.748682
 1.064390000e-03         484.568063         646.329497         736.948547
 1.064930000e-03         484.651730         646.477917         737.148261
 1.065460000e-03         484.733838         646.623487         737.344131
 1.066000000e-03         484.817463         646.771703         737.543577
 1.066530000e-03         484.899525         646.917070         737.739199
 1.067070000e-03         484.983107         647.065076         737.938382
 1.067610000e-03         485.066677         647.212987         738.137441
 1.068140000e-03         485.148670         647.358038         738.332655
 1.068680000e-03         485.232188         647.505724         738.531425
 1.069220000e-03         485.315686         647.653321         738.730090
 1.069760000e-03         485.399168         647.800803         738.928593
 1.070290000e-03         485.481072         647.945446         739.123302
 1.070830000e-03         485.564509         648.092714         739.321535
 1.071370000e-03         485.647924         648.239890         739.519658
 1.071910000e-03         485.731318         648.386959         739.717640
 1.072450000e-03         485.814688         648.533928         739.915501
 1.072990000e-03         485.898047         648.680781         740.113199
 1.073530000e-03         485.981377         648.827533         740.310775
 1.074070000e-03         486.064683         648.974193         740.508240
 1.074610000e-03         486.147977         649.120741         740.705547
 1.075150000e-03         486.231249         649.267177         740.902716
 1.075690000e-03         486.314498         649.413517         741.099766
 1.076230000e-03         486.397736         649.559774         741.296700
 1.076770000e-03         486.480947         649.705906         741.493470
 1.077310000e-03         486.564143         649.851960         741.690146
 1.077850000e-03         486.647315         649.997887         741.886655
 1.078400000e-03         486.732008         650.146419         742.086680
 1.078940000e-03         486.815147         650.292150         742.282930
 1.079480000e-03         486.898261         650.437773         742.479045
 1.080020000e-03         486.981360         650.583311         742.675048
 1.080570000e-03         487.065978         650.731432         742.874532
 1.081110000e-03         487.149034         650.876761         743.070264
 1.081660000e-03         487.233619         651.024669         743.269469
 1.082200000e-03         487.316645         651.169798         743.464937
 1.082740000e-03         487.399643         651.314819         743.660269
 1.083290000e-03         487.484165         651.462416         743.859066
 1.083830000e-03         487.567139         651.607251         744.054151
 1.084380000e-03         487.651625         651.754653         744.252694
 1.084920000e-03         487.734558         651.899281         744.447511
 1.085470000e-03         487.819007         652.046476         744.645783
 1.086010000e-03         487.901908         652.190898         744.840310
 1.086560000e-03         487.986314         652.337895         745.038338
 1.087110000e-03         488.070718         652.484781         745.236189
 1.087650000e-03         488.153573         652.628915         745.430339
 1.088200000e-03         488.237931         652.775605         745.627953
 1.088750000e-03         488.322279         652.922189         745.825407
 1.089300000e-03         488.406614         653.068703         746.022781
 1.089840000e-03         488.489382         653.212408         746.216369
 1.090390000e-03         488.573686         653.358718         746.413472
 1.090940000e-03         488.657962         653.504911         746.610414
 1.091490000e-03         488.742219         653.650988         746.807205
 1.092040000e-03         488.826467         653.796985         747.003883
 1.092590000e-03         488.910691         653.942864         747.200409
 1.093140000e-03         488.994908         654.088662         747.396824
 1.093690000e-03         489.079099         654.234339         747.593080
 1.094240000e-03         489.163278         654.379940         747.789235
 1.094790000e-03         489.247452         654.525444         747.985251
 1.095340000e-03         489.331587         654.670829         748.181124
 1.095890000e-03         489.415723         654.816115         748.376847
 1.096440000e-03         489.499834         654.961307         748.572455
 1.096990000e-03         489.583929         655.106391         748.767912
 1.097540000e-03         489.668022         655.251412         748.963285
 1.098090000e-03         489.752090         655.396321         749.158512
 1.098650000e-03         489.837680         655.543759         749.357134
 1.099200000e-03         489.921716         655.688448         749.552054
 1.099750000e-03         490.005735         655.833062         749.746887
 1.100000000e-03         490.043924         655.898752         749.835379
 1.100300000e-03         490.089739         655.977564         749.941561
 1.100860000e-03         490.175262         656.124609         750.139659
 1.101410000e-03         490.259248         656.268918         750.334061
 1.101970000e-03         490.344739         656.415758         750.531878
 1.102520000e-03         490.428688         656.559879         750.726039
 1.103070000e-03         490.512617         656.703887         750.920040
 1.103630000e-03         490.598063         656.850444         751.117477
 1.104180000e-03         490.681971         656.994269         751.311228
 1.104740000e-03         490.767388         657.140611         751.508368
 1.105290000e-03         490.851261         657.284243         751.701858
 1.105850000e-03         490.936668         657.430414         751.898757
 1.106410000e-03         491.022036         657.576469         752.095510
 1.106960000e-03         491.105878         657.719813         752.288600
 1.107520000e-03         491.191228         657.865673         752.485077
 1.108080000e-03         491.276565         658.011441         752.681430
 1.108630000e-03         491.360354         658.154486         752.874117
 1.109190000e-03         491.445660         658.300050         753.070189
 1.109750000e-03         491.530962         658.445540         753.266159
 1.110310000e-03         491.616235         658.590907         753.461963
 1.110860000e-03         491.699973         658.733580         753.654141
 1.111420000e-03         491.785231         658.878763         753.849681
 1.111980000e-03         491.870478         659.023859         754.045106
 1.112540000e-03         491.955705         659.168840         754.240374
 1.113100000e-03         492.040924         659.313739         754.435525
 1.113660000e-03         492.126135         659.458552         754.630559
 1.114220000e-03         492.211319         659.603238         754.825420
 1.114780000e-03         492.296489         659.747843         755.020167
 1.115340000e-03         492.381665         659.892362         755.214791
 1.115900000e-03         492.466820         660.036788         755.409285
 1.116460000e-03         492.551962         660.181115         755.603644
 1.117020000e-03         492.637093         660.325347         755.797870
 1.117590000e-03         492.723741         660.472053         755.995413
 1.118150000e-03         492.808850         660.616098         756.189376
 1.118710000e-03         492.893941         660.760033         756.383187
 1.119270000e-03         492.979023         660.903900         756.576905
 1.119840000e-03         493.065619         661.050221         756.773914
 1.120400000e-03         493.150673         661.193877         756.967334
 1.120960000e-03         493.235728         661.337460         757.160644
 1.121530000e-03         493.322289         661.483500         757.357259
 1.122090000e-03         493.407310         661.626873         757.550279
 1.122650000e-03         493.492323         661.770176         757.743210
 1.123220000e-03         493.578849         661.915925         757.939410
 1.123780000e-03         493.663845         662.059044         758.132073
 1.124350000e-03         493.750355         662.204609         758.328008
 1.124910000e-03         493.835331         662.347542         758.520405
 1.125480000e-03         493.921809         662.492920         758.716090
 1.126050000e-03         494.008283         662.638207         758.911631
 1.126610000e-03         494.093217         662.780843         759.103620
 1.127180000e-03         494.179673         662.925950         759.298907
 1.127740000e-03         494.264609         663.068423         759.490639
 1.128310000e-03         494.351043         663.213344         759.685666
 1.128880000e-03         494.437460         663.358161         759.880548
 1.129450000e-03         494.523878         663.502893         760.075302
 1.130010000e-03         494.608753         663.644994         760.266520
 1.130580000e-03         494.695154         663.789544         760.461009
 1.131150000e-03         494.781531         663.933997         760.655378
 1.131720000e-03         494.867911         664.078360         760.849596
 1.132290000e-03         494.954279         664.222644         761.043712
 1.132860000e-03         495.040638         664.366822         761.237670
 1.133430000e-03         495.126983         664.510902         761.431495
 1.134000000e-03         495.213318         664.654915         761.625223
 1.134570000e-03         495.299649         664.798815         761.818783
 1.135140000e-03         495.385967         664.942639         762.012236
 1.135710000e-03         495.472288         665.086360         762.205533
 1.136280000e-03         495.558595         665.229999         762.398714
 1.136850000e-03         495.644885         665.373532         762.591744
 1.137420000e-03         495.731174         665.516996         762.784673
 1.137990000e-03         495.817456         665.660376         762.977475
 1.138570000e-03         495.905240         665.806159         763.173510
 1.139140000e-03         495.991504         665.949357         763.366046
 1.139710000e-03         496.077763         666.092447         763.558429
 1.140290000e-03         496.165527         666.237973         763.754077
 1.140860000e-03         496.251763         666.380885         763.946203
 1.141430000e-03         496.338006         666.523723         764.138214
 1.142010000e-03         496.425746         666.668971         764.333452
 1.142580000e-03         496.511964         666.811626         764.525202
 1.143150000e-03         496.598185         666.954196         764.716814
 1.143730000e-03         496.685891         667.099173         764.911671
 1.144300000e-03         496.772084         667.241556         765.103019
 1.144880000e-03         496.859803         667.386368         765.297608
 1.145460000e-03         496.947496         667.531074         765.492055
 1.146030000e-03         497.033670         667.673194         765.683019
 1.146610000e-03         497.121357         667.817728         765.877206
 1.147180000e-03         497.207514         667.959682         766.067924
 1.147760000e-03         497.295188         668.104033         766.261840
 1.148340000e-03         497.382865         668.248318         766.455651
 1.148920000e-03         497.470512         668.392486         766.649306
 1.149490000e-03         497.556655         668.534091         766.839499
 1.150070000e-03         497.644299         668.678091         767.032897
 1.150650000e-03         497.731945         668.822013         767.226173
 1.151230000e-03         497.819579         668.965843         767.419319
 1.151810000e-03         497.907198         669.109584         767.612339
 1.152390000e-03         497.994826         669.253239         767.805216
 1.152960000e-03         498.080934         669.394333         767.994643
 1.153540000e-03         498.168533         669.537802         768.187260
 1.154120000e-03         498.256142         669.681208         768.379769
 1.154700000e-03         498.343751         669.824517         768.572123
 1.155280000e-03         498.431351         669.967740         768.764349
 1.155870000e-03         498.520444         670.113340         768.959770
 1.156450000e-03         498.608028         670.256389         769.151742
 1.157030000e-03         498.695602         670.399347         769.343583
 1.157610000e-03         498.783184         670.542235         769.535304
 1.158190000e-03         498.870762         670.685031         769.726889
 1.158770000e-03         498.958338         670.827740         769.918339
 1.159360000e-03         499.047386         670.972818         770.112980
 1.159940000e-03         499.134943         671.115349         770.304166
 1.160520000e-03         499.222506         671.257804         770.495235
 1.161110000e-03         499.311565         671.402632         770.689474
 1.161690000e-03         499.399095         671.544904         770.880280
 1.162270000e-03         499.486646         671.687122         771.070984
 1.162860000e-03         499.575689         671.831674         771.264806
 1.163440000e-03         499.663228         671.973724         771.455254
 1.164030000e-03         499.752261         672.118117         771.648839
 1.164610000e-03         499.839777         672.259978         771.839014
 1.165200000e-03         499.928803         672.404187         772.032311
 1.165780000e-03         500.016327         672.545888         772.222230
 1.166370000e-03         500.105353         672.689957         772.415309
 1.166960000e-03         500.194371         672.833932         772.608244
 1.167540000e-03         500.281872         672.975370         772.797767
 1.168130000e-03         500.370889         673.119176         772.990438
 1.168720000e-03         500.459898         673.262900         773.182989
 1.169300000e-03         500.547386         673.404084         773.372122
 1.169890000e-03         500.636398         673.547664         773.564446
 1.170480000e-03         500.725389         673.691120         773.756593
 1.171070000e-03         500.814390         673.834514         773.948624
 1.171660000e-03         500.903381         673.977818         774.140530
 1.172250000e-03         500.992370         674.121024         774.332280
 1.172840000e-03         501.081363         674.264176         774.523941
 1.173430000e-03         501.170352         674.407238         774.715462
 1.174020000e-03         501.259324         674.550195         774.906834
 1.174610000e-03         501.348301         674.693088         775.098101
 1.175200000e-03         501.437288         674.835905         775.289236
 1.175790000e-03         501.526270         674.978636         775.480241
 1.176380000e-03         501.615236         675.121267         775.671097
 1.176970000e-03         501.704214         675.263844         775.861864
 1.177560000e-03         501.793177         675.406320         776.052479
 1.178150000e-03         501.882149         675.548725         776.242974
 1.178750000e-03         501.972622         675.693451         776.436556
 1.179340000e-03         502.061584         675.835699         776.626812
 1.179930000e-03         502.150550         675.977865         776.816934
 1.180520000e-03         502.239513         676.119928         777.006891
 1.181120000e-03         502.329979         676.264337         777.199978
 1.181710000e-03         502.418929         676.406247         777.389705
 1.182300000e-03         502.507893         676.548097         777.579324
 1.182900000e-03         502.598356         676.692263         777.772023
 1.183490000e-03         502.687319         676.833938         777.961363
 1.184090000e-03         502.777776         676.977941         778.153807
 1.184680000e-03         502.866722         677.119459         778.342914
 1.185280000e-03         502.957188         677.263302         778.535096
 1.185880000e-03         503.047637         677.407049         778.727137
 1.186470000e-03         503.136596         677.548342         778.915868
 1.187070000e-03         503.227040         677.691928         779.107660
 1.187660000e-03         503.315998         677.833064         779.296138
 1.188260000e-03         503.406447         677.976504         779.487691
 1.188860000e-03         503.496912         678.119869         779.679105
 1.189460000e-03         503.587368         678.263146         779.870389
 1.190050000e-03         503.676302         678.403951         780.058363
 1.190650000e-03         503.766767         678.547083         780.249404
 1.191250000e-03         503.857219         678.690119         780.440298
 1.191850000e-03         503.947678         678.833085         780.631080
 1.192450000e-03         504.038124         678.975967         780.821740
 1.193050000e-03         504.128579         679.118776         781.012268
 1.193650000e-03         504.219037         679.261513         781.202680
 1.194250000e-03         504.309488         679.404158         781.392952
 1.194850000e-03         504.399945         679.546728         781.583093
 1.195450000e-03         504.490404         679.689237         781.773137
 1.196050000e-03         504.580843         679.831639         781.963025
 1.196650000e-03         504.671306         679.973984         782.152799
 1.197250000e-03         504.761765         680.116256         782.342458
 1.197850000e-03         504.852228         680.258454         782.531996
 1.198460000e-03         504.944207         680.402939         782.724548
 1.199060000e-03         505.034657         680.544965         782.913820
 1.199660000e-03         505.125118         680.686929         783.102977
 1.200260000e-03         505.215579         680.828809         783.292006
 1.200870000e-03         505.307546         680.972974         783.484045
 1.201470000e-03         505.398011         681.114700         783.672819
 1.202080000e-03         505.489987         681.258718         783.864617
 1.202680000e-03         505.580450         681.400289         784.053135
 1.203280000e-03         505.670928         681.541808         784.241557
 1.203890000e-03         505.762895         681.685586         784.432972
 1.204490000e-03         505.853379         681.826945         784.621128
 1.205100000e-03         505.945356         681.970581         784.812309
 1.205700000e-03         506.035821         682.111770         785.000202
 1.206310000e-03         506.127813         682.255263         785.191133
 1.206920000e-03         506.219789         682.398654         785.381910
 1.207520000e-03         506.310288         682.539659         785.569475
 1.208130000e-03         506.402271         682.682902         785.760006
 1.208740000e-03         506.494267         682.826081         785.950420
 1.209350000e-03         506.586255         682.969177         786.140706
 1.209950000e-03         506.676736         683.109859         786.327761
 1.210000000e-03         506.684287         683.121587         786.343344
 1.210560000e-03         506.768742         683.252822         786.517806
 1.211170000e-03         506.860746         683.395706         786.707735
 1.211780000e-03         506.952758         683.538525         786.897540
 1.212390000e-03         507.044754         683.681238         787.087192
 1.213000000e-03         507.136766         683.823903         787.276751
 1.213610000e-03         507.228785         683.966496         787.466184
 1.214220000e-03         507.320792         684.108998         787.655479
 1.214830000e-03         507.412820         684.251447         787.844665
 1.215440000e-03         507.504837         684.393815         788.033732
 1.216050000e-03         507.596854         684.536096         788.222655
 1.216660000e-03         507.688886         684.678317         788.411458
 1.217270000e-03         507.780921         684.820467         788.600150
 1.217880000e-03         507.872948         684.962533         788.788705
 1.218500000e-03         507.966499         685.106868         788.980242
 1.219110000e-03         508.058536         685.248797         789.168565
 1.219720000e-03         508.150583         685.390655         789.356766
 1.220330000e-03         508.242635         685.532453         789.544855
 1.220950000e-03         508.336190         685.676468         789.735862
 1.221560000e-03         508.428253         685.818128         789.923712
 1.222170000e-03         508.520297         685.959691         790.111425
 1.222790000e-03         508.613874         686.103512         790.302086
 1.223400000e-03         508.705947         686.244942         790.489551
 1.224020000e-03         508.799517         686.388612         790.679971
 1.224630000e-03         508.891596         686.529906         790.867207
 1.225250000e-03         508.985178         686.673431         791.057372
 1.225860000e-03         509.077267         686.814573         791.244343
 1.226480000e-03         509.170860         686.957968         791.434285
 1.227100000e-03         509.264471         687.101296         791.624097
 1.227710000e-03         509.356553         687.242215         791.810707
 1.228330000e-03         509.450166         687.385400         792.000282
 1.228950000e-03         509.543788         687.528509         792.189721
 1.229570000e-03         509.637411         687.671551         792.379046
 1.230180000e-03         509.729513         687.812194         792.565175
 1.230800000e-03         509.823140         687.955090         792.754252
 1.231420000e-03         509.916785         688.097917         792.943198
 1.232040000e-03         510.010420         688.240670         793.132034
 1.232660000e-03         510.104063         688.383361         793.320757
 1.233280000e-03         510.197712         688.525975         793.509344
 1.233900000e-03         510.291360         688.668507         793.697793
 1.234520000e-03         510.385026         688.810993         793.886151
 1.235140000e-03         510.478686         688.953388         794.074363
 1.235760000e-03         510.572363         689.095741         794.262485
 1.236380000e-03         510.666028         689.238008         794.450476
 1.237000000e-03         510.759710         689.380205         794.638334
 1.237620000e-03         510.853393         689.522339         794.826088
 1.238250000e-03         510.948598         689.666700         795.016748
 1.238870000e-03         511.042296         689.808689         795.204241
 1.239490000e-03         511.135992         689.950612         795.391621
 1.240110000e-03         511.229715         690.092498         795.578923
 1.240740000e-03         511.324938         690.236568         795.769077
 1.241360000e-03         511.418660         690.378302         795.956118
 1.241980000e-03         511.512375         690.519947         796.143016
 1.242610000e-03         511.607624         690.663826         796.332825
 1.243230000e-03         511.701372         690.805363         796.519510
 1.243860000e-03         511.796614         690.949089         796.709068
 1.244480000e-03         511.890368         691.090486         796.895507
 1.245110000e-03         511.985641         691.234091         797.084831
 1.245730000e-03         512.079388         691.375339         797.271032
 1.246360000e-03         512.174691         691.518841         797.460151
 1.246990000e-03         512.269968         691.662226         797.649092
 1.247610000e-03         512.363746         691.803280         797.834937
 1.248240000e-03         512.459054         691.946561         798.023675
 1.248870000e-03         512.554368         692.089773         798.212297
 1.249490000e-03         512.648170         692.230634         798.397788
 1.250120000e-03         512.743503         692.373719         798.586168
 1.250750000e-03         512.838816         692.516706         798.774410
 1.251380000e-03         512.934157         692.659651         798.962546
 1.252010000e-03         513.029489         692.802514         799.150550
 1.252640000e-03         513.124855         692.945345         799.338475
 1.253270000e-03         513.220198         693.088073         799.526244
 1.253900000e-03         513.315570         693.230756         799.713905
 1.254530000e-03         513.410937         693.373360         799.901434
 1.255160000e-03         513.506301         693.515894         800.088852
 1.255790000e-03         513.601705         693.658395         800.276171
 1.256420000e-03         513.697094         693.800808         800.463359
 1.257050000e-03         513.792509         693.943182         800.650461
 1.257680000e-03         513.887908         694.085452         800.837390
 1.258310000e-03         513.983323         694.227688         801.024249
 1.258950000e-03         514.080266         694.372110         801.213942
 1.259580000e-03         514.175697         694.514211         801.400557
 1.260210000e-03         514.271130         694.656239         801.587035
 1.260840000e-03         514.366590         694.798215         801.773406
 1.261480000e-03         514.463563         694.942393         801.962655
 1.262110000e-03         514.559025         695.084245         802.148810
 1.262750000e-03         514.656019         695.228283         802.337791
 1.263380000e-03         514.751488         695.369990         802.523693
 1.264020000e-03         514.848488         695.513881         802.712412
 1.264650000e-03         514.943983         695.655478         802.898104
 1.265290000e-03         515.041011         695.799273         803.086634
 1.265920000e-03         515.136506         695.940716         803.272052
 1.266560000e-03         515.233556         696.084393         803.460360
 1.267190000e-03         515.329090         696.225742         803.645579
 1.267830000e-03         515.426150         696.369277         803.833633
 1.268470000e-03         515.523224         696.512764         804.021591
 1.269110000e-03         515.620284         696.656155         804.209397
 1.269740000e-03         515.715845         696.797255         804.394161
 1.270380000e-03         515.812936         696.940527         804.581728
 1.271020000e-03         515.910023         697.083733         804.769186
 1.271660000e-03         516.007147         697.226925         804.956585
 1.272300000e-03         516.104247         697.369986         805.143776
 1.272940000e-03         516.201381         697.513034         805.330916
 1.273580000e-03         516.298522         697.656014         805.517931
 1.274220000e-03         516.395657         697.798915         805.704815
 1.274860000e-03         516.492817         697.941794         805.891637
 1.275500000e-03         516.589987         698.084583         806.078290
 1.276140000e-03         516.687143         698.227301         806.264835
 1.276780000e-03         516.784329         698.369975         806.451276
 1.277420000e-03         516.881516         698.512580         806.637590
 1.278060000e-03         516.978719         698.655139         806.823812
 1.278710000e-03         517.077455         698.799856         807.012811
 1.279350000e-03         517.174667         698.942276         807.198778
 1.279990000e-03         517.271900         699.084658         807.384664
 1.280630000e-03         517.369141         699.226978         807.570436
 1.281280000e-03         517.467912         699.371453         807.758973
 1.281920000e-03         517.565165         699.513642         807.944501
 1.282570000e-03         517.663964         699.658009         808.132828
 1.283210000e-03         517.761235         699.800080         808.318131
 1.283850000e-03         517.858514         699.942079         808.503301
 1.284500000e-03         517.957335         700.086267         808.691287
 1.285150000e-03         518.056172         700.230392         808.879149
 1.285790000e-03         518.153475         700.372226         809.064006
 1.286440000e-03         518.252330         700.516227         809.251633
 1.287080000e-03         518.349677         700.657972         809.436296
 1.287730000e-03         518.448534         700.801842         809.623688
 1.288380000e-03         518.547423         700.945676         809.810987
 1.289020000e-03         518.644793         701.087237         809.995299
 1.289670000e-03         518.743706         701.230963         810.182390
 1.290320000e-03         518.842621         701.374614         810.369348
 1.290970000e-03         518.941546         701.518212         810.556196
 1.291620000e-03         519.040472         701.661742         810.742923
 1.292270000e-03         519.139424         701.805230         810.929550
 1.292920000e-03         519.238359         701.948625         811.116033
 1.293560000e-03         519.335819         702.089801         811.299578
 1.294210000e-03         519.434787         702.233102         811.485863
 1.294870000e-03         519.535296         702.378550         811.674888
 1.295520000e-03         519.634311         702.521771         811.860987
 1.296170000e-03         519.733321         702.664898         812.046920
 1.296820000e-03         519.832337         702.807974         812.232759
 1.297470000e-03         519.931368         702.951011         812.418511
 1.298120000e-03         520.030411         703.093978         812.604128
 1.298770000e-03         520.129464         703.236886         812.789631
 1.299430000e-03         520.230071         703.381972         812.977919
 1.300080000e-03         520.329139         703.524760         813.163194
 1.300730000e-03         520.428230         703.667500         813.348362
 1.301390000e-03         520.528851         703.812399         813.536307
 1.302040000e-03         520.627968         703.955043         813.721277
 1.302690000e-03         520.727079         704.097606         813.906102
 1.303350000e-03         520.827744         704.242325         814.093683
 1.304000000e-03         520.926884         704.384795         814.278322
 1.304660000e-03         521.027585         704.529434         814.465725
 1.305310000e-03         521.126754         704.671796         814.650142
 1.305970000e-03         521.227473         704.816310         814.837296
 1.306630000e-03         521.328171         704.960726         815.024300
 1.307280000e-03         521.427401         705.102963         815.208439
 1.307940000e-03         521.528147         705.247301         815.395254
 1.308600000e-03         521.628899         705.391585         815.581967
 1.309250000e-03         521.728136         705.533613         815.765718
 1.309910000e-03         521.828929         705.677806         815.952228
 1.310570000e-03         521.929707         705.821902         816.138577
 1.311230000e-03         522.030534         705.966008         816.324898
 1.311890000e-03         522.131345         706.110006         816.511041
 1.312550000e-03         522.232174         706.253964         816.697097
 1.313210000e-03         522.333014         706.397870         816.883039
 1.313870000e-03         522.433882         706.541742         817.068901
 1.314530000e-03         522.534733         706.685523         817.254611
 1.315190000e-03         522.635621         706.829277         817.440241
 1.315850000e-03         522.736522         706.972984         817.625768
 1.316510000e-03         522.837420         707.116620         817.811166
 1.317170000e-03         522.938350         707.260229         817.996492
 1.317830000e-03         523.039294         707.403796         818.181720
 1.318490000e-03         523.140242         707.547271         818.366785
 1.319160000e-03         523.242731         707.692886         818.554579
 1.319820000e-03         523.343707         707.836282         818.739466
 1.320480000e-03         523.444696         707.979625         818.924250
 1.321140000e-03         523.545678         708.122882         819.108883
 1.321810000e-03         523.648214         708.268274         819.296224
 1.322470000e-03         523.749245         708.411472         819.480695
 1.323140000e-03         523.851812         708.556767         819.667831
 1.323800000e-03         523.952865         708.699861         819.852096
 1.324470000e-03         524.055449         708.845029         820.038983
 1.325130000e-03         524.156536         708.988026         820.223035
 1.325800000e-03         524.259154         709.133124         820.409760
 1.326460000e-03         524.360260         709.276003         820.593574
 1.327130000e-03         524.462909         709.420987         820.780061
 1.327800000e-03         524.565562         709.565920         820.966444
 1.328460000e-03         524.666715         709.708665         821.149973
 1.329130000e-03         524.769404         709.853504         821.336154
 1.329800000e-03         524.872107         709.998298         821.522235
 1.330470000e-03         524.974829         710.143040         821.708207
 1.331140000e-03         525.077550         710.287722         821.894063
 1.331800000e-03         525.178764         710.430216         822.077066
 1.332470000e-03         525.281530         710.574808         822.262719
 1.333140000e-03         525.384304         710.719369         822.448299
 1.333810000e-03         525.487088         710.863855         822.633735
 1.334480000e-03         525.589892         711.008309         822.819089
 1.335150000e-03         525.692697         711.152687         823.004306
 1.335820000e-03         525.795545         711.297058         823.189464
 1.336490000e-03         525.898380         711.441349         823.374488
 1.337170000e-03         526.002775         711.587757         823.562181
 1.337840000e-03         526.105652         711.731965         823.747013
 1.338510000e-03         526.208532         711.876111         823.931722
 1.339180000e-03         526.311444         712.020232         824.116356
 1.339860000e-03         526.415891         712.166436         824.303615
 1.340000000e-03         526.437398         712.196530         824.342154
 1.340530000e-03         526.518814         712.310441         824.488032
 1.341200000e-03         526.621769         712.454430         824.672368
 1.341880000e-03         526.726261         712.600473         824.859291
 1.342550000e-03         526.829237         712.744352         825.043414
 1.343220000e-03         526.932224         712.888173         825.227413
 1.343900000e-03         527.036774         713.034118         825.414093
 1.344570000e-03         527.139792         713.177840         825.597875
 1.345250000e-03         527.244350         713.323651         825.784298
 1.345930000e-03         527.348933         713.469434         825.970641
 1.346600000e-03         527.451986         713.613017         826.154135
 1.347280000e-03         527.556608         713.758704         826.340259
 1.347950000e-03         527.659699         713.902195         826.523543
 1.348630000e-03         527.764359         714.047821         826.709513
 1.349310000e-03         527.869011         714.193358         826.895331
 1.349990000e-03         527.973683         714.338847         827.081035
 1.350670000e-03         528.078385         714.484314         827.266665
 1.351340000e-03         528.181546         714.627596         827.449488
 1.352020000e-03         528.286261         714.772944         827.634885
 1.352700000e-03         528.391014         714.918280         827.820220
 1.353380000e-03         528.495756         715.063542         828.005431
 1.354060000e-03         528.600522         715.208772         828.190552
 1.354740000e-03         528.705299         715.353943         828.375552
 1.355420000e-03         528.810097         715.499078         828.560467
 1.356100000e-03         528.914908         715.644162         828.745269
 1.356780000e-03         529.019748         715.789231         828.930020
 1.357470000e-03         529.126129         715.936347         829.117317
 1.358150000e-03         529.230999         716.081323         829.301858
 1.358830000e-03         529.335858         716.226214         829.486251
 1.359510000e-03         529.440761         716.371103         829.670588
 1.360200000e-03         529.547204         716.518049         829.857506
 1.360880000e-03         529.652124         716.662825         830.041618
 1.361560000e-03         529.757062         716.807556         830.225625
 1.362250000e-03         529.863572         716.954399         830.412276
 1.362930000e-03         529.968548         717.099067         830.596127
 1.363610000e-03         530.073524         717.243646         830.779806
 1.364300000e-03         530.180071         717.390348         830.966152
 1.364990000e-03         530.286636         717.536993         831.152372
 1.365670000e-03         530.391665         717.681463         831.335795
 1.366360000e-03         530.498251         717.828016         831.521819
 1.367040000e-03         530.603333         717.972429         831.705069
 1.367730000e-03         530.709969         718.118911         831.890912
 1.368420000e-03         530.816596         718.265317         832.076612
 1.369100000e-03         530.921720         718.409604         832.259585
 1.369790000e-03         531.028397         718.555948         832.445117
 1.370480000e-03         531.135080         718.702236         832.630538
 1.371170000e-03         531.241798         718.848506         832.815887
 1.371860000e-03         531.348532         718.994743         833.001153
 1.372550000e-03         531.455272         719.140912         833.186287
 1.373240000e-03         531.562019         719.287029         833.371313
 1.373930000e-03         531.668816         719.433148         833.556286
 1.374620000e-03         531.775591         719.579176         833.741113
 1.375310000e-03         531.882400         719.725188         833.925875
 1.376000000e-03         531.989223         719.871150         834.110524
 1.376690000e-03         532.096069         720.017080         834.295092
 1.377380000e-03         532.202927         720.162972         834.479568
 1.378070000e-03         532.309821         720.308835         834.663952
 1.378760000e-03         532.416696         720.454617         834.848199
 1.379460000e-03         532.525165         720.602517         835.035083
 1.380150000e-03         532.632099         720.748238         835.219154
 1.380840000e-03         532.739026         720.893897         835.403111
 1.381540000e-03         532.847538         721.041655         835.589677
 1.382230000e-03         532.954528         721.187275         835.773493
 1.382920000e-03         533.061524         721.332836         835.957190
 1.383620000e-03         533.170072         721.480455         836.143447
 1.384310000e-03         533.277108         721.625949         836.326968
 1.385010000e-03         533.385706         721.773496         836.513039
 1.385700000e-03         533.492773         721.918909         836.696372
 1.386400000e-03         533.601420         722.066406         836.882283
 1.387100000e-03         533.710047         722.213806         837.068041
 1.387790000e-03         533.817172         722.359107         837.251097
 1.388490000e-03         533.925852         722.506458         837.436691
 1.389190000e-03         534.034558         722.653786         837.622215
 1.389890000e-03         534.143270         722.801039         837.807599
 1.390580000e-03         534.250451         722.946168         837.990262
 1.391280000e-03         534.359205         723.093360         838.175476
 1.391980000e-03         534.467975         723.240529         838.360618
 1.392680000e-03         534.576776         723.387665         838.545671
 1.393380000e-03         534.685586         723.534744         838.730607
 1.394080000e-03         534.794418         723.681804         838.915476
 1.394780000e-03         534.903263         723.828810         839.100228
 1.395480000e-03         535.012107         723.975759         839.284870
 1.396180000e-03         535.120985         724.122683         839.469424
 1.396880000e-03         535.229885         724.269581         839.653904
 1.397580000e-03         535.338810         724.416457         839.838319
 1.398290000e-03         535.449293         724.565365         840.025232
 1.398990000e-03         535.558263         724.712175         840.209465
 1.399690000e-03         535.667225         724.858910         840.393561
 1.400390000e-03         535.776209         725.005607         840.577557
 1.401100000e-03         535.886760         725.154356         840.764089
 1.401800000e-03         535.995788         725.301010         840.947955
 1.402510000e-03         536.106394         725.449704         841.134319
 1.403210000e-03         536.215459         725.596265         841.317959
 1.403910000e-03         536.324533         725.742793         841.501526
 1.404620000e-03         536.435175         725.891356         841.687593
 1.405330000e-03         536.545864         726.039927         841.873618
 1.406030000e-03         536.654968         726.186303         842.056856
 1.406740000e-03         536.765692         726.334795         842.242693
 1.407440000e-03         536.874867         726.481157         842.425826
 1.408150000e-03         536.985611         726.629539         842.611426
 1.408860000e-03         537.096371         726.777903         842.796968
 1.409570000e-03         537.207159         726.926239         842.982427
 1.410270000e-03         537.316395         727.072446         843.165185
 1.410980000e-03         537.427213         727.220692         843.350439
 1.411690000e-03         537.538058         727.368920         843.535619
 1.412400000e-03         537.648923         727.517122         843.720722
 1.413110000e-03         537.759780         727.665245         843.905691
 1.413820000e-03         537.870702         727.813407         844.090650
 1.414530000e-03         537.981604         727.961465         844.275431
 1.415240000e-03         538.092523         728.109502         844.460152
 1.415950000e-03         538.203476         728.257509         844.644781
 1.416660000e-03         538.314451         728.405495         844.829344
 1.417370000e-03         538.425452         728.553460         845.013823
 1.418080000e-03         538.536456         728.701363         845.198190
 1.418800000e-03         538.649043         728.851327         845.385078
 1.419510000e-03         538.760089         728.999162         845.569258
 1.420220000e-03         538.871151         729.146962         845.753357
 1.420940000e-03         538.983799         729.296823         845.939973
 1.421650000e-03         539.094923         729.444606         846.123954
 1.422360000e-03         539.206027         729.592285         846.307762
 1.423080000e-03         539.318721         729.742013         846.494067
 1.423790000e-03         539.429894         729.889675         846.677753
 1.424510000e-03         539.542647         730.039378         846.863941
 1.425220000e-03         539.653848         730.186962         847.047445
 1.425940000e-03         539.766626         730.336580         847.233434
 1.426650000e-03         539.877865         730.484089         847.416751
 1.427370000e-03         539.990680         730.633635         847.602546
 1.428090000e-03         540.103530         730.783175         847.788298
 1.428810000e-03         540.216384         730.932649         847.973910
 1.429520000e-03         540.327698         731.080033         848.156885
 1.430240000e-03         540.440600         731.229472         848.342373
 1.430960000e-03         540.553521         731.378862         848.527742
 1.431680000e-03         540.666456         731.528221         848.713037
 1.432400000e-03         540.779434         731.677580         848.898273
 1.433120000e-03         540.892398         731.826856         849.083365
 1.433840000e-03         541.005392         731.976114         849.268386
 1.434560000e-03         541.118412         732.125350         849.453335
 1.435280000e-03         541.231453         732.274559         849.638200
 1.436000000e-03         541.344509         732.423732         849.822976
 1.436720000e-03         541.457602         732.572900         850.007700
 1.437440000e-03         541.570685         732.721984         850.192266
 1.438160000e-03         541.683817         732.871095         850.376831
 1.438880000e-03         541.796941         733.020119         850.561233
 1.439610000e-03         541.911678         733.171224         850.748166
 1.440330000e-03         542.024849         733.320205         850.932423
 1.441050000e-03         542.138051         733.469170         851.116612
 1.441780000e-03         542.252853         733.620192         851.303302
 1.442500000e-03         542.366072         733.769064         851.487280
 1.443220000e-03         542.479339         733.917954         851.671242
 1.443950000e-03         542.594182         734.068838         851.857608
 1.444670000e-03         542.707474         734.217645         852.041370
 1.445400000e-03         542.822374         734.368510         852.227626
 1.446130000e-03         542.937286         734.519335         852.413790
 1.446850000e-03         543.050633         734.668034         852.597275
 1.447580000e-03         543.165590         734.818803         852.783271
 1.448310000e-03         543.280556         734.969523         852.969158
 1.449030000e-03         543.393992         735.118187         853.152460
 1.449760000e-03         543.509007         735.268864         853.338200
 1.450490000e-03         543.624023         735.419479         853.523819
 1.451220000e-03         543.739078         735.570086         853.709375
 1.451950000e-03         543.854166         735.720706         853.894906
 1.452680000e-03         543.969258         735.871248         854.080283
 1.453400000e-03         544.082787         736.019692         854.263038
 1.454130000e-03         544.197924         736.170197         854.448278
 1.454860000e-03         544.313079         736.320663         854.633426
 1.455600000e-03         544.429832         736.473174         854.821048
 1.456330000e-03         544.545019         736.623564         855.006005
 1.457060000e-03         544.660249         736.773971         855.190936
 1.457790000e-03         544.775467         736.924293         855.375717
 1.458520000e-03         544.890738         737.074643         855.560485
 1.459250000e-03         545.006025         737.224963         855.745171
 1.459990000e-03         545.122899         737.377280         855.932260
 1.460720000e-03         545.238227         737.527535         856.116767
 1.461450000e-03         545.353552         737.677739         856.301176
 1.462190000e-03         545.470503         737.830003         856.488054
 1.462920000e-03         545.585906         737.980202         856.672357
 1.463660000e-03         545.702877         738.132383         856.859046
 1.464390000e-03         545.818296         738.282484         857.043129
 1.465130000e-03         545.935331         738.434635         857.229677
 1.465860000e-03         546.050798         738.584699         857.413622
 1.466600000e-03         546.167867         738.736797         857.600021
 1.467330000e-03         546.283363         738.886784         857.783775
 1.468070000e-03         546.400464         739.038800         857.969971
 1.468810000e-03         546.517608         739.190837         858.156150
 1.469550000e-03         546.634753         739.342798         858.342173
 1.470280000e-03         546.750357         739.492729         858.525677
 1.471020000e-03         546.867546         739.644650         858.711564
 1.471760000e-03         546.984767         739.796561         858.897395
 1.472500000e-03         547.102002         739.948438         859.083139
 1.473240000e-03         547.219252         740.100284         859.268791
 1.473980000e-03         547.336527         740.252102         859.454361
 1.474720000e-03         547.453831         740.403905         859.639869
 1.475460000e-03         547.571160         740.555700         859.825322
 1.476200000e-03         547.688497         740.707439         860.010651
 1.476940000e-03         547.805854         740.859152         860.195910
 1.477680000e-03         547.923271         741.010909         860.381168
 1.478430000e-03         548.042250         741.164620         860.568775
 1.479170000e-03         548.159678         741.316266         860.753797
 1.479910000e-03         548.277140         741.467915         860.938786
 1.480650000e-03         548.394614         741.619533         861.123690
 1.481400000e-03         548.513695         741.773154         861.310981
 1.482140000e-03         548.631195         741.924690         861.495687
 1.482890000e-03         548.750320         742.078265         861.682828
 1.483630000e-03         548.867886         742.229790         861.867427
 1.484380000e-03         548.987041         742.383306         862.054410
 1.485120000e-03         549.104647         742.534777         862.238846
 1.485870000e-03         549.223866         742.688274         862.425703
 1.486610000e-03         549.341515         742.839697         862.609986
 1.487360000e-03         549.460756         742.993117         862.796655
 1.488110000e-03         549.580036         743.146541         862.983285
 1.488850000e-03         549.697753         743.297905         863.167363
 1.489600000e-03         549.817052         743.451227         863.353759
 1.490000000e-03         549.880730         743.533071         863.453248
 1.490350000e-03         549.936415         743.604616         863.540205
 1.491100000e-03         550.055780         743.757933         863.726504
 1.491850000e-03         550.175156         743.911209         863.912709
 1.492600000e-03         550.294572         744.064514         864.098911
 1.493340000e-03         550.412414         744.215721         864.282505
 1.494090000e-03         550.531861         744.368943         864.468501
 1.494840000e-03         550.651326         744.522139         864.654421
 1.495600000e-03         550.772428         744.677393         864.842793
 1.496350000e-03         550.891939         744.830546         865.028561
 1.497100000e-03         551.011488         744.983698         865.214281
 1.497850000e-03         551.131038         745.136812         865.399916
 1.498600000e-03         551.250628         745.289912         865.585479
 1.499350000e-03         551.370231         745.442992         865.770975
 1.500110000e-03         551.491469         745.598109         865.958887
 1.500860000e-03         551.611106         745.751116         866.144195
 1.501610000e-03         551.730778         745.904124         866.329455
 1.502370000e-03         551.852070         746.059165         866.517136
 1.503120000e-03         551.971783         746.212137         866.702263
 1.503880000e-03         552.093131         746.367153         866.889823
 1.504630000e-03         552.212876         746.520050         867.074752
 1.505390000e-03         552.334251         746.674989         867.262117
 1.506140000e-03         552.454071         746.827909         867.446995
 1.506900000e-03         552.575491         746.982796         867.634190
 1.507660000e-03         552.696931         747.137666         867.821328
 1.508410000e-03         552.816805         747.290505         868.005968
 1.509170000e-03         552.938295         747.445352         868.192982
 1.509930000e-03         553.059826         747.600187         868.379926
 1.510690000e-03         553.181339         747.754960         868.566751
 1.511440000e-03         553.301322         747.907740         868.751130
 1.512200000e-03         553.422893         748.062486         868.937827
 1.512960000e-03         553.544491         748.217222         869.124473
 1.513720000e-03         553.666115         748.371941         869.311043
 1.514480000e-03         553.787776         748.526665         869.497575
 1.515240000e-03         553.909455         748.681368         869.684035
 1.516000000e-03         554.031147         748.836026         869.870393
 1.516760000e-03         554.152846         748.990640         870.056647
 1.517530000e-03         554.276206         749.147332         870.245359
 1.518290000e-03         554.397962         749.301930         870.431499
 1.519050000e-03         554.519724         749.456486         870.617544
 1.519810000e-03         554.641559         749.611098         870.803613
 1.520580000e-03         554.764976         749.767653         870.991960
 1.521340000e-03         554.886831         749.922181         871.177824
 1.522100000e-03         555.008713         750.076715         871.363662
 1.522870000e-03         555.132209         750.233231         871.551821
 1.523630000e-03         555.254129         750.387704         871.737477
 1.524400000e-03         555.377680         750.544203         871.925534
 1.525160000e-03         555.499655         750.698656         872.111076
 1.525930000e-03         555.623247         750.855105         872.298963
 1.526690000e-03         555.745266         751.009524         872.484377
 1.527460000e-03         555.868892         751.165928         872.672121
 1.528230000e-03         555.992546         751.322309         872.859786
 1.529000000e-03         556.116242         751.478712         873.047438
 1.529760000e-03         556.238328         751.633021         873.232520
 1.530530000e-03         556.362085         751.789410         873.420062
 1.531300000e-03         556.485832         751.945731         873.607468
 1.532070000e-03         556.609609         752.102039         873.794808
 1.532840000e-03         556.733391         752.258299         873.982045
 1.533610000e-03         556.857241         752.414624         874.169322
 1.534380000e-03         556.981083         752.570872         874.356441
 1.535150000e-03         557.104943         752.727101         874.543503
 1.535920000e-03         557.228856         752.883364         874.730561
 1.536690000e-03         557.352766         753.039563         874.917487
 1.537460000e-03         557.476705         753.195759         875.104365
 1.538230000e-03         557.600655         753.351920         875.291154
 1.539000000e-03         557.724642         753.508080         875.477900
 1.539780000e-03         557.850269         753.666265         875.667011
 1.540550000e-03         557.974290         753.822376         875.853603
 1.541320000e-03         558.098345         753.978483         876.040135
 1.542100000e-03         558.224033         754.136613         876.229044
 1.542870000e-03         558.348149         754.292718         876.415484
 1.543650000e-03         558.473874         754.450790         876.604229
 1.544420000e-03         558.598036         754.606871         876.790551
 1.545200000e-03         558.723817         754.764920         876.979170
 1.545970000e-03         558.848015         754.920945         877.165324
 1.546750000e-03         558.973828         755.078945         877.353792
 1.547530000e-03         559.099694         755.236973         877.542245
 1.548300000e-03         559.223951         755.392939         877.728189
 1.549080000e-03         559.349847         755.550915         877.916483
 1.549860000e-03         559.475777         755.708900         878.104751
 1.550640000e-03         559.601720         755.866845         878.292916
 1.551410000e-03         559.726075         756.022753         878.478607
 1.552190000e-03         559.852080         756.180694         878.666675
 1.552970000e-03         559.978097         756.338607         878.854666
 1.553750000e-03         560.104123         756.496476         879.042548
 1.554530000e-03         560.230202         756.654378         879.230431
 1.555310000e-03         560.356294         756.812248         879.418221
 1.556090000e-03         560.482405         756.970099         879.605949
 1.556870000e-03         560.608534         757.127920         879.793586
 1.557660000e-03         560.736311         757.287774         879.983604
 1.558440000e-03         560.862485         757.445561         880.171110
 1.559220000e-03         560.988703         757.603377         880.358607
 1.560000000e-03         561.114934         757.761161         880.546019
 1.560790000e-03         561.242815         757.920965         880.735784
 1.561570000e-03         561.369091         758.078723         880.923070
 1.562350000e-03         561.495391         758.236460         881.110287
 1.563140000e-03         561.623347         758.396231         881.299872
 1.563920000e-03         561.749688         758.553931         881.486952
 1.564710000e-03         561.877682         758.713661         881.676394
 1.565490000e-03         562.004070         758.871337         881.863349
 1.566280000e-03         562.132109         759.031030         882.052651
 1.567070000e-03         562.260160         759.190697         882.241874
 1.567850000e-03         562.386646         759.348381         882.428706
 1.568640000e-03         562.514751         759.508024         882.617807
 1.569430000e-03         562.642890         759.667677         882.806877
 1.570210000e-03         562.769423         759.825286         882.993480
 1.571000000e-03         562.897616         759.984923         883.182434
 1.571790000e-03         563.025825         760.144531         883.371309
 1.572580000e-03         563.154056         760.304130         883.560130
 1.573370000e-03         563.282306         760.463703         883.748866
 1.574160000e-03         563.410582         760.623271         883.937557
 1.574950000e-03         563.538893         760.782842         884.126201
 1.575740000e-03         563.667211         760.942377         884.314756
 1.576530000e-03         563.795570         761.101924         884.503282
 1.577320000e-03         563.923944         761.261441         884.691718
 1.578120000e-03         564.053972         761.422994         884.882525
 1.578910000e-03         564.182410         761.582509         885.070869
 1.579700000e-03         564.310850         761.741998         885.259144
 1.580490000e-03         564.439309         761.901454         885.447325
 1.581290000e-03         564.569440         762.062958         885.637886
 1.582080000e-03         564.697958         762.222412         885.825980
 1.582870000e-03         564.826503         762.381864         886.014023
 1.583670000e-03         564.956697         762.543310         886.204366
 1.584460000e-03         565.085290         762.702740         886.392294
 1.585260000e-03         565.215527         762.864160         886.582515
 1.586060000e-03         565.345797         763.025578         886.772687
 1.586850000e-03         565.474461         763.184982         886.960447
 1.587650000e-03         565.604788         763.346400         887.150533
 1.588450000e-03         565.735119         763.507771         887.340506
 1.589240000e-03         565.863850         763.667124         887.528068
 1.590040000e-03         565.994250         763.828511         887.717978
 1.590840000e-03         566.124672         763.989884         887.907824
 1.591640000e-03         566.255108         764.151228         888.097587
 1.592440000e-03         566.385567         764.312566         888.287296
 1.593240000e-03         566.516056         764.473896         888.476957
 1.594040000e-03         566.646564         764.635203         888.666537
 1.594840000e-03         566.777105         764.796528         888.856095
 1.595640000e-03         566.907674         764.957853         889.045613
 1.596440000e-03         567.038256         765.119141         889.235038
 1.597240000e-03         567.168856         765.280404         889.424382
 1.598040000e-03         567.299510         765.441711         889.613744
 1.598840000e-03         567.430141         765.602929         889.802943
 1.599650000e-03         567.562467         765.766219         889.994532
 1.600450000e-03         567.693160         765.927442         890.183649
 1.601250000e-03         567.823908         766.088710         890.372777
 1.602060000e-03         567.956298         766.251948         890.564168
 1.602860000e-03         568.087063         766.413154         890.753134
 1.603660000e-03         568.217886         766.574394         890.942091
 1.604470000e-03         568.350331         766.737578         891.133275
 1.605270000e-03         568.481199         766.898798         891.322121
 1.606080000e-03         568.613695         767.061972         891.513208
 1.606890000e-03         568.746238         767.225175         891.704286
 1.607690000e-03         568.877175         767.386359         891.892949
 1.608500000e-03         569.009756         767.549527         892.083892
 1.609310000e-03         569.142366         767.712691         892.274783
 1.610120000e-03         569.275001         767.875846         892.465615
 1.610920000e-03         569.406016         768.036979         892.654045
 1.611730000e-03         569.538713         768.200141         892.844804
 1.612540000e-03         569.671426         768.363285         893.035488
 1.613350000e-03         569.804153         768.526402         893.226099
 1.614160000e-03         569.936924         768.689539         893.416690
 1.614970000e-03         570.069711         768.852667         893.607228
 1.615780000e-03         570.202518         769.015761         893.797668
 1.616590000e-03         570.335345         769.178862         893.988080
 1.617400000e-03         570.468198         769.341939         894.178420
 1.618220000e-03         570.602738         769.507072         894.371118
 1.619030000e-03         570.735649         769.670153         894.561368
 1.619840000e-03         570.868576         769.833217         894.751552
 1.620650000e-03         571.001525         769.996265         894.941673
 1.621470000e-03         571.136167         770.161368         895.134154
 1.622280000e-03         571.269153         770.324383         895.324141
 1.623100000e-03         571.403832         770.489454         895.516492
 1.623910000e-03         571.536893         770.652504         895.706442
 1.624730000e-03         571.671612         770.817545         895.898667
 1.625540000e-03         571.804734         770.980594         896.088525
 1.626360000e-03         571.939501         771.145615         896.280625
 1.627170000e-03         572.072649         771.308628         896.470356
 1.627990000e-03         572.207473         771.473646         896.662374
 1.628810000e-03         572.342322         771.638664         896.854341
 1.629620000e-03         572.475552         771.801666         897.043925
 1.630440000e-03         572.610453         771.966670         897.235789
 1.631260000e-03         572.745371         772.131658         897.427585
 1.632080000e-03         572.880312         772.296649         897.619350
 1.632900000e-03         573.015297         772.461650         897.811072
 1.633720000e-03         573.150289         772.626619         898.002719
 1.634540000e-03         573.285317         772.791605         898.194341
 1.635360000e-03         573.420366         772.956580         898.385906
 1.636180000e-03         573.555451         773.121571         898.577447
 1.637000000e-03         573.690538         773.286517         898.768887
 1.637820000e-03         573.825662         773.451471         898.960290
 1.638640000e-03         573.960811         773.616424         899.151655
 1.639470000e-03         574.097627         773.783375         899.345283
 1.640290000e-03         574.232826         773.948319         899.536547
 1.641110000e-03         574.368059         774.113274         899.727780
 1.641940000e-03         574.504957         774.280216         899.921268
 1.642760000e-03         574.640231         774.445151         900.112391
 1.643590000e-03         574.777164         774.612064         900.305753
 1.644410000e-03         574.912484         774.776968         900.496742
 1.645240000e-03         575.049488         774.943917         900.690068
 1.646060000e-03         575.184869         775.108841         900.881004
 1.646890000e-03         575.321916         775.275753         901.074185
 1.647720000e-03         575.458982         775.442654         901.267317
 1.648540000e-03         575.594432         775.607567         901.458107
 1.649370000e-03         575.731551         775.774465         901.651145
 1.650000000e-03         575.835660         775.901168         901.797669
 1.650200000e-03         575.868721         775.941401         901.844192
 1.651030000e-03         576.005892         776.108295         902.037138
 1.651850000e-03         576.141435         776.273169         902.227702
 1.652680000e-03         576.278660         776.440064         902.420568
 1.653510000e-03         576.415905         776.606943         902.613363
 1.654340000e-03         576.553184         776.773836         902.806138
 1.655170000e-03         576.690481         776.940720         902.998853
 1.656000000e-03         576.827801         777.107584         903.191498
 1.656840000e-03         576.966813         777.276487         903.386466
 1.657670000e-03         577.104184         777.443348         903.579019
 1.658500000e-03         577.241590         777.610239         903.771580
 1.659330000e-03         577.379013         777.777091         903.964036
 1.660160000e-03         577.516459         777.943949         904.156458
 1.661000000e-03         577.655600         778.112837         904.351188
 1.661830000e-03         577.793098         778.279693         904.543526
 1.662660000e-03         577.930632         778.446557         904.735826
 1.663500000e-03         578.069837         778.615422         904.930394
 1.664330000e-03         578.207426         778.782289         905.122615
 1.665170000e-03         578.346679         778.951141         905.317083
 1.666010000e-03         578.485964         779.119996         905.511503
 1.666840000e-03         578.623618         779.286848         905.703580
 1.667680000e-03         578.762949         779.455695         905.897904
 1.668520000e-03         578.902337         779.624583         906.092239
 1.669350000e-03         579.040058         779.791420         906.284170
 1.670190000e-03         579.179457         779.960244         906.478341
 1.671030000e-03         579.318904         780.129103         906.672507
 1.671870000e-03         579.458373         780.297961         906.866635
 1.672710000e-03         579.597861         780.466807         907.060707
 1.673550000e-03         579.737361         780.635628         907.254703
 1.674390000e-03         579.876911         780.804483         907.448695
 1.675230000e-03         580.016488         780.973341         907.642647
 1.676070000e-03         580.156068         781.142160         907.836512
 1.676910000e-03         580.295694         781.311021         908.030388
 1.677750000e-03         580.435327         781.479845         908.224174
 1.678590000e-03         580.575006         781.648699         908.417954
 1.679430000e-03         580.714694         781.817529         908.611659
 1.680280000e-03         580.856071         781.988374         908.807640
 1.681120000e-03         580.995820         782.157205         909.001260
 1.681960000e-03         581.135598         782.326056         909.194870
 1.682810000e-03         581.277044         782.496885         909.390698
 1.683650000e-03         581.416860         782.665708         909.584185
 1.684500000e-03         581.558362         782.836534         909.779920
 1.685340000e-03         581.698243         783.005395         909.973376
 1.686190000e-03         581.839798         783.176225         910.169035
 1.687040000e-03         581.981406         783.347095         910.364704
 1.687880000e-03         582.121330         783.515897         910.557951
 1.688730000e-03         582.262977         783.686755         910.753521
 1.689580000e-03         582.404635         783.857588         910.949017
 1.690420000e-03         582.544662         784.026429         911.142194
 1.691270000e-03         582.686371         784.197260         911.337599
 1.692120000e-03         582.828117         784.368111         911.532987
 1.692970000e-03         582.969876         784.538944         911.728316
 1.693820000e-03         583.111679         784.709806         911.923635
 1.694670000e-03         583.253488         784.880641         912.118881
 1.695520000e-03         583.395335         785.051495         912.314107
 1.696370000e-03         583.537201         785.222330         912.509263
 1.697220000e-03         583.679093         785.393175         912.704393
 1.698080000e-03         583.822685         785.566039         912.901791
 1.698930000e-03         583.964625         785.736876         913.096827
 1.699780000e-03         584.106596         785.907730         913.291846
 1.700630000e-03         584.248595         786.078595         913.486844
 1.701490000e-03         584.392284         786.251436         913.684034
 1.702340000e-03         584.534343         786.422310         913.878952
 1.703200000e-03         584.678077         786.595158         914.076072
 1.704050000e-03         584.820184         786.766035         914.270915
 1.704910000e-03         584.963972         786.938878         914.467944
 1.705760000e-03         585.106135         787.109763         914.662710
 1.706620000e-03         585.249969         787.282620         914.859682
 1.707470000e-03         585.392175         787.453484         915.054335
 1.708330000e-03         585.536063         787.626347         915.251227
 1.709190000e-03         585.679989         787.799226         915.448098
 1.710050000e-03         585.823941         787.972102         915.644919
 1.710900000e-03         585.966244         788.142971         915.839419
 1.711760000e-03         586.110240         788.315846         916.036160
 1.712620000e-03         586.254277         788.488749         916.232898
 1.713480000e-03         586.398321         788.661622         916.429551
 1.714340000e-03         586.542400         788.834507         916.626179
 1.715200000e-03         586.686514         789.007405         916.822783
 1.716060000e-03         586.830635         789.180288         917.019329
 1.716920000e-03         586.974798         789.353194         917.215863
 1.717780000e-03         587.118975         789.526089         917.412342
 1.718650000e-03         587.264865         789.701003         917.611068
 1.719510000e-03         587.409100         789.873910         917.807478
 1.720370000e-03         587.553342         790.046791         918.003817
 1.721240000e-03         587.699321         790.221734         918.202458
 1.722100000e-03         587.843617         790.394624         918.398729
 1.722960000e-03         587.987958         790.567552         918.595000
 1.723830000e-03         588.134012         790.742506         918.793536
 1.724690000e-03         588.278394         790.915412         918.989702
 1.725560000e-03         588.424488         791.090360         919.188145
 1.726420000e-03         588.568912         791.263266         919.384225
 1.727290000e-03         588.715068         791.438222         919.582599
 1.728160000e-03         588.861229         791.613162         919.780911
 1.729020000e-03         589.005747         791.786101         919.976914
 1.729890000e-03         589.151954         791.961032         920.175130
 1.730760000e-03         589.298201         792.135985         920.373333
 1.731630000e-03         589.444483         792.310963         920.571533
 1.732500000e-03         589.590783         792.485930         920.769675
 1.733370000e-03         589.737098         792.660877         920.967746
 1.734240000e-03         589.883451         792.835848         921.165813
 1.735110000e-03         590.029837         793.010844         921.363875
 1.735980000e-03         590.176227         793.185798         921.561835
 1.736850000e-03         590.322668         793.360808         921.759828
 1.737720000e-03         590.469114         793.535790         921.957744
 1.738590000e-03         590.615595         793.710779         922.155632
 1.739470000e-03         590.763782         793.887789         922.355766
 1.740340000e-03         590.910312         794.062789         922.553586
 1.741210000e-03         591.056866         794.237785         922.751354
 1.742090000e-03         591.205135         794.414819         922.951402
 1.742960000e-03         591.351737         794.589817         923.149099
 1.743830000e-03         591.498379         794.764851         923.346800
 1.744710000e-03         591.646723         794.941884         923.546717
 1.745590000e-03         591.795094         795.118926         923.746606
 1.746460000e-03         591.941805         795.293963         923.944195
 1.747340000e-03         592.090225         795.471008         924.144008
 1.748210000e-03         592.236996         795.646069         924.341548
 1.749090000e-03         592.385460         795.823101         924.541261
 1.749970000e-03         592.533973         796.000188         924.741005
 1.750850000e-03         592.682499         796.177261         924.940696
 1.751730000e-03         592.831038         796.354317         925.140321
 1.752610000e-03         592.979622         796.531406         925.339949
 1.753480000e-03         593.126540         796.706486         925.537272
 1.754360000e-03         593.275167         796.883574         925.736828
 1.755240000e-03         593.423815         797.060659         925.936327
 1.756130000e-03         593.574186         797.239773         926.138078
 1.757010000e-03         593.722895         797.416886         926.337539
 1.757890000e-03         593.871632         797.594010         926.536978
 1.758770000e-03         594.020391         797.771131         926.736366
 1.759650000e-03         594.169183         797.948270         926.935744
 1.760540000e-03         594.319680         798.127401         927.137310
 1.761420000e-03         594.468518         798.304546         927.336622
 1.762300000e-03         594.617369         798.481668         927.535852
 1.763190000e-03         594.767956         798.660849         927.737376
 1.764070000e-03         594.916874         798.838010         927.936579
 1.764960000e-03         595.067520         799.017209         928.138041
 1.765840000e-03         595.216477         799.194363         928.337158
 1.766730000e-03         595.367162         799.373560         928.538545
 1.767620000e-03         595.517872         799.552752         928.739877
 1.768500000e-03         595.666917         799.729946         928.938930
 1.769390000e-03         595.817670         799.909141         929.140190
 1.770280000e-03         595.968460         800.088362         929.341444
 1.771170000e-03         596.119278         800.267591         929.542667
 1.772060000e-03         596.270115         800.446814         929.743842
 1.772940000e-03         596.419294         800.624054         929.942765
 1.773830000e-03         596.570184         800.803295         930.143891
 1.774720000e-03         596.721101         800.982546         930.344983
 1.775610000e-03         596.872047         801.161806         930.546054
 1.776510000e-03         597.024710         801.343080         930.749339
 1.777400000e-03         597.175705         801.522349         930.950342
 1.778290000e-03         597.326736         801.701655         931.151360
 1.779180000e-03         597.477771         801.880919         931.352276
 1.780070000e-03         597.628854         802.060233         931.553220
 1.780970000e-03         597.781650         802.241544         931.756360
 1.781860000e-03         597.932779         802.420855         931.957220
 1.782760000e-03         598.085627         802.602195         932.160321
 1.783650000e-03         598.236799         802.781514         932.361118
 1.784540000e-03         598.388009         802.960860         932.561911
 1.785440000e-03         598.540920         803.142189         932.764882
 1.786340000e-03         598.693878         803.323563         932.967867
 1.787230000e-03         598.845171         803.502929         933.168565
 1.788130000e-03         598.998171         803.684310         933.371489
 1.789030000e-03         599.151202         803.865697         933.574379
 1.789920000e-03         599.302565         804.045079         933.774978
 1.790820000e-03         599.455640         804.226471         933.977799
 1.791720000e-03         599.608754         804.407898         934.180622
 1.792620000e-03         599.761885         804.589311         934.383389
 1.793520000e-03         599.915062         804.770762         934.586167
 1.794420000e-03         600.068245         804.952193         934.788883
 1.795320000e-03         600.221458         805.133640         934.991576
 1.796220000e-03         600.374698         805.315090         935.194236
 1.797120000e-03         600.527958         805.496566         935.396899
 1.798020000e-03         600.681250         805.678028         935.599498
 1.798930000e-03         600.836271         805.861526         935.804337
 1.799830000e-03         600.989619         806.043028         936.006910
 1.800730000e-03         601.142990         806.224527         936.209445
 1.801630000e-03         601.296385         806.406033         936.411953
 1.802540000e-03         601.451513         806.589574         936.616691
 1.803440000e-03         601.604954         806.771095         936.819140
 1.804350000e-03         601.760132         806.954643         937.023815
 1.805250000e-03         601.913639         807.136206         937.226240
 1.806160000e-03         602.068865         807.319767         937.430856
 1.807070000e-03         602.224119         807.503354         937.635469
 1.807970000e-03         602.377695         807.684925         937.837792
 1.808880000e-03         602.533009         807.868526         938.042338
 1.809790000e-03         602.688338         808.052135         938.246871
 1.810690000e-03         602.841987         808.233735         938.449121
 1.811600000e-03         602.997376         808.417365         938.653596
 1.812510000e-03         603.152786         808.601004         938.858044
 1.813420000e-03         603.308233         808.784664         939.062482
 1.814330000e-03         603.463699         808.968322         939.266879
 1.815240000e-03         603.619181         809.151983         939.471251
 1.816150000e-03         603.774703         809.335660         939.675592
 1.817060000e-03         603.930240         809.519354         939.879929
 1.817980000e-03         604.087523         809.705069         940.086473
 1.818890000e-03         604.243117         809.888782         940.290755
 1.819800000e-03         604.398740         810.072505         940.495015
 1.820000000e-03         604.432942         810.112881         940.539896
 1.820710000e-03         604.554383         810.256230         940.699234
 1.821630000e-03         604.711767         810.441992         940.905688
 1.822540000e-03         604.867465         810.625745         941.109875
 1.823460000e-03         605.024897         810.811521         941.316271
 1.824370000e-03         605.180638         810.995287         941.520405
 1.825290000e-03         605.338134         811.181094         941.726764
 1.826200000e-03         605.493932         811.364885         941.930854
 1.827120000e-03         605.651475         811.550707         942.137155
 1.828030000e-03         605.807324         811.734527         942.341208
 1.828950000e-03         605.964917         811.920370         942.547470
 1.829870000e-03         606.122530         812.106221         942.753703
 1.830790000e-03         606.280174         812.292088         942.959921
 1.831710000e-03         606.437837         812.477963         943.166113
 1.832630000e-03         606.595541         812.663853         943.372282
 1.833540000e-03         606.751545         812.847732         943.576191
 1.834460000e-03         606.909291         813.033639         943.782309
 1.835380000e-03         607.067066         813.219565         943.988420
 1.836310000e-03         607.226584         813.407527         944.196752
 1.837230000e-03         607.384402         813.593464         944.402800
 1.838150000e-03         607.542249         813.779419         944.608838
 1.839070000e-03         607.700134         813.965389         944.814857
 1.839990000e-03         607.858031         814.151368         945.020851
 1.840920000e-03         608.017677         814.339379         945.229064
 1.841840000e-03         608.175632         814.525384         945.435019
 1.842760000e-03         608.333614         814.711402         945.640953
 1.843690000e-03         608.493330         814.899436         945.849083
 1.844610000e-03         608.651365         815.085473         946.054971
 1.845540000e-03         608.811141         815.273553         946.263088
 1.846470000e-03         608.970945         815.461639         946.471175
 1.847390000e-03         609.129048         815.647702         946.676990
 1.848320000e-03         609.288903         815.835811         946.885032
 1.849250000e-03         609.448790         816.023943         947.093069
 1.850170000e-03         609.606966         816.210040         947.298823
 1.851100000e-03         609.766902         816.398186         947.506801
 1.852030000e-03         609.926861         816.586344         947.714766
 1.852960000e-03         610.086838         816.774504         947.922697
 1.853890000e-03         610.246848         816.962691         948.130622
 1.854820000e-03         610.406884         817.150888         948.338531
 1.855750000e-03         610.566943         817.339089         948.546405
 1.856680000e-03         610.727033         817.527311         948.754267
 1.857610000e-03         610.887147         817.715537         948.962104
 1.858550000e-03         611.049006         817.905808         949.172167
 1.859480000e-03         611.209166         818.094062         949.379965
 1.860410000e-03         611.369358         818.282327         949.587742
 1.861340000e-03         611.529575         818.470610         949.795513
 1.862280000e-03         611.691537         818.660931         950.005493
 1.863210000e-03         611.851805         818.849231         950.213212
 1.864150000e-03         612.013816         819.039575         950.423150
 1.865080000e-03         612.174145         819.227922         950.630855
 1.866020000e-03         612.336213         819.418291         950.840757
 1.866950000e-03         612.496579         819.606648         951.048407
 1.867890000e-03         612.658696         819.797037         951.258264
 1.868830000e-03         612.820843         819.987455         951.468126
 1.869770000e-03         612.983018         820.177879         951.677953
 1.870700000e-03         613.143488         820.366285         951.885527
 1.871640000e-03         613.305716         820.556742         952.095326
 1.872580000e-03         613.467962         820.747200         952.305092
 1.873520000e-03         613.630240         820.937686         952.514864
 1.874460000e-03         613.792543         821.128172         952.724595
 1.875400000e-03         613.954875         821.318685         952.934326
 1.876340000e-03         614.117221         821.509198         953.144032
 1.877280000e-03         614.279600         821.699730         953.353716
 1.878220000e-03         614.442003         821.890269         953.563378
 1.879170000e-03         614.606168         822.082864         953.775270
 1.880110000e-03         614.768622         822.273436         953.984905
 1.881050000e-03         614.931104         822.464022         954.194520
 1.882000000e-03         615.095345         822.656658         954.406365
 1.882940000e-03         615.257875         822.847271         954.615949
 1.883890000e-03         615.422168         823.039931         954.827746
 1.884830000e-03         615.584747         823.230569         955.037300
 1.885780000e-03         615.749090         823.423260         955.249069
 1.886720000e-03         615.911728         823.613930         955.458588
 1.887670000e-03         616.076126         823.806651         955.670328
 1.888620000e-03         616.240534         823.999375         955.882045
 1.889560000e-03         616.403250         824.190080         956.091500
 1.890510000e-03         616.567721         824.382853         956.303210
 1.891460000e-03         616.732214         824.575613         956.514862
 1.892410000e-03         616.896742         824.768407         956.726522
 1.893360000e-03         617.061288         824.961211         956.938167
 1.894310000e-03         617.225861         825.154034         957.149803
 1.895260000e-03         617.390456         825.346854         957.361395
 1.896210000e-03         617.555081         825.539703         957.572995
 1.897160000e-03         617.719735         825.732563         957.784567
 1.898110000e-03         617.884407         825.925437         957.996131
 1.899060000e-03         618.049110         826.118331         958.207684
 1.900020000e-03         618.215570         826.313264         958.421440
 1.900970000e-03         618.380323         826.506186         958.632959
 1.901920000e-03         618.545102         826.699123         958.844469
 1.902880000e-03         618.711641         826.894101         959.058181
 1.903830000e-03         618.876470         827.087062         959.269649
 1.904790000e-03         619.043062         827.282083         959.483353
 1.905740000e-03         619.207939         827.475066         959.694781
 1.906700000e-03         619.374586         827.670121         959.908454
 1.907660000e-03         619.541252         827.865175         960.122098
 1.908610000e-03         619.706204         828.058207         960.333492
 1.909570000e-03         619.872930         828.253311         960.547131
 1.910530000e-03         620.039676         828.448409         960.760722
 1.911490000e-03         620.206447         828.643535         960.974319
 1.912450000e-03         620.373243         828.838661         961.187885
 1.913400000e-03         620.538330         829.031786         961.399227
 1.914360000e-03         620.705185         829.226963         961.612792
 1.915320000e-03         620.872055         829.422138         961.826318
 1.916290000e-03         621.040698         829.619373         962.042065
 1.917250000e-03         621.207623         829.814589         962.255584
 1.918210000e-03         621.374572         830.009816         962.469078
 1.919170000e-03         621.541547         830.205062         962.682564
 1.920130000e-03         621.708549         830.400326         962.896037
 1.921100000e-03         621.877314         830.597631         963.111712
 1.922060000e-03         622.044369         830.792931         963.325168
 1.923020000e-03         622.211445         830.988236         963.538598
 1.923990000e-03         622.380292         831.185605         963.754253
 1.924950000e-03         622.547427         831.380947         963.967661
 1.925920000e-03         622.716310         831.578327         964.183271
 1.926890000e-03         622.885237         831.775748         964.398894
 1.927850000e-03         623.052448         831.971142         964.612272
 1.928820000e-03         623.221416         832.168575         964.827847
 1.929790000e-03         623.390422         832.366046         965.043436
 1.930760000e-03         623.559444         832.563517         965.258990
 1.931720000e-03         623.726751         832.758974         965.472324
 1.932690000e-03         623.895831         832.956485         965.687866
 1.933660000e-03         624.064926         833.154004         965.903391
 1.934630000e-03         624.234058         833.351548         966.118905
 1.935600000e-03         624.403213         833.549118         966.334426
 1.936570000e-03         624.572386         833.746681         966.549907
 1.937550000e-03         624.743337         833.946321         966.767627
 1.938520000e-03         624.912567         834.143930         966.983100
 1.939490000e-03         625.081825         834.341557         967.198566
 1.940460000e-03         625.251102         834.539204         967.414026
 1.941440000e-03         625.422147         834.738897         967.631685
 1.942410000e-03         625.591486         834.936577         967.847114
 1.943380000e-03         625.760840         835.134273         968.062544
 1.944360000e-03         625.931970         835.334026         968.280180
 1.945330000e-03         626.101373         835.531752         968.495579
 1.946310000e-03         626.272555         835.731541         968.713198
 1.947290000e-03         626.443764         835.931337         968.930790
 1.948260000e-03         626.613242         836.129119         969.146169
 1.949240000e-03         626.784500         836.328948         969.363741
 1.950220000e-03         626.955784         836.528814         969.581329
 1.951200000e-03         627.127089         836.728685         969.798895
 1.952180000e-03         627.298426         836.928575         970.016452
 1.953160000e-03         627.469777         837.128481         970.234001
 1.954130000e-03         627.639414         837.326364         970.449311
 1.955120000e-03         627.812570         837.528349         970.669067
 1.956100000e-03         627.984006         837.728308         970.886581
 1.957080000e-03         628.155463         837.928285         971.104096
 1.958060000e-03         628.326951         838.128269         971.321576
 1.959040000e-03         628.498456         838.328285         971.539079
 1.960020000e-03         628.669998         838.528325         971.756571
 1.961010000e-03         628.843309         838.730412         971.976266
 1.961990000e-03         629.014898         838.930487         972.193745
 1.962970000e-03         629.186509         839.130569         972.411197
 1.963960000e-03         629.359896         839.332715         972.630870
 1.964940000e-03         629.531555         839.532824         972.848300
 1.965930000e-03         629.704995         839.735013         973.067966
 1.966920000e-03         629.878465         839.937216         973.287613
 1.967900000e-03         630.050204         840.137393         973.505036
 1.968890000e-03         630.223720         840.339623         973.724658
 1.969880000e-03         630.397257         840.541871         973.944271
 1.970870000e-03         630.570828         840.744146         974.163891
 1.971850000e-03         630.742665         840.944403         974.381296
 1.972840000e-03         630.916280         841.146707         974.600891
 1.973830000e-03         631.089918         841.349029         974.820475
 1.974820000e-03         631.263582         841.551378         975.040069
 1.975810000e-03         631.437284         841.753750         975.259652
 1.976800000e-03         631.610995         841.956120         975.479206
 1.977800000e-03         631.786502         842.160581         975.701007
 1.978790000e-03         631.960269         842.362994         975.920555
 1.979780000e-03         632.134065         842.565440         976.140120
 1.980770000e-03         632.307884         842.767898         976.359663
 1.981770000e-03         632.483485         842.972419         976.581415
 1.982760000e-03         632.657349         843.174907         976.800944
 1.983760000e-03         632.833005         843.379483         977.022706
 1.984750000e-03         633.006933         843.582013         977.242220
 1.985750000e-03         633.182633         843.786608         977.463944
 1.986740000e-03         633.356600         843.989176         977.683449
 1.987740000e-03         633.532353         844.193817         977.905179
 1.988740000e-03         633.708133         844.398480         978.126899
 1.989730000e-03         633.882180         844.601107         978.346388
 1.990730000e-03         634.058006         844.805798         978.568088
 1.991730000e-03         634.233861         845.010511         978.789783
 1.992730000e-03         634.409739         845.215247         979.011483
 1.993730000e-03         634.585646         845.420004         979.233172
 1.994730000e-03         634.761579         845.624773         979.454847
 1.995730000e-03         634.937528         845.829559         979.676518
 1.996730000e-03         635.113506         846.034369         979.898190
 1.997730000e-03         635.289509         846.239194         980.119851
 1.998730000e-03         635.465544         846.444049         980.341513
 1.999740000e-03         635.643355         846.650962         980.565384
 2.000740000e-03         635.819439         846.855858         980.787042
 2.001740000e-03         635.995541         847.060759         981.008684
 2.002750000e-03         636.173436         847.267737         981.232541
 2.003750000e-03         636.349592         847.472689         981.454187
 2.004760000e-03         636.527533         847.679710         981.678045
 2.005760000e-03         636.703736         847.884695         981.899674
 2.006770000e-03         636.881727         848.091744         982.123503
 2.007780000e-03         637.059746         848.298825         982.347347
 2.008780000e-03         637.236019         848.503859         982.568954
 2.009790000e-03         637.414091         848.710987         982.792799
 2.010800000e-03         637.592185         848.918119         983.016614
 2.011810000e-03         637.770305         849.125274         983.240433
 2.012820000e-03         637.948449         849.332456         983.464261
 2.013820000e-03         638.124856         849.537608         983.685866
 2.014840000e-03         638.304808         849.746866         983.911883
 2.015850000e-03         638.483027         849.954108         984.135698
 2.016860000e-03         638.661272         850.161365         984.359504
 2.017870000e-03         638.839533         850.368633         984.583295
 2.018880000e-03         639.017828         850.575932         984.807094
 2.019890000e-03         639.196146         850.783255         985.030902
 2.020000000e-03         639.215566         850.805831         985.055265
 2.020910000e-03         639.376259         850.992649         985.256913
 2.021920000e-03         639.554622         851.200002         985.480694
 2.022930000e-03         639.733015         851.407378         985.704475
 2.023950000e-03         639.913201         851.616834         985.930479
 2.024960000e-03         640.091636         851.824255         986.154268
 2.025980000e-03         640.271872         852.033746         986.380260
 2.027000000e-03         640.452127         852.243256         986.606247
 2.028010000e-03         640.630647         852.450741         986.830025
 2.029030000e-03         640.810958         852.660295         987.056013
 2.030050000e-03         640.991291         852.869870         987.281998
 2.031070000e-03         641.171645         853.079466         987.507982
 2.032080000e-03         641.350269         853.287035         987.731750
 2.033100000e-03         641.530674         853.496674         987.957733
 2.034120000e-03         641.711108         853.706332         988.183708
 2.035140000e-03         641.891564         853.916011         988.409685
 2.036160000e-03         642.072044         854.125710         988.635656
 2.037190000e-03         642.254327         854.337494         988.863853
 2.038210000e-03         642.434853         854.547226         989.089813
 2.039230000e-03         642.615417         854.756999         989.315791
 2.040250000e-03         642.795994         854.966782         989.541764
 2.041280000e-03         642.978372         855.178646         989.769947
 2.042300000e-03         643.159002         855.388469         989.995909
 2.043320000e-03         643.339657         855.598321         990.221880
 2.044350000e-03         643.522109         855.810250         990.450064
 2.045370000e-03         643.702819         856.020144         990.676032
 2.046400000e-03         643.885319         856.232113         990.904212
 2.047430000e-03         644.067849         856.444111         991.132399
 2.048450000e-03         644.248621         856.654063         991.358364
 2.049480000e-03         644.431202         856.866094         991.586533
 2.050510000e-03         644.613800         857.078151         991.814717
 2.051540000e-03         644.796430         857.290225         992.042887
 2.052570000e-03         644.979076         857.502323         992.271065
 2.053590000e-03         645.159976         857.712381         992.497025
 2.054620000e-03         645.342681         857.924526         992.725202
 2.055660000e-03         645.527176         858.138753         992.955604
 2.056690000e-03         645.709923         858.350935         993.183777
 2.057720000e-03         645.892698         858.563140         993.411950
 2.058750000e-03         646.075497         858.775371         993.640134
 2.059780000e-03         646.258320         858.987620         993.868313
 2.060820000e-03         646.442939         859.201958         994.098718
 2.061850000e-03         646.625814         859.414240         994.326875
 2.062880000e-03         646.808707         859.626553         994.555061
 2.063920000e-03         646.993407         859.840960         994.785463
 2.064950000e-03         647.176348         860.053317         995.013646
 2.065990000e-03         647.361096         860.267758         995.244040
 2.067020000e-03         647.544091         860.480166         995.472229
 2.068060000e-03         647.728884         860.694642         995.702617
 2.069100000e-03         647.913705         860.909160         995.933034
 2.070140000e-03         648.098552         861.123683         996.163425
 2.071170000e-03         648.281634         861.336173         996.391620
 2.072210000e-03         648.466538         861.550764         996.622041
 2.073250000e-03         648.651453         861.765352         996.852434
 2.074290000e-03         648.836398         861.979970         997.082845
 2.075330000e-03         649.021360         862.194608         997.313251
 2.076370000e-03         649.206346         862.409267         997.543655
 2.077410000e-03         649.391365         862.623953         997.774066
 2.078460000e-03         649.578185         862.840722         998.006693
 2.079500000e-03         649.763253         863.055463         998.237125
 2.080540000e-03         649.948346         863.270214         998.467537
 2.081590000e-03         650.135233         863.487056         998.700182
 2.082630000e-03         650.320370         863.701853         998.930607
 2.083670000e-03         650.505533         863.916676         999.161037
 2.084720000e-03         650.692502         864.133576         999.393669
 2.085760000e-03         650.877710         864.348444         999.624105
 2.086810000e-03         651.064726         864.565395         999.856753
 2.087860000e-03         651.251770         864.782376         1000.089408
 2.088900000e-03         651.437044         864.997302         1000.319842
 2.089950000e-03         651.624140         865.214323         1000.552495
 2.091000000e-03         651.811253         865.431372         1000.785164
 2.092050000e-03         651.998386         865.648431         1001.017815
 2.093100000e-03         652.185554         865.865527         1001.250490
 2.094150000e-03         652.372739         866.082643         1001.483161
 2.095200000e-03         652.559946         866.299779         1001.715841
 2.096250000e-03         652.747182         866.516941         1001.948522
 2.097300000e-03         652.934440         866.734113         1002.181188
 2.098350000e-03         653.121733         866.951327         1002.413879
 2.099400000e-03         653.309031         867.168538         1002.646546
 2.100460000e-03         653.498148         867.387866         1002.881467
 2.101510000e-03         653.685503         867.605135         1003.114151
 2.102560000e-03         653.872884         867.822429         1003.346849
 2.103620000e-03         654.062078         868.041832         1003.581786
 2.104670000e-03         654.249498         868.259163         1003.814478
 2.105730000e-03         654.438740         868.478600         1004.049406
 2.106780000e-03         654.626218         868.695993         1004.282125
 2.107840000e-03         654.815509         868.915480         1004.517062
 2.108900000e-03         655.004805         869.134972         1004.751991
 2.109960000e-03         655.194149         869.354505         1004.986934
 2.111010000e-03         655.381715         869.571983         1005.219664
 2.112070000e-03         655.571106         869.791560         1005.454616
 2.113130000e-03         655.760508         870.011155         1005.689569
 2.114190000e-03         655.949934         870.230773         1005.924528
 2.115250000e-03         656.139394         870.450423         1006.159496
 2.116310000e-03         656.328870         870.670089         1006.394463
 2.117370000e-03         656.518377         870.889782         1006.629437
 2.118440000e-03         656.709695         871.111571         1006.866636
 2.119500000e-03         656.899242         871.331314         1007.101629
 2.120560000e-03         657.088817         871.551068         1007.336609
 2.121620000e-03         657.278416         871.770856         1007.571608
 2.122690000e-03         657.469828         871.992743         1007.808831
 2.123750000e-03         657.659473         872.212571         1008.043831
 2.124820000e-03         657.850935         872.434502         1008.281056
 2.125880000e-03         658.040626         872.654376         1008.516066
 2.126950000e-03         658.232137         872.876360         1008.753312
 2.128020000e-03         658.423671         873.098363         1008.990558
 2.129080000e-03         658.613435         873.318312         1009.225590
 2.130150000e-03         658.805017         873.540363         1009.462847
 2.131220000e-03         658.996619         873.762436         1009.700112
 2.132290000e-03         659.188243         873.984533         1009.937383
 2.133360000e-03         659.379901         874.206660         1010.174662
 2.134430000e-03         659.571570         874.428794         1010.411932
 2.135500000e-03         659.763266         874.650962         1010.649220
 2.136570000e-03         659.954993         874.873161         1010.886520
 2.137640000e-03         660.146744         875.095374         1011.123805
 2.138710000e-03         660.338510         875.317612         1011.361113
 2.139780000e-03         660.530308         875.539874         1011.598417
 2.140860000e-03         660.723922         875.764254         1011.837977
 2.141930000e-03         660.915761         875.986558         1012.075291
 2.143010000e-03         661.109422         876.210969         1012.314829
 2.144080000e-03         661.301312         876.433340         1012.552184
 2.145160000e-03         661.495011         876.657790         1012.791734
 2.146230000e-03         661.686955         876.880204         1013.029089
 2.147310000e-03         661.880702         877.104713         1013.268667
 2.148380000e-03         662.072694         877.327176         1013.506038
 2.149460000e-03         662.266495         877.551732         1013.745620
 2.150540000e-03         662.460318         877.776314         1013.985215
 2.151620000e-03         662.654172         878.000928         1014.224824
 2.152700000e-03         662.848040         878.225559         1014.464436
 2.153780000e-03         663.041940         878.450228         1014.704079
 2.154860000e-03         663.235859         878.674898         1014.943687
 2.155940000e-03         663.429808         878.899619         1015.183346
 2.157020000e-03         663.623768         879.124344         1015.422980
 2.158100000e-03         663.817761         879.349096         1015.662624
 2.159180000e-03         664.011781         879.573879         1015.902286
 2.160270000e-03         664.207610         879.800762         1016.144171
 2.161350000e-03         664.401677         880.025592         1016.383849
 2.162430000e-03         664.595760         880.250444         1016.623527
 2.163520000e-03         664.791665         880.477410         1016.865449
 2.164600000e-03         664.985801         880.702313         1017.105141
 2.165690000e-03         665.181755         880.929317         1017.347062
 2.166770000e-03         665.375933         881.154277         1017.586793
 2.167860000e-03         665.571934         881.381330         1017.828724
 2.168950000e-03         665.767956         881.608418         1018.070682
 2.170030000e-03         665.962207         881.833441         1018.310418
 2.171120000e-03         666.158279         882.060582         1018.552401
 2.172210000e-03         666.354369         882.287727         1018.794359
 2.173300000e-03         666.550494         882.514919         1019.036357
 2.174390000e-03         666.746631         882.742122         1019.278347
 2.175480000e-03         666.942801         882.969358         1019.520348
 2.176570000e-03         667.138989         883.196620         1019.762370
 2.177660000e-03         667.335196         883.423900         1020.004392
 2.178760000e-03         667.533228         883.653290         1020.248638
 2.179850000e-03         667.729489         883.880615         1020.490667
 2.180940000e-03         667.925777         884.107977         1020.732718
 2.182030000e-03         668.122077         884.335365         1020.974786
 2.183130000e-03         668.320212         884.564861         1021.219083
 2.184220000e-03         668.516564         884.792297         1021.461161
 2.185320000e-03         668.714734         885.021840         1021.705471
 2.186410000e-03         668.911135         885.249322         1021.947566
 2.187510000e-03         669.109356         885.478917         1022.191892
 2.188610000e-03         669.307605         885.708537         1022.436232
 2.189710000e-03         669.505876         885.938189         1022.680587
 2.190800000e-03         669.702363         886.165767         1022.922714
 2.191900000e-03         669.900675         886.395459         1023.167081
 2.193000000e-03         670.099023         886.625182         1023.411458
 2.194100000e-03         670.297386         886.854926         1023.655836
 2.195200000e-03         670.495770         887.084702         1023.900246
 2.196300000e-03         670.694179         887.314494         1024.144644
 2.197400000e-03         670.892614         887.544324         1024.389070
 2.198500000e-03         671.091064         887.774168         1024.633497
 2.199610000e-03         671.291352         888.006134         1024.880159
 2.200710000e-03         671.489847         888.236027         1025.124604
 2.201810000e-03         671.688373         888.465951         1025.369063
 2.202920000e-03         671.888729         888.697996         1025.615761
 2.204020000e-03         672.087293         888.927961         1025.860230
 2.205130000e-03         672.287701         889.160059         1026.106946
 2.206230000e-03         672.486319         889.390093         1026.351465
 2.207340000e-03         672.686756         889.622228         1026.598193
 2.208450000e-03         672.887230         889.854397         1026.844937
 2.209550000e-03         673.085913         890.084501         1027.089479
 2.210660000e-03         673.286432         890.316725         1027.336252
 2.211770000e-03         673.486968         890.548966         1027.583028
 2.212880000e-03         673.687526         890.781229         1027.829812
 2.213990000e-03         673.888111         891.013528         1028.076615
 2.215100000e-03         674.088721         891.245857         1028.323441
 2.216210000e-03         674.289342         891.478194         1028.570257
 2.217320000e-03         674.489994         891.710572         1028.817099
 2.218430000e-03         674.690676         891.942969         1029.063941
 2.219550000e-03         674.893184         892.177494         1029.313036
 2.220660000e-03         675.093906         892.409942         1029.559901
 2.221770000e-03         675.294642         892.642418         1029.806791
 2.222890000e-03         675.497226         892.877020         1030.055915
 2.224000000e-03         675.698008         893.109538         1030.302810
 2.225120000e-03         675.900633         893.344188         1030.551954
 2.226230000e-03         676.101470         893.576775         1030.798897
 2.227350000e-03         676.304137         893.811481         1031.048070
 2.228460000e-03         676.505017         894.044106         1031.295016
 2.229580000e-03         676.707725         894.278856         1031.544211
 2.230700000e-03         676.910469         894.513642         1031.793420
 2.231820000e-03         677.113224         894.748440         1032.042625
 2.232940000e-03         677.316002         894.983271         1032.291862
 2.234060000e-03         677.518805         895.218121         1032.541091
 2.235180000e-03         677.721633         895.453009         1032.790351
 2.236300000e-03         677.924489         895.687929         1033.039635
 2.237420000e-03         678.127353         895.922851         1033.288895
 2.238540000e-03         678.330249         896.157822         1033.538206
 2.239660000e-03         678.533167         896.392803         1033.787498
 2.240000000e-03         678.594775         896.464152         1033.863195
 2.240790000e-03         678.737921         896.629918         1034.039047
 2.241910000e-03         678.940882         896.864958         1034.288380
 2.243030000e-03         679.143864         897.100024         1034.537727
 2.244160000e-03         679.348687         897.337223         1034.789319
 2.245280000e-03         679.551718         897.572336         1035.038683
 2.246410000e-03         679.756585         897.809579         1035.290291
 2.247540000e-03         679.961470         898.046843         1035.541906
 2.248660000e-03         680.164570         898.282047         1035.791327
 2.249790000e-03         680.369500         898.519361         1036.042968
 2.250920000e-03         680.574456         898.756716         1036.294640
 2.252050000e-03         680.779434         898.994089         1036.546314
 2.253180000e-03         680.984438         899.231491         1036.797999
 2.254310000e-03         681.189462         899.468920         1037.049704
 2.255440000e-03         681.394505         899.706378         1037.301435
 2.256570000e-03         681.599573         899.943853         1037.553155
 2.257700000e-03         681.804665         900.181367         1037.804909
 2.258830000e-03         682.009780         900.418898         1038.056662
 2.259960000e-03         682.214914         900.656465         1038.308448
 2.261100000e-03         682.421893         900.896153         1038.562454
 2.262230000e-03         682.627070         901.133769         1038.814265
 2.263360000e-03         682.832276         901.371409         1039.066078
 2.264500000e-03         683.039314         901.611182         1039.320147
 2.265630000e-03         683.244560         901.848866         1039.571974
 2.266770000e-03         683.451650         902.088693         1039.826065
 2.267910000e-03         683.658750         902.328536         1040.080165
 2.269040000e-03         683.864069         902.566317         1040.332058
 2.270180000e-03         684.071226         902.806218         1040.586184
 2.271320000e-03         684.278400         903.046154         1040.840339
 2.272460000e-03         684.485593         903.286100         1041.094487
 2.273600000e-03         684.692814         903.526087         1041.348668
 2.274740000e-03         684.900053         903.766092         1041.602852
 2.275880000e-03         685.107317         904.006132         1041.857061
 2.277020000e-03         685.314605         904.246201         1042.111286
 2.278160000e-03         685.521916         904.486293         1042.365521
 2.279300000e-03         685.729245         904.726400         1042.619761
 2.280450000e-03         685.938416         904.968650         1042.876253
 2.281590000e-03         686.145796         905.208823         1043.130531
 2.282730000e-03         686.353190         905.449016         1043.384819
 2.283880000e-03         686.562425         905.691349         1043.641364
 2.285020000e-03         686.769866         905.931603         1043.895696
 2.286170000e-03         686.979155         906.173995         1044.152274
 2.287320000e-03         687.188456         906.416404         1044.408856
 2.288460000e-03         687.395965         906.656740         1044.663232
 2.289610000e-03         687.605320         906.899201         1044.919840
 2.290760000e-03         687.814685         907.141689         1045.176469
 2.291910000e-03         688.024081         907.384209         1045.433117
 2.293060000e-03         688.233500         907.626770         1045.689802
 2.294210000e-03         688.442928         907.869320         1045.946449
 2.295360000e-03         688.652397         908.111936         1046.203163
 2.296510000e-03         688.861873         908.354567         1046.459884
 2.297660000e-03         689.071372         908.597218         1046.716607
 2.298810000e-03         689.280902         908.839896         1046.973343
 2.299960000e-03         689.490449         909.082606         1047.230103
 2.301120000e-03         689.701835         909.327451         1047.489111
 2.302270000e-03         689.911435         909.570225         1047.745911
 2.303420000e-03         690.121040         909.813006         1048.002711
 2.304580000e-03         690.332504         910.057946         1048.261784
 2.305730000e-03         690.542159         910.300785         1048.518621
 2.306890000e-03         690.753658         910.545764         1048.777703
 2.308050000e-03         690.965181         910.790775         1049.036808
 2.309200000e-03         691.174899         911.033701         1049.293704
 2.310360000e-03         691.386466         911.278762         1049.552837
 2.311520000e-03         691.598056         911.523858         1049.811999
 2.312680000e-03         691.809669         911.768982         1050.071176
 2.313840000e-03         692.021300         912.014125         1050.330361
 2.315000000e-03         692.232950         912.259298         1050.589570
 2.316160000e-03         692.444626         912.504496         1050.848787
 2.317320000e-03         692.656330         912.749729         1051.108029
 2.318480000e-03         692.868041         912.994981         1051.367288
 2.319640000e-03         693.079786         913.240271         1051.626570
 2.320810000e-03         693.293373         913.487700         1051.888107
 2.321970000e-03         693.505155         913.733025         1052.147398
 2.323140000e-03         693.718787         913.980511         1052.408962
 2.324300000e-03         693.930613         914.225903         1052.668307
 2.325470000e-03         694.144288         914.473436         1052.929903
 2.326630000e-03         694.356164         914.718893         1053.189288
 2.327800000e-03         694.569876         914.966478         1053.450913
 2.328970000e-03         694.783610         915.214090         1053.712560
 2.330130000e-03         694.995558         915.459627         1053.971991
 2.331300000e-03         695.209332         915.707303         1054.233687
 2.332470000e-03         695.423132         915.954996         1054.495381
 2.333640000e-03         695.636955         916.202722         1054.757102
 2.334810000e-03         695.850802         916.450473         1055.018826
 2.335980000e-03         696.064674         916.698259         1055.280582
 2.337150000e-03         696.278560         916.946066         1055.542353
 2.338320000e-03         696.492474         917.193905         1055.804148
 2.339490000e-03         696.706412         917.441775         1056.065956
 2.340670000e-03         696.922185         917.691782         1056.330019
 2.341840000e-03         697.136165         917.939710         1056.591872
 2.343020000e-03         697.351994         918.189779         1056.855975
 2.344190000e-03         697.566008         918.437745         1057.117847
 2.345370000e-03         697.781881         918.687875         1057.381990
 2.346540000e-03         697.995936         918.935900         1057.643904
 2.347720000e-03         698.211851         919.186079         1057.908074
 2.348890000e-03         698.425945         919.434157         1058.170021
 2.350070000e-03         698.641901         919.684392         1058.434231
 2.351250000e-03         698.857872         919.934656         1058.698470
 2.352430000e-03         699.073874         920.184950         1058.962722
 2.353610000e-03         699.289891         920.435264         1059.226984
 2.354790000e-03         699.505930         920.685612         1059.491277
 2.355970000e-03         699.721990         920.935980         1059.755577
 2.357150000e-03         699.938065         921.186372         1060.019888
 2.358330000e-03         700.154171         921.436804         1060.284235
 2.359510000e-03         700.370298         921.687266         1060.548609
 2.360700000e-03         700.588272         921.939865         1060.815214
 2.361880000e-03         700.804435         922.190371         1061.079607
 2.363060000e-03         701.020623         922.440914         1061.344034
 2.364250000e-03         701.238663         922.693600         1061.610702
 2.365430000e-03         701.454883         922.944188         1061.875153
 2.366620000e-03         701.672972         923.196939         1062.141874
 2.367810000e-03         701.891073         923.449714         1062.408611
 2.368990000e-03         702.107363         923.700392         1062.673126
 2.370180000e-03         702.325516         923.953231         1062.939913
 2.371370000e-03         702.543679         924.206077         1063.206693
 2.372560000e-03         702.761870         924.458966         1063.473505
 2.373750000e-03         702.980073         924.711872         1063.740331
 2.374940000e-03         703.198304         924.964818         1064.007190
 2.376130000e-03         703.416552         925.217788         1064.274063
 2.377320000e-03         703.634827         925.470784         1064.540952
 2.378510000e-03         703.853115         925.723805         1064.807856
 2.379700000e-03         704.071431         925.976861         1065.074791
 2.380900000e-03         704.291595         926.232066         1065.343987
 2.382090000e-03         704.509947         926.485167         1065.610944
 2.383290000e-03         704.730156         926.740429         1065.880177
 2.384480000e-03         704.948551         926.993602         1066.147200
 2.385680000e-03         705.168805         927.248909         1066.416448
 2.386870000e-03         705.387241         927.502133         1066.683506
 2.388070000e-03         705.607532         927.757508         1066.952823
 2.389270000e-03         705.827851         928.012921         1067.222166
 2.390460000e-03         706.046351         928.266222         1067.489273
 2.391660000e-03         706.266704         928.521680         1067.758644
 2.392860000e-03         706.487079         928.777167         1068.028037
 2.394060000e-03         706.707478         929.032681         1068.297447
 2.395260000e-03         706.927894         929.288225         1068.566879
 2.396460000e-03         707.148333         929.543801         1068.836345
 2.397660000e-03         707.368795         929.799403         1069.105819
 2.398860000e-03         707.589277         930.055027         1069.375308
 2.400070000e-03         707.811604         930.312811         1069.647072
 2.401270000e-03         708.032127         930.568498         1069.916611
 2.402470000e-03         708.252669         930.824207         1070.186167
 2.403680000e-03         708.475070         931.082085         1070.458001
 2.404880000e-03         708.695655         931.337848         1070.727587
 2.406090000e-03         708.918092         931.595775         1070.999451
 2.407300000e-03         709.140553         931.853725         1071.271335
 2.408500000e-03         709.361192         932.109578         1071.540995
 2.409710000e-03         709.583689         932.367583         1071.812920
 2.410920000e-03         709.806224         932.625636         1072.084880
 2.412130000e-03         710.028765         932.883703         1072.356851
 2.413340000e-03         710.251328         933.141797         1072.628834
 2.414550000e-03         710.473910         933.399928         1072.900858
 2.415760000e-03         710.696520         933.658088         1073.172903
 2.416970000e-03         710.919141         933.916262         1073.444946
 2.418180000e-03         711.141794         934.174477         1073.717025
 2.419390000e-03         711.364450         934.432712         1073.989123
 2.420600000e-03         711.587138         934.690982         1074.261248
 2.421820000e-03         711.811683         934.951404         1074.535627
 2.423030000e-03         712.034406         935.209727         1074.807795
 2.424250000e-03         712.259000         935.470227         1075.082240
 2.425460000e-03         712.481760         935.728592         1075.354429
 2.426680000e-03         712.706390         935.989140         1075.628916
 2.427890000e-03         712.929197         936.247570         1075.901154
 2.429110000e-03         713.153865         936.508176         1076.175682
 2.430330000e-03         713.378554         936.768807         1076.450229
 2.431550000e-03         713.603276         937.029473         1076.724798
 2.432770000e-03         713.827992         937.290146         1076.999375
 2.433990000e-03         714.052746         937.550861         1077.273981
 2.435210000e-03         714.277510         937.811600         1077.548612
 2.436430000e-03         714.502300         938.072367         1077.823257
 2.437650000e-03         714.727108         938.333166         1078.097932
 2.438870000e-03         714.951942         938.593994         1078.372623
 2.440090000e-03         715.176787         938.854853         1078.647354
 2.441320000e-03         715.403500         939.117873         1078.924340
 2.442540000e-03         715.628390         939.378781         1079.199097
 2.443760000e-03         715.853304         939.639731         1079.473891
 2.444990000e-03         716.080082         939.902839         1079.750948
 2.446210000e-03         716.305028         940.163835         1080.025777
 2.447440000e-03         716.531843         940.427000         1080.302880
 2.448670000e-03         716.758665         940.690182         1080.580000
 2.449900000e-03         716.985525         940.953412         1080.857156
 2.451120000e-03         717.210554         941.214519         1081.132067
 2.452350000e-03         717.437447         941.477797         1081.409261
 2.453580000e-03         717.664363         941.741106         1081.686481
 2.454810000e-03         717.891290         942.004438         1081.963710
 2.456040000e-03         718.118240         942.267797         1082.240971
 2.457270000e-03         718.345219         942.531199         1082.518262
 2.458500000e-03         718.572207         942.794617         1082.795570
 2.459740000e-03         718.801058         943.060199         1083.075148
 2.460970000e-03         719.028092         943.323682         1083.352506
 2.462200000e-03         719.255143         943.587190         1083.629886
 2.463440000e-03         719.484060         943.852861         1083.909526
 2.464670000e-03         719.711154         944.116433         1084.186957
 2.465910000e-03         719.940109         944.382169         1084.466660
 2.467140000e-03         720.167242         944.645788         1084.744122
 2.468380000e-03         720.396241         944.911578         1085.023866
 2.469620000e-03         720.625248         945.177393         1085.303634
 2.470000000e-03         720.695436         945.258854         1085.389363
 2.470860000e-03         720.854285         945.443249         1085.583436
 2.472100000e-03         721.083341         945.709120         1085.863240
 2.473330000e-03         721.310570         945.972883         1086.140825
 2.474570000e-03         721.539662         946.238817         1086.420689
 2.475810000e-03         721.768772         946.504780         1086.700575
 2.477060000e-03         721.999758         946.772923         1086.982747
 2.478300000e-03         722.228909         947.038935         1087.262667
 2.479540000e-03         722.458081         947.304988         1087.542632
 2.480780000e-03         722.687269         947.571058         1087.822600
 2.482030000e-03         722.918333         947.839311         1088.104861
 2.483270000e-03         723.147559         948.105444         1088.384895
 2.484520000e-03         723.378659         948.373756         1088.667206
 2.485760000e-03         723.607927         948.639943         1088.947273
 2.487010000e-03         723.839068         948.908315         1089.229630
 2.488250000e-03         724.068376         949.174558         1089.509746
 2.489500000e-03         724.299549         949.442990         1089.792167
 2.490750000e-03         724.530745         949.711431         1090.074573
 2.492000000e-03         724.761966         949.979921         1090.357030
 2.493250000e-03         724.993196         950.248429         1090.639513
 2.494500000e-03         725.224449         950.516959         1090.921995
 2.495750000e-03         725.455722         950.785528         1091.204518
 2.497000000e-03         725.687016         951.054124         1091.487069
 2.498250000e-03         725.918323         951.322748         1091.769641
 2.499500000e-03         726.149654         951.591396         1092.052229
 2.500750000e-03         726.381006         951.860081         1092.334850
 2.502010000e-03         726.614224         952.130940         1092.619758
 2.503260000e-03         726.845611         952.399688         1092.902442
 2.504520000e-03         727.078876         952.670605         1093.187387
 2.505770000e-03         727.310295         952.939394         1093.470102
 2.507030000e-03         727.543599         953.210376         1093.755111
 2.508290000e-03         727.776908         953.481374         1094.040134
 2.509540000e-03         728.008392         953.750251         1094.322914
 2.510800000e-03         728.241748         954.021321         1094.608005
 2.512060000e-03         728.475118         954.292403         1094.893091
 2.513320000e-03         728.708508         954.563517         1095.178213
 2.514580000e-03         728.941921         954.834669         1095.463367
 2.515840000e-03         729.175350         955.105842         1095.748541
 2.517100000e-03         729.408806         955.377057         1096.033751
 2.518360000e-03         729.642264         955.648271         1096.318951
 2.519620000e-03         729.875756         955.919541         1096.604206
 2.520890000e-03         730.111107         956.192976         1096.891738
 2.522150000e-03         730.344644         956.464310         1097.177046
 2.523410000e-03         730.578182         956.735647         1097.462357
 2.524680000e-03         730.813604         957.009188         1097.749983
 2.525950000e-03         731.049031         957.282738         1098.037613
 2.527210000e-03         731.282637         957.554178         1098.323014
 2.528480000e-03         731.518105         957.827787         1098.610694
 2.529750000e-03         731.753598         958.101436         1098.898411
 2.531010000e-03         731.987262         958.372961         1099.183882
 2.532280000e-03         732.222785         958.646656         1099.471642
 2.533550000e-03         732.458329         958.920387         1099.759429
 2.534820000e-03         732.693892         959.194144         1100.047238
 2.536090000e-03         732.929481         959.467933         1100.335073
 2.537360000e-03         733.165086         959.741752         1100.622940
 2.538630000e-03         733.400713         960.015601         1100.910827
 2.539910000e-03         733.638205         960.291623         1101.200994
 2.541180000e-03         733.873860         960.565527         1101.488942
 2.542450000e-03         734.109545         960.839465         1101.776909
 2.543730000e-03         734.347096         961.115581         1102.067163
 2.545000000e-03         734.582809         961.389571         1102.355182
 2.740000000e-03         770.973143         1003.780569         1146.880943
 3.030000000e-03         825.655672         1067.854559         1214.190201
 3.360000000e-03         888.389854         1141.921205         1292.201901
 3.720000000e-03         957.129124         1223.702208         1378.696192
 4.120000000e-03         1033.591093         1315.331798         1476.066389
 4.560000000e-03         1117.558775         1416.625529         1584.225633
 5.040000000e-03         1208.793548         1527.338214         1702.983680
 5.580000000e-03         1310.814306         1651.793543         1837.050204
 6.180000000e-03         1423.281651         1789.639300         1986.118560
 6.840000000e-03         1545.838190         1940.473023         2149.798226
 7.580000000e-03         1681.776569         2108.387875         2332.576432
 8.390000000e-03         1828.804783         2290.586805         2531.444541
 9.290000000e-03         1990.066454         2490.992122         2750.710329
 1.030000000e-02         2168.521688         2713.330011         2994.494444
 1.140000000e-02         2360.022889         2952.465123         3257.194064
 1.260000000e-02         2565.756767         3209.892689         3540.461107
 1.400000000e-02         2801.891346         3505.913393         3866.693622
 1.540000000e-02         3034.154360         3797.568670         4188.549488
 1.710000000e-02         3311.403464         4146.252321         4573.812636
 1.890000000e-02         3599.715414         4509.384348         4975.504364
 2.100000000e-02         3929.861423         4925.785681         5436.617613
 2.320000000e-02         4269.186991         5354.327524         5911.650581
 2.570000000e-02         4647.404075         5832.578087         6442.278796
 2.840000000e-02         5047.869682         6339.566402         7005.290683
 3.150000000e-02         5498.374816         6910.570058         7639.934004
 3.480000000e-02         5968.067034         7506.569810         8302.904977
 3.860000000e-02         6497.527990         8179.162889         9051.675837
 4.270000000e-02         7056.432285         8889.949037         9843.590181
 4.730000000e-02         7669.731407         9670.769682         10714.205132
 5.230000000e-02         8321.472063         10501.441800         11641.112028
 5.790000000e-02         9034.830534         11411.646897         12657.536964
 6.420000000e-02         9818.495321         12412.681638         13776.252727
 7.100000000e-02         10644.187676         13468.593941         14957.207026
 7.860000000e-02         11544.733915         14621.544924         16247.688159
 8.700000000e-02         12515.451793         15865.787885         17641.447466
 9.640000000e-02         13574.180394         17224.472534         19164.626177
 1.070000000e-01         14736.729136         18718.260099         20840.662021
 1.180000000e-01         15911.581618         20229.759264         22537.986869
 1.310000000e-01         17262.822903         21970.461620         24494.377975
 1.450000000e-01         18677.480344         23795.369683         26547.264044
 1.600000000e-01         20151.278045         25699.214314         28690.894951
 1.770000000e-01         21774.437107         27799.040658         31057.418324
 1.960000000e-01         23535.241539         30080.448219         33631.152461
 2.170000000e-01         25422.569614         32529.765794         36397.206855
 2.410000000e-01         27511.655051         35245.639211         39467.709970
 2.670000000e-01         29701.536220         38097.812078         42696.109957
 2.950000000e-01         31983.298567         41075.342079         46070.493847
 3.270000000e-01         34503.615790         44370.899379         49810.113897
 3.620000000e-01         37164.181514         47857.531711         53772.037861
 4.000000000e-01         39950.565824         51517.578700         57937.073751
 4.430000000e-01         42987.985505         55517.451481         62495.946077
 4.910000000e-01         46248.033445         59822.423693         67410.946923
 5.430000000e-01         49639.716000         64314.671134         72549.172686
 6.010000000e-01         53267.819664         69135.729668         78074.405590
 6.660000000e-01         57158.628302         74324.576812         84034.103682
 7.370000000e-01         61217.638776         79759.301938         90291.068625
 8.160000000e-01         65522.454343         85548.418139         96973.384350
 9.030000000e-01         70030.366925         91640.066751         104025.014658
 1.000000000e+00         74796.823177         98115.661036         111544.682122


==> anc/S5_Evl.txt <==
  -84.42585  -58.80064  -38.32690  -22.82115  -11.94918   -5.14796   -1.58290   -0.22348 
  -84.31077  -58.69425  -38.23031  -22.73577  -11.87671   -5.09028   -1.54188   -0.20099 
  -84.08064  -58.48150  -38.03719  -22.56509  -11.73187   -4.97510   -1.46019   -0.15693 
  -83.73551  -58.16247  -37.74763  -22.30924  -11.51489   -4.80281   -1.33858   -0.09341 
  -83.27545  -57.73725  -37.36177  -21.96843  -11.22611   -4.57398   -1.17817   -0.01462 
  -82.70055  -57.20597  -36.87980  -21.54296  -10.86599   -4.28942   -0.98061            
  -82.01095  -56.56881  -36.30195  -21.03318  -10.43510   -3.95014   -0.74814            
  -81.20678  -55.82596  -35.62853  -20.43953   -9.93417   -3.55745   -0.48381            
  -80.28823  -54.97766  -34.85986  -19.76253   -9.36404   -3.11293   -0.19195            
  -79.25550  -54.02419  -33.99635  -19.00279   -8.72574   -2.61855                       
  -78.10881  -52.96585  -33.03844  -18.16101   -8.02045   -2.07669                       
  -76.84841  -51.80301  -31.98665  -17.23798   -7.24955   -1.49030                       
  -75.47458  -50.53604  -30.84154  -16.23461   -6.41465   -0.86311                       
  -73.98764  -49.16537  -29.60375  -15.15191   -5.51761   -0.19992                       
  -72.38792  -47.69148  -28.27398  -13.99103   -4.56059                                  
  -70.67579  -46.11488  -26.85301  -12.75326   -3.54614                                  
  -68.85165  -44.43614  -25.34169  -11.44004   -2.47726                                  
  -66.91592  -42.65586  -23.74096  -10.05299   -1.35755                                  
  -64.86907  -40.77471  -22.05186   -8.59396   -0.19146                                  
  -62.71159  -38.79341  -20.27551   -7.06501                                             
  -60.44401  -36.71273  -18.41316   -5.46851                                             
  -58.06691  -34.53350  -16.46618   -3.80718                                             
  -55.58088  -32.25664  -14.43608   -2.08418                                             
  -52.98658  -29.88311  -12.32453   -0.30320                                             
  -50.28469  -27.41398  -10.13337                                                        
  -47.47596  -24.85037   -7.86468                                                        
  -44.56115  -22.19353   -5.52076                                                        
  -41.54111  -19.44480   -3.10423                                                        
  -38.41672  -16.60562   -0.61806                                                        
  -35.18892  -13.67758                                                                   
  -31.85874  -10.66242                                                                   
  -28.42724   -7.56203                                                                   
  -24.89557   -4.37852                                                                   
  -21.26496   -1.11423                                                                   
  -17.53674                                                                              
  -13.71232                                                                              
   -9.79324                                                                              
   -5.78113                                                                              
   -1.67780  


==> anc/S5_Evl_minus.txt <==
  -84.76906  -59.09399  -38.56824  -23.00863  -12.08223   -5.22922   -1.62105   -0.23400   -0.000006 
  -84.65389  -58.98750  -38.47154  -22.92312  -12.00959   -5.17132   -1.57976   -0.21120            
  -84.42357  -58.77456  -38.27819  -22.75216  -11.86441   -5.05571   -1.49754   -0.16649            
  -84.07816  -58.45522  -37.98828  -22.49590  -11.64692   -4.88275   -1.37510   -0.10194            
  -83.61773  -58.02959  -37.60196  -22.15454  -11.35744   -4.65304   -1.21358   -0.02151            
  -83.04237  -57.49781  -37.11941  -21.72837  -10.99645   -4.36735   -1.01458                       
  -82.35222  -56.86004  -36.54087  -21.21776  -10.56451   -4.02671   -0.78030                       
  -81.54741  -56.11648  -35.86662  -20.62313  -10.06233   -3.63238   -0.51374                       
  -80.62812  -55.26736  -35.09702  -19.94500   -9.49077   -3.18596   -0.21911                       
  -79.59455  -54.31297  -34.23246  -19.18398   -8.85083   -2.68935                                  
  -78.44693  -53.25362  -33.27337  -18.34077   -8.14368   -2.14493                                  
  -77.18551  -52.08964  -32.22028  -17.41615   -7.37071   -1.55559                                  
  -75.81057  -50.82144  -31.07374  -16.41102   -6.53348   -0.92498                                  
  -74.32242  -49.44943  -29.83439  -15.32639   -5.63386   -0.25781                                  
  -72.72140  -47.97409  -28.50293  -14.16341   -4.67397                                             
  -71.00787  -46.39594  -27.08014  -12.92334   -3.65633                                             
  -69.18223  -44.71553  -25.56685  -11.60763   -2.58391                                             
  -67.24491  -42.93347  -23.96402  -10.21788   -1.46024                                             
  -65.19636  -41.05042  -22.27265   -8.75592   -0.28968                                             
  -63.03709  -39.06711  -20.49389   -7.22380                                                        
  -60.76763  -36.98429  -18.62898   -5.62386                                                        
  -58.38854  -34.80281  -16.67926   -3.95879                                                        
  -55.90042  -32.52357  -14.64624   -2.23171                                                        
  -53.30393  -30.14754  -12.53159   -0.44628                                                        
  -50.59975  -27.67576  -10.33713                                                                   
  -47.78861  -25.10938   -8.06492                                                                   
  -44.87129  -22.44963   -5.71725                                                                   
  -41.84863  -19.69783   -3.29670                                                                   
  -38.72151  -16.85543   -0.80623                                                                   
  -35.49088  -13.92402                                                                              
  -32.15774  -10.90530                                                                              
  -28.72316   -7.80119                                                                              
  -25.18829   -4.61375                                                                              
  -21.55436   -1.34531                                                                              
  -17.82269                                                                                         
  -13.99468                                                                                         
  -10.07186                                                                                         
   -6.05588                                                                                         
   -1.94852

==> anc/S5_Evl_plus.txt <==
  -84.08372  -58.50829  -38.08651  -22.63457  -11.81701   -5.06751   -1.54537   -0.21327 
  -83.96874  -58.40200  -37.99004  -22.54933  -11.74470   -5.01005   -1.50462   -0.19109 
  -83.73879  -58.18946  -37.79715  -22.37892  -11.60021   -4.89531   -1.42348   -0.14769 
  -83.39393  -57.87073  -37.50794  -22.12349  -11.38375   -4.72368   -1.30268   -0.08522 
  -82.93424  -57.44591  -37.12254  -21.78323  -11.09566   -4.49574   -1.14340   -0.00809 
  -82.35980  -56.91514  -36.64114  -21.35845  -10.73641   -4.21230   -0.94728            
  -81.67075  -56.27858  -36.06399  -20.84951  -10.30658   -3.87440   -0.71662            
  -80.86723  -55.53644  -35.39138  -20.25684   -9.80689   -3.48335   -0.45454            
  -79.94942  -54.68896  -34.62365  -19.58097   -9.23820   -3.04075   -0.16547            
  -78.91752  -53.73640  -33.76119  -18.82251   -8.60154   -2.54860                       
  -77.77175  -52.67909  -32.80446  -17.98216   -7.89811   -2.00931                       
  -76.51237  -51.51737  -31.75397  -17.06073   -7.12930   -1.42590                       
  -75.13965  -50.25163  -30.61029  -16.05912   -6.29673   -0.80214                       
  -73.65392  -48.88230  -29.37406  -14.97835   -5.40228   -0.14299                       
  -72.05550  -47.40986  -28.04598  -13.81958   -4.44815                                  
  -70.34477  -45.83482  -26.62683  -12.58411   -3.43690                                  
  -68.52211  -44.15774  -25.11748  -11.27338   -2.37158                                  
  -66.58798  -42.37924  -23.51886   -9.88904   -1.25587                                  
  -64.54281  -40.49999  -21.83201   -8.43294   -0.09427                                  
  -62.38712  -38.52070  -20.05807   -6.90717                                             
  -60.12143  -36.44215  -18.19829   -5.31413                                             
  -57.74631  -34.26517  -16.25405   -3.65655                                             
  -55.26237  -31.99068  -14.22686   -1.93764                                             
  -52.67025  -29.61966  -12.11842   -0.16115                                             
  -49.97066  -27.15316   -9.93057                                                        
  -47.16432  -24.59233   -7.66540                                                        
  -44.25202  -21.93840   -5.32525                                                        
  -41.23459  -19.19273   -2.91273                                                        
  -38.11292  -16.35677   -0.43087                                                        
  -34.88797  -13.43211                                                                   
  -31.56073  -10.42049                                                                   
  -28.13230   -7.32384                                                                   
  -24.60382   -4.14426                                                                   
  -20.97654   -0.88410                                                                   
  -17.25177                                                                              
  -13.43093                                                                              
   -9.51557                                                                              
   -5.50734                                                                              
   -1.40804 


==> anc/S6_thermo.txt <==
    T               pressure                  acoustic               conductivity              viscosity
   [K]            [cm^3 mol^-1]             [cm^3 mol^-1]           [mW m^-1 K^-1]             [\muPa s] 
   50.000		   -753     7       		 -1097   14	        	 3.376   0.011	    	 4.322   0.014
   60.000		   -495     4            	 -627     7		         3.945   0.011	    	 5.052   0.013
   70.000		   -358.9   2.7     		 -416     4		         4.527   0.010	    	 5.799   0.013
   75.000		   -312.9   2.3     		 -350.4   3.2	    	 4.823   0.010	    	 6.180   0.013
   80.000		   -276.0   2.0     		 -300.2   2.7	    	 5.123   0.010	    	 6.564   0.013
   81.000		   -269.5   2.0     		 -291.5   2.6	    	 5.183   0.010	    	 6.641   0.013
   82.000		   -263.3   1.9     		 -283.2   2.6	    	 5.243   0.010	    	 6.719   0.013
   83.810		   -252.6   1.8     		 -269.1   2.4	    	 5.353   0.010	    	 6.859   0.013
   84.000		   -251.5   1.8     		 -267.7   2.4	    	 5.364   0.010	    	 6.874   0.013
   84.030		   -251.3   1.8     		 -267.5   2.4	    	 5.366   0.010	    	 6.876   0.013
   85.960		   -240.8   1.7     		 -253.8   2.3	    	 5.483   0.011	    	 7.027   0.013
   86.000		   -240.6   1.7     		 -253.5   2.3	    	 5.486   0.011	    	 7.030   0.013
   88.000		   -230.4   1.7     		 -240.4   2.1	    	 5.608   0.011	    	 7.186   0.013
   88.940		   -225.8   1.6     		 -234.6   2.1	    	 5.665   0.011	    	 7.260   0.013
   89.570		   -222.9   1.6     		 -230.8   2.1	    	 5.703   0.011	    	 7.309   0.013
   90.000		   -220.9   1.6     		 -228.3   2.0	    	 5.730   0.011	    	 7.343   0.013
   90.060		   -220.6   1.6     		 -228.0   2.0	    	 5.733   0.011	    	 7.347   0.013
   92.000		   -212.0   1.5     		 -217.1   1.9	    	 5.852   0.011	    	 7.500   0.014
   93.590		   -205.4   1.5     		 -208.8   1.9	    	 5.950   0.011	    	 7.625   0.014
   94.000		   -203.7   1.4     		 -206.7   1.8	    	 5.975   0.011	    	 7.657   0.014
   96.000		   -195.9   1.4     		 -197.0   1.8	    	 6.098   0.011	    	 7.815   0.014
   97.690		   -189.7   1.3     		 -189.3   1.7	    	 6.202   0.011	    	 7.948   0.014
   98.000		   -188.6   1.3     		 -188.0   1.7	    	 6.221   0.011	    	 7.973   0.014
   99.580		   -183.1   1.3     		 -181.2   1.6	    	 6.319   0.011	    	 8.098   0.014
   99.970		   -181.8   1.3     		 -179.6   1.6	    	 6.343   0.011	    	 8.129   0.014
  100.000		   -181.7   1.3     		 -179.5   1.6	    	 6.344   0.011	    	 8.131   0.014
  101.202		   -177.8   1.3     		 -174.7   1.6	    	 6.419   0.011	    	 8.226   0.014
  102.790		   -172.8   1.2     		 -168.6   1.5	    	 6.517   0.011	    	 8.352   0.014
  103.000		   -172.1   1.2     		 -167.8   1.5	    	 6.530   0.011	    	 8.369   0.014
  105.000		   -166.2   1.2     		 -160.6   1.5	    	 6.654   0.011	    	 8.528   0.014
  107.930		   -158.0   1.1     		 -150.7   1.4	    	 6.835   0.011	    	 8.760   0.014
  110.000		   -152.6   1.1     		 -144.3   1.3	    	 6.964   0.011	    	 8.925   0.014
  113.000		   -145.3   1.0     		 -135.6   1.3	    	 7.150   0.011	    	 9.164   0.014
  113.970		   -143.0   1.0     		 -132.9   1.2	    	 7.210   0.011	    	 9.241   0.014
  114.350		   -142.1   1.0     		 -131.9   1.2	    	 7.234   0.011	    	 9.271   0.014
  115.000		   -140.7   1.0     		 -130.1   1.2	    	 7.274   0.011	    	 9.323   0.014
  116.421		   -137.5   1.0     		 -126.4   1.2	    	 7.362   0.011	    	 9.436   0.014
  118.880		   -132.4   0.9     		 -120.3   1.2	    	 7.515   0.011	    	 9.632   0.014
  120.000		   -130.1   0.9     		 -117.7   1.1	    	 7.584   0.011	    	 9.721   0.014
  122.780		   -124.8   0.9     		 -111.4   1.1	    	 7.757   0.011	    	 9.942   0.014
  123.000		   -124.3   0.9     		 -110.9   1.1	    	 7.771   0.011	    	 9.959   0.014
  124.700		   -121.2   0.9     		 -107.3   1.1	    	 7.876   0.011	    	 10.094   0.014
  125.000		   -120.7   0.9     		 -106.7   1.1	    	 7.895   0.011	    	 10.118   0.014
  125.040		   -120.6   0.9     		 -106.6   1.1	    	 7.897   0.011	    	 10.121   0.014
  130.000		   -112.3   0.8     		 -96.9   1.0	    	 8.204   0.011	    	 10.515   0.014
  130.960		   -110.8   0.8     		 -95.1   1.0	    	 8.263   0.011	    	 10.591   0.014
  133.000		   -107.6   0.8     		 -91.5   1.0	    	 8.390   0.011	    	 10.753   0.014
  133.150		   -107.4   0.8     		 -91.3   0.9	    	 8.399   0.011	    	 10.764   0.014
  134.400		   -105.5   0.8     		 -89.1   0.9	    	 8.476   0.011	    	 10.863   0.014
  135.000		   -104.7   0.8     		 -88.1   0.9	    	 8.513   0.011	    	 10.911   0.014
  138.150		   -100.3   0.7     		 -83.0   0.9	    	 8.707   0.011	    	 11.159   0.014
  138.224		   -100.2   0.7     		 -82.9   0.9	    	 8.712   0.011	    	 11.165   0.014
  140.000		   -97.8   0.7           	 -80.2   0.9		     8.821   0.011		     11.305   0.014
  140.040		   -97.7   0.7           	 -80.1   0.9		     8.823   0.011		     11.308   0.014
  142.000		   -95.2   0.7           	 -77.3   0.9		     8.944   0.011		     11.463   0.014
  143.000		   -94.0   0.7           	 -75.8   0.8		     9.005   0.011		     11.541   0.014
  143.150		   -93.8   0.7           	 -75.6   0.8		     9.014   0.011		     11.553   0.014
  145.000		   -91.5   0.7           	 -73.0   0.8		     9.128   0.011		     11.698   0.014
  146.000		   -90.3   0.7           	 -71.7   0.8		     9.189   0.011		     11.777   0.014
  147.500		   -88.6   0.7           	 -69.7   0.8		     9.280   0.011		     11.894   0.014
  148.000		   -88.0   0.7           	 -69.1   0.8		     9.311   0.011		     11.933   0.014
  148.150		   -87.9   0.7           	 -68.9   0.8		     9.320   0.011		     11.945   0.014
  149.840		   -86.0   0.7           	 -66.7   0.8		     9.423   0.011		     12.077   0.014
  149.880		   -85.9   0.7           	 -66.7   0.8		     9.426   0.011		     12.080   0.014
  150.000		   -85.8   0.7           	 -66.5   0.8		     9.433   0.011		     12.090   0.014
  150.650		   -85.1   0.6           	 -65.7   0.8		     9.473   0.011		     12.140   0.014
  150.700		   -85.0   0.6           	 -65.7   0.8		     9.476   0.011		     12.144   0.014
  152.500		   -83.1   0.6           	 -63.5   0.8		     9.585   0.011		     12.285   0.014
  153.000		   -82.6   0.6           	 -62.9   0.8		     9.616   0.011		     12.324   0.014
  153.150		   -82.4   0.6           	 -62.7   0.8		     9.625   0.011		     12.335   0.014
  155.000		   -80.6   0.6           	 -60.6   0.8		     9.737   0.011		     12.479   0.014
  156.080		   -79.5   0.6           	 -59.3   0.7		     9.802   0.011		     12.563   0.014
  157.000		   -78.6   0.6           	 -58.3   0.7		     9.858   0.011		     12.634   0.014
  157.500		   -78.1   0.6           	 -57.8   0.7		     9.888   0.011		     12.673   0.014
  159.720		   -76.0   0.6           	 -55.4   0.7		     10.023   0.011		     12.845   0.014
  160.000		   -75.7   0.6           	 -55.1   0.7		     10.039   0.011		     12.867   0.014
  161.406		   -74.4   0.6           	 -53.6   0.7		     10.124   0.011		     12.975   0.014
  163.150		   -72.9   0.6           	 -51.9   0.7		     10.229   0.011		     13.110   0.014
  165.000		   -71.3   0.6           	 -50.1   0.7		     10.340   0.011		     13.252   0.014
  170.000		   -67.1   0.5           	 -45.4   0.7		     10.639   0.011		     13.635   0.014
  173.000		   -64.8   0.5           	 -42.8   0.6		     10.818   0.011		     13.864   0.014
  173.150		   -64.7   0.5           	 -42.7   0.6		     10.827   0.011		     13.875   0.014
  174.150		   -63.9   0.5           	 -41.8   0.6		     10.886   0.011		     13.951   0.014
  174.950		   -63.4   0.5           	 -41.2   0.6		     10.933   0.011		     14.012   0.014
  175.000		   -63.3   0.5           	 -41.1   0.6		     10.936   0.011		     14.016   0.014
  176.000		   -62.6   0.5           	 -40.3   0.6		     10.996   0.011		     14.091   0.014
  179.850		   -59.9   0.5           	 -37.3   0.6		     11.223   0.011		     14.383   0.014
  180.000		   -59.8   0.5           	 -37.1   0.6		     11.232   0.011		     14.394   0.014
  185.000		   -56.4   0.5           	 -33.4   0.6		     11.525   0.011		     14.770   0.014
  188.150		   -54.4   0.5           	 -31.2   0.6		     11.709   0.011		     15.005   0.014
  189.880		   -53.4   0.5           	 -30.0   0.6		     11.810   0.011		     15.134   0.014
  190.000		   -53.3   0.5           	 -30.0   0.6		     11.817   0.011		     15.143   0.014
  195.000		   -50.4   0.5           	 -26.7   0.6		     12.106   0.011		     15.513   0.014
  200.000		   -47.7   0.4           	 -23.7   0.5		     12.394   0.011		     15.881   0.014
  200.140		   -47.6   0.4           	 -23.6   0.5		     12.402   0.011		     15.892   0.014
  200.900		   -47.2   0.4           	 -23.2   0.5		     12.445   0.011		     15.947   0.014
  202.710		   -46.3   0.4           	 -22.1   0.5		     12.549   0.011		     16.080   0.014
  203.000		   -46.1   0.4           	 -22.0   0.5		     12.565   0.011		     16.101   0.014
  203.150		   -46.0   0.4           	 -21.9   0.5		     12.574   0.011		     16.112   0.014
  205.000		   -45.1   0.4           	 -20.8   0.5		     12.679   0.011		     16.247   0.014
  209.940		   -42.7   0.4           	 -18.2   0.5		     12.959   0.011		     16.605   0.014
  210.000		   -42.7   0.4           	 -18.2   0.5		     12.963   0.011		     16.609   0.014
  210.750		   -42.3   0.4           	 -17.8   0.5		     13.005   0.011		     16.664   0.014
  213.190		   -41.2   0.4           	 -16.5   0.5		     13.142   0.011		     16.839   0.014
  215.000		   -40.4   0.4           	 -15.6   0.5		     13.244   0.011		     16.970   0.014
  217.095		   -39.5   0.4           	 -14.6   0.5		     13.361   0.011		     17.120   0.014
  220.000		   -38.3   0.4           	 -13.2   0.5		     13.523   0.011		     17.327   0.014
  223.000		   -37.0   0.4           	 -11.9   0.5		     13.690   0.011		     17.540   0.013
  223.150		   -37.0   0.4           	 -11.8   0.5		     13.698   0.011		     17.551   0.013
  223.660		   -36.8   0.4           	 -11.6   0.5		     13.726   0.011		     17.587   0.013
  224.680		   -36.3   0.4           	 -11.1   0.5		     13.783   0.011		     17.659   0.013
  225.000		   -36.2   0.4           	 -11.0   0.5		     13.801   0.011		     17.682   0.013
  225.700		   -35.9   0.4           	 -10.7   0.5		     13.839   0.011		     17.731   0.013
  230.000		   -34.3   0.4           	 -8.9    0.5		     14.076   0.010		     18.034   0.013
  230.290		   -34.2   0.4           	 -8.8    0.5		     14.092   0.010		     18.054   0.013
  233.150		   -33.1   0.4           	 -7.6    0.4		     14.248   0.010		     18.254   0.013
  234.211		   -32.7   0.4           	 -7.2    0.4		     14.306   0.010		     18.328   0.013
  234.311		   -32.7   0.4           	 -7.1    0.4		     14.312   0.010		     18.335   0.013
  234.316		   -32.7   0.4           	 -7.1    0.4		     14.312   0.010		     18.336   0.013
  234.320		   -32.7   0.4           	 -7.1    0.4		     14.312   0.010		     18.336   0.013
  235.000		   -32.4   0.4           	 -6.9    0.4		     14.349   0.010		     18.383   0.013
  240.000		   -30.70   0.35     		 -4.9    0.4	    	 14.620   0.010	    	 18.730   0.013
  240.280		   -30.61   0.35     		 -4.8    0.4	    	 14.635   0.010	    	 18.750   0.013
  241.040		   -30.35   0.35     		 -4.6    0.4	    	 14.677   0.010	    	 18.802   0.013
  243.105		   -29.66   0.34     		 -3.8    0.4	    	 14.788   0.010	    	 18.944   0.013
  243.150		   -29.65   0.34     		 -3.8    0.4	    	 14.790   0.010	    	 18.947   0.013
  245.000		   -29.05   0.34     		 -3.1    0.4	    	 14.890   0.010	    	 19.075   0.013
  248.140		   -28.05   0.33     		 -2.0    0.4	    	 15.058   0.010	    	 19.290   0.013
  248.150		   -28.04   0.33     		 -2.0    0.4	    	 15.058   0.010	    	 19.290   0.013
  248.250		   -28.01   0.33     		 -2.0    0.4	    	 15.064   0.010	    	 19.297   0.013
  249.430		   -27.64   0.33     		 -1.6    0.4	    	 15.127   0.010	    	 19.378   0.013
  250.000		   -27.47   0.33     		 -1.4    0.4	    	 15.157   0.010	    	 19.416   0.013
  251.989		   -26.86   0.33     		 -0.7    0.4	    	 15.263   0.010	    	 19.552   0.013
  252.300		   -26.77   0.33     		 -0.6    0.4	    	 15.279   0.010	    	 19.573   0.013
  253.114		   -26.52   0.33     		 -0.4    0.4	    	 15.322   0.010	    	 19.628   0.013
  253.149		   -26.51   0.33     		 -0.3    0.4	    	 15.324   0.010	    	 19.630   0.013
  253.150		   -26.51   0.33     		 -0.3    0.4	    	 15.324   0.010	    	 19.630   0.013
  255.000		   -25.96   0.32        	  0.3    0.4	    	 15.422   0.010	    	 19.756   0.013
  258.078		   -25.07   0.32        	  1.2    0.4	    	 15.585   0.010	    	 19.963   0.013
  260.000		   -24.53   0.32        	  1.8    0.4	    	 15.686   0.010	    	 20.092   0.013
  263.150		   -23.65   0.31        	  2.8    0.4	    	 15.851   0.010	    	 20.303   0.013
  265.000		   -23.15   0.31        	  3.3    0.4	    	 15.947   0.010	    	 20.427   0.013
  270.000		   -21.84   0.30        	  4.7    0.4	    	 16.207   0.010	    	 20.759   0.012
  271.390		   -21.49   0.30        	  5.1    0.4	    	 16.279   0.010	    	 20.850   0.012
  272.450		   -21.22   0.30        	  5.4    0.4	    	 16.334   0.010	    	 20.920   0.012
  273.000		   -21.08   0.30        	  5.6    0.4	    	 16.362   0.010	    	 20.956   0.012
  273.060		   -21.07   0.30        	  5.6    0.4	    	 16.365   0.010	    	 20.960   0.012
  273.150		   -21.05   0.30        	  5.6    0.4	    	 16.370   0.010	    	 20.966   0.012
  273.151		   -21.05   0.30        	  5.6    0.4	    	 16.370   0.010	    	 20.966   0.012
  273.160		   -21.04   0.30        	  5.6    0.4	    	 16.370   0.010	    	 20.967   0.012
  273.161		   -21.04   0.30        	  5.6    0.4	    	 16.370   0.010	    	 20.967   0.012
  275.000		   -20.59   0.30        	  6.1    0.4	    	 16.465   0.010	    	 21.088   0.012
  280.000		   -19.39   0.29        	  7.4    0.4	    	 16.721   0.010	    	 21.415   0.012
  283.000		   -18.69   0.29        	  8.2    0.4	    	 16.874   0.010	    	 21.610   0.012
  283.151		   -18.66   0.29        	  8.2    0.4	    	 16.881   0.010	    	 21.620   0.012
  288.188		   -17.52   0.28        	  9.42   0.35	    	 17.136   0.010	    	 21.946   0.012
  290.000		   -17.13   0.28        	  9.85   0.35	    	 17.227   0.010	    	 22.062   0.012
  291.090		   -16.89   0.28     		 10.10   0.35	    	 17.282   0.010	    	 22.132   0.012
  292.694		   -16.55   0.28     		 10.47   0.35	    	 17.363   0.009	    	 22.235   0.012
  293.130		   -16.46   0.28     		 10.57   0.35	    	 17.385   0.009	    	 22.263   0.012
  293.149		   -16.46   0.28     		 10.58   0.35	    	 17.385   0.009	    	 22.264   0.012
  293.150		   -16.46   0.28     		 10.58   0.35	    	 17.386   0.009	    	 22.264   0.012
  293.156		   -16.46   0.28     		 10.58   0.35	    	 17.386   0.009	    	 22.265   0.012
  293.157		   -16.45   0.28     		 10.58   0.35	    	 17.386   0.009	    	 22.265   0.012
  293.530		   -16.38   0.28     		 10.66   0.35	    	 17.405   0.009	    	 22.288   0.012
  293.890		   -16.30   0.28     		 10.75   0.35	    	 17.423   0.009	    	 22.311   0.012
  293.910		   -16.30   0.28     		 10.75   0.35	    	 17.424   0.009	    	 22.313   0.012
  295.000		   -16.07   0.27     		 11.00   0.35	    	 17.478   0.009	    	 22.382   0.012
  295.930		   -15.88   0.27     		 11.20   0.34	    	 17.525   0.009	    	 22.442   0.012
  296.000		   -15.86   0.27     		 11.22   0.34	    	 17.528   0.009	    	 22.446   0.012
  296.150		   -15.83   0.27     		 11.25   0.34	    	 17.535   0.009	    	 22.456   0.012
  296.630		   -15.73   0.27     		 11.36   0.34	    	 17.559   0.009	    	 22.486   0.012
  296.800		   -15.70   0.27     		 11.40   0.34	    	 17.568   0.009	    	 22.497   0.012
  296.870		   -15.68   0.27     		 11.41   0.34	    	 17.571   0.009	    	 22.502   0.012
  297.390		   -15.58   0.27     		 11.53   0.34	    	 17.597   0.009	    	 22.535   0.012
  298.140		   -15.42   0.27     		 11.69   0.34	    	 17.635   0.009	    	 22.582   0.012
  298.149		   -15.42   0.27     		 11.69   0.34	    	 17.635   0.009	    	 22.583   0.012
  298.150		   -15.42   0.27     		 11.69   0.34	    	 17.635   0.009	    	 22.583   0.012
  298.227		   -15.41   0.27     		 11.71   0.34	    	 17.639   0.009	    	 22.588   0.012
  299.100		   -15.23   0.27     		 11.90   0.34	    	 17.682   0.009	    	 22.643   0.012
  300.000		   -15.05   0.27     		 12.10   0.34	    	 17.727   0.009	    	 22.700   0.012
  300.030		   -15.04   0.27     		 12.10   0.34	    	 17.729   0.009	    	 22.702   0.012
  300.610		   -14.93   0.27     		 12.23   0.34	    	 17.757   0.009	    	 22.739   0.012
  300.650		   -14.92   0.27     		 12.23   0.34	    	 17.759   0.009	    	 22.741   0.012
  301.160		   -14.82   0.27     		 12.34   0.34	    	 17.785   0.009	    	 22.774   0.012
  301.220		   -14.81   0.27     		 12.36   0.34	    	 17.787   0.009	    	 22.778   0.012
  302.000		   -14.65   0.27     		 12.52   0.34	    	 17.826   0.009	    	 22.827   0.012
  302.309		   -14.59   0.27     		 12.59   0.34	    	 17.841   0.009	    	 22.846   0.012
  302.910		   -14.47   0.27     		 12.71   0.34	    	 17.871   0.009	    	 22.884   0.012
  302.917		   -14.47   0.27     		 12.72   0.34	    	 17.871   0.009	    	 22.885   0.012
  302.917		   -14.47   0.27     		 12.72   0.34	    	 17.871   0.009	    	 22.885   0.012
  303.150		   -14.43   0.27     		 12.77   0.34	    	 17.883   0.009	    	 22.899   0.012
  303.151		   -14.43   0.27     		 12.77   0.34	    	 17.883   0.009	    	 22.900   0.012
  303.261		   -14.41   0.27     		 12.79   0.34	    	 17.888   0.009	    	 22.906   0.012
  303.880		   -14.29   0.27     		 12.92   0.34	    	 17.919   0.009	    	 22.945   0.012
  306.150		   -13.85   0.26     		 13.39   0.33	    	 18.031   0.009	    	 23.088   0.012
  308.150		   -13.47   0.26     		 13.79   0.33	    	 18.129   0.009	    	 23.214   0.012
  309.136		   -13.29   0.26     		 13.99   0.33	    	 18.178   0.009	    	 23.276   0.012
  310.000		   -13.13   0.26     		 14.16   0.33	    	 18.220   0.009	    	 23.330   0.012
  313.000		   -12.58   0.26     		 14.75   0.33	    	 18.366   0.009	    	 23.517   0.012
  313.149		   -12.55   0.26     		 14.78   0.33	    	 18.374   0.009	    	 23.526   0.012
  313.150		   -12.55   0.26     		 14.78   0.33	    	 18.374   0.009	    	 23.526   0.012
  315.330		   -12.16   0.26     		 15.20   0.32	    	 18.480   0.009	    	 23.662   0.012
  318.149		   -11.67   0.25     		 15.73   0.32	    	 18.617   0.009	    	 23.836   0.012
  318.150		   -11.66   0.25     		 15.73   0.32	    	 18.617   0.009	    	 23.836   0.012
  320.000		   -11.35   0.25     		 16.08   0.32	    	 18.706   0.009	    	 23.950   0.012
  321.000		   -11.17   0.25     		 16.26   0.32	    	 18.754   0.009	    	 24.012   0.012
  322.920		   -10.85   0.25     		 16.61   0.32	    	 18.847   0.009	    	 24.130   0.012
  322.980		   -10.84   0.25     		 16.62   0.32	    	 18.850   0.009	    	 24.134   0.012
  323.150		   -10.81   0.25     		 16.65   0.32	    	 18.858   0.009	    	 24.144   0.012
  323.250		   -10.79   0.25     		 16.67   0.32	    	 18.863   0.009	    	 24.150   0.012
  323.480		   -10.76   0.25     		 16.71   0.32	    	 18.874   0.009	    	 24.164   0.012
  323.700		   -10.72   0.25     		 16.75   0.32	    	 18.884   0.009	    	 24.178   0.012
  324.000		   -10.67   0.25     		 16.80   0.32	    	 18.899   0.009	    	 24.196   0.012
  325.000		   -10.50   0.25     		 16.98   0.31	    	 18.947   0.009	    	 24.258   0.012
  328.150		   -9.99   0.24     		 17.53   0.31	    	 19.098   0.009	    	 24.450   0.011
  330.000		   -9.69   0.24     		 17.85   0.31	    	 19.186   0.009	    	 24.563   0.011
  330.480		   -9.61   0.24     		 17.93   0.31	    	 19.209   0.009	    	 24.592   0.011
  333.150		   -9.19   0.24     		 18.38   0.31	    	 19.336   0.009	    	 24.754   0.011
  333.150		   -9.19   0.24     		 18.38   0.31	    	 19.336   0.009	    	 24.754   0.011
  335.150		   -8.88   0.24     		 18.71   0.31	    	 19.431   0.009	    	 24.875   0.011
  335.960		   -8.76   0.24     		 18.84   0.30	    	 19.469   0.009	    	 24.924   0.011
  337.150		   -8.58   0.24     		 19.03   0.30	    	 19.525   0.009	    	 24.996   0.011
  339.770		   -8.18   0.24     		 19.45   0.30	    	 19.649   0.009	    	 25.154   0.011
  339.890		   -8.16   0.24     		 19.47   0.30	    	 19.654   0.009	    	 25.161   0.011
  340.000		   -8.15   0.24     		 19.49   0.30	    	 19.660   0.009	    	 25.168   0.011
  343.150		   -7.68   0.23     		 19.98   0.30	    	 19.808   0.009	    	 25.356   0.011
  344.800		   -7.45   0.23     		 20.24   0.30	    	 19.885   0.009	    	 25.455   0.011
  348.150		   -6.97   0.23     		 20.74   0.29	    	 20.041   0.009	    	 25.655   0.011
  348.175		   -6.96   0.23     		 20.75   0.29	    	 20.042   0.009	    	 25.656   0.011
  350.000		   -6.71   0.23     		 21.02   0.29	    	 20.127   0.009	    	 25.764   0.011
  350.064		   -6.70   0.23     		 21.03   0.29	    	 20.130   0.009	    	 25.768   0.011
  350.340		   -6.66   0.23     		 21.07   0.29	    	 20.143   0.009	    	 25.785   0.011
  350.450		   -6.65   0.23     		 21.09   0.29	    	 20.148   0.009	    	 25.791   0.011
  351.080		   -6.56   0.23     		 21.18   0.29	    	 20.178   0.009	    	 25.828   0.011
  353.150		   -6.28   0.23     		 21.48   0.29	    	 20.274   0.009	    	 25.951   0.011
  353.153		   -6.28   0.23     		 21.48   0.29	    	 20.274   0.009	    	 25.951   0.011
  353.610		   -6.21   0.23     		 21.54   0.29	    	 20.295   0.009	    	 25.978   0.011
  355.000		   -6.03   0.23     		 21.74   0.29	    	 20.359   0.009	    	 26.060   0.011
  360.000		   -5.36   0.22     		 22.44   0.29	    	 20.589   0.009	    	 26.354   0.011
  360.011		   -5.36   0.22     		 22.45   0.29	    	 20.590   0.009	    	 26.355   0.011
  363.151		   -4.96   0.22     		 22.87   0.28	    	 20.734   0.009	    	 26.538   0.011
  363.305		   -4.94   0.22     		 22.89   0.28	    	 20.741   0.009	    	 26.547   0.011
  364.000		   -4.85   0.22     		 22.99   0.28	    	 20.773   0.009	    	 26.588   0.011
  364.310		   -4.81   0.22     		 23.03   0.28	    	 20.787   0.009	    	 26.606   0.011
  368.150		   -4.33   0.22     		 23.54   0.28	    	 20.962   0.009	    	 26.829   0.011
  370.000		   -4.10   0.22     		 23.77   0.28	    	 21.046   0.009	    	 26.936   0.011
  371.450		   -3.93   0.22     		 23.96   0.28	    	 21.112   0.009	    	 27.020   0.011
  373.150		   -3.72   0.21     		 24.18   0.28	    	 21.188   0.009	    	 27.118   0.011
  373.152		   -3.72   0.21     		 24.18   0.28	    	 21.189   0.009	    	 27.118   0.011
  374.600		   -3.55   0.21     		 24.36   0.27	    	 21.254   0.009	    	 27.202   0.011
  375.000		   -3.50   0.21     		 24.41   0.27	    	 21.272   0.009	    	 27.225   0.011
  377.660		   -3.19   0.21     		 24.74   0.27	    	 21.392   0.009	    	 27.378   0.011
  377.950		   -3.16   0.21     		 24.77   0.27	    	 21.405   0.009	    	 27.394   0.011
  378.100		   -3.14   0.21     		 24.79   0.27	    	 21.412   0.009	    	 27.403   0.011
  378.150		   -3.13   0.21     		 24.80   0.27	    	 21.414   0.009	    	 27.406   0.011
  380.000		   -2.92   0.21     		 25.02   0.27	    	 21.497   0.009	    	 27.512   0.011
  383.150		   -2.56   0.21     		 25.39   0.27	    	 21.638   0.009	    	 27.691   0.011
  383.153		   -2.56   0.21     		 25.40   0.27	    	 21.638   0.009	    	 27.692   0.011
  385.000		   -2.36   0.21     		 25.61   0.27	    	 21.720   0.009	    	 27.797   0.011
  388.150		   -2.01   0.21     		 25.98   0.27	    	 21.861   0.009	    	 27.976   0.011
  390.000		   -1.81   0.20     		 26.19   0.27	    	 21.943   0.009	    	 28.080   0.011
  391.560		   -1.64   0.20     		 26.36   0.26	    	 22.012   0.009	    	 28.168   0.011
  391.570		   -1.64   0.20     		 26.36   0.26	    	 22.012   0.009	    	 28.169   0.011
  393.148		   -1.47   0.20     		 26.54   0.26	    	 22.082   0.009	    	 28.258   0.011
  393.150		   -1.47   0.20     		 26.54   0.26	    	 22.082   0.009	    	 28.258   0.011
  394.200		   -1.36   0.20     		 26.65   0.26	    	 22.128   0.009	    	 28.317   0.011
  397.020		   -1.07   0.20     		 26.96   0.26	    	 22.253   0.009	    	 28.476   0.011
  398.150		   -0.95   0.20     		 27.08   0.26	    	 22.302   0.009	    	 28.539   0.011
  399.790		   -0.78   0.20     		 27.26   0.26	    	 22.374   0.009	    	 28.631   0.011
  400.000		   -0.76   0.20     		 27.28   0.26	    	 22.384   0.009	    	 28.642   0.011
  402.260		   -0.53   0.20     		 27.52   0.26	    	 22.482   0.009	    	 28.769   0.011
  405.290		   -0.23   0.20     		 27.83   0.26	    	 22.615   0.009	    	 28.937   0.011
  405.680		   -0.19   0.20     		 27.87   0.26	    	 22.632   0.009	    	 28.959   0.011
  405.850		   -0.18   0.20     		 27.89   0.26	    	 22.639   0.009	    	 28.968   0.011
  408.150		    0.05   0.20          	 28.12   0.25		     22.739   0.009		     29.096   0.011
  410.000		    0.23   0.19          	 28.31   0.25		     22.819   0.009		     29.198   0.011
  415.000		    0.70   0.19          	 28.80   0.25		     23.036   0.009		     29.474   0.011
  417.000		    0.89   0.19          	 28.99   0.25		     23.122   0.009		     29.584   0.011
  420.000		    1.16   0.19          	 29.28   0.25		     23.251   0.009		     29.748   0.011
  423.150		    1.44   0.19          	 29.57   0.25		     23.386   0.009		     29.920   0.011
  423.900		    1.51   0.19          	 29.64   0.25		     23.418   0.009		     29.961   0.011
  423.940		    1.51   0.19          	 29.64   0.25		     23.419   0.009		     29.963   0.011
  427.000		    1.78   0.19          	 29.92   0.24		     23.550   0.009		     30.130   0.011
  428.150		    1.88   0.19          	 30.02   0.24		     23.599   0.009		     30.192   0.011
  429.150		    1.97   0.19          	 30.11   0.24		     23.641   0.009		     30.246   0.011
  429.750		    2.02   0.19          	 30.16   0.24		     23.667   0.009		     30.279   0.011
  429.758		    2.02   0.19          	 30.17   0.24		     23.667   0.009		     30.279   0.011
  429.761		    2.02   0.19          	 30.17   0.24		     23.667   0.009		     30.279   0.011
  430.000		    2.04   0.19          	 30.19   0.24		     23.677   0.009		     30.292   0.011
  433.110		    2.31   0.18          	 30.46   0.24		     23.809   0.009		     30.460   0.011
  433.640		    2.35   0.18          	 30.51   0.24		     23.832   0.009		     30.489   0.011
  433.850		    2.37   0.18          	 30.52   0.24		     23.841   0.009		     30.500   0.011
  440.000		    2.88   0.18          	 31.05   0.24		     24.100   0.009		     30.831   0.011
  442.370		    3.07   0.18          	 31.24   0.24		     24.199   0.009		     30.957   0.011
  448.150		    3.53   0.18          	 31.71   0.23		     24.441   0.009		     31.265   0.011
  450.000		    3.67   0.18          	 31.86   0.23		     24.518   0.009		     31.364   0.011
  460.000		    4.42   0.17          	 32.63   0.23		     24.932   0.009		     31.891   0.011
  461.110		    4.50   0.17          	 32.71   0.23		     24.977   0.009		     31.949   0.011
  461.750		    4.55   0.17          	 32.76   0.23		     25.004   0.009		     31.983   0.011
  462.030		    4.57   0.17          	 32.78   0.23		     25.015   0.009		     31.998   0.011
  462.900		    4.63   0.17          	 32.84   0.23		     25.051   0.009		     32.043   0.011
  463.150		    4.65   0.17          	 32.86   0.23		     25.061   0.009		     32.056   0.011
  464.900		    4.78   0.17          	 32.99   0.23		     25.133   0.009		     32.148   0.011
  468.150		    5.01   0.17          	 33.22   0.23		     25.266   0.009		     32.317   0.011
  470.000		    5.13   0.17          	 33.35   0.23		     25.342   0.009		     32.414   0.011
  473.150		    5.35   0.17          	 33.57   0.22		     25.470   0.009		     32.577   0.011
  480.000		    5.81   0.17          	 34.04   0.22		     25.748   0.009		     32.931   0.012
  489.110		    6.40   0.16          	 34.63   0.22		     26.114   0.009		     33.399   0.012
  489.250		    6.41   0.16          	 34.64   0.22		     26.120   0.009		     33.406   0.012
  490.000		    6.46   0.16          	 34.69   0.22		     26.150   0.009		     33.444   0.012
  490.080		    6.47   0.16          	 34.70   0.22		     26.153   0.009		     33.448   0.012
  490.390		    6.49   0.16          	 34.72   0.22		     26.166   0.009		     33.464   0.012
  494.230		    6.72   0.16          	 34.96   0.22		     26.319   0.009		     33.660   0.012
  496.440		    6.86   0.16          	 35.09   0.22		     26.407   0.009		     33.772   0.012
  498.150		    6.97   0.16          	 35.20   0.21		     26.475   0.009		     33.859   0.012
  500.000		    7.08   0.16          	 35.31   0.21		     26.549   0.009		     33.952   0.012
  505.080		    7.38   0.16          	 35.61   0.21		     26.750   0.009		     34.209   0.012
  505.095		    7.38   0.16          	 35.61   0.21		     26.751   0.009		     34.209   0.012
  515.000		    7.95   0.16          	 36.18   0.21		     27.140   0.009		     34.706   0.012
  517.610		    8.09   0.16          	 36.33   0.21		     27.242   0.009		     34.836   0.012
  518.360		    8.14   0.16          	 36.37   0.21		     27.272   0.009		     34.874   0.012
  518.750		    8.16   0.16          	 36.39   0.21		     27.287   0.009		     34.893   0.012
  520.000		    8.23   0.16          	 36.46   0.21		     27.336   0.009		     34.955   0.012
  523.150		    8.40   0.15          	 36.63   0.21		     27.458   0.009		     35.112   0.012
  533.090		    8.92   0.15          	 37.15   0.20		     27.844   0.010		     35.602   0.012
  533.380		    8.94   0.15          	 37.16   0.20		     27.855   0.010		     35.617   0.012
  540.000		    9.27   0.15          	 37.49   0.20		     28.109   0.010		     35.941   0.012
  540.940		    9.32   0.15          	 37.54   0.20		     28.145   0.010		     35.987   0.012
  542.180		    9.38   0.15          	 37.60   0.20		     28.193   0.010		     36.048   0.012
  542.580		    9.40   0.15          	 37.62   0.20		     28.208   0.010		     36.067   0.012
  548.150		    9.68   0.15          	 37.89   0.20		     28.421   0.010		     36.338   0.012
  554.400		    9.97   0.15          	 38.18   0.20		     28.659   0.010		     36.641   0.012
  557.400		   10.11   0.15     		 38.32   0.20	    	 28.772   0.010	    	 36.786   0.013
  560.000		   10.23   0.15     		 38.43   0.20	    	 28.871   0.010	    	 36.911   0.013
  561.100		   10.29   0.15     		 38.48   0.20	    	 28.912   0.010	    	 36.964   0.013
  562.060		   10.33   0.15     		 38.53   0.19	    	 28.948   0.010	    	 37.010   0.013
  564.910		   10.46   0.14     		 38.65   0.19	    	 29.056   0.010	    	 37.147   0.013
  565.360		   10.48   0.14     		 38.67   0.19	    	 29.073   0.010	    	 37.169   0.013
  573.150		   10.82   0.14     		 39.01   0.19	    	 29.365   0.010	    	 37.541   0.013
  580.000		   11.12   0.14     		 39.29   0.19	    	 29.620   0.010	    	 37.866   0.013
  582.980		   11.24   0.14     		 39.41   0.19	    	 29.731   0.010	    	 38.007   0.013
  583.820		   11.28   0.14     		 39.44   0.19	    	 29.762   0.010	    	 38.047   0.013
  589.420		   11.51   0.14     		 39.67   0.19	    	 29.969   0.010	    	 38.311   0.013
  593.800		   11.68   0.14     		 39.84   0.19	    	 30.131   0.010	    	 38.517   0.013
  594.120		   11.70   0.14     		 39.85   0.19	    	 30.142   0.010	    	 38.532   0.013
  598.150		   11.86   0.14     		 40.00   0.19	    	 30.291   0.010	    	 38.721   0.013
  600.000		   11.93   0.14     		 40.07   0.19	    	 30.358   0.010	    	 38.807   0.013
  607.710		   12.22   0.14     		 40.35   0.18	    	 30.640   0.010	    	 39.166   0.013
  612.000		   12.39   0.13     		 40.50   0.18	    	 30.796   0.011	    	 39.365   0.013
  616.480		   12.55   0.13     		 40.66   0.18	    	 30.959   0.011	    	 39.572   0.014
  618.990		   12.64   0.13     		 40.75   0.18	    	 31.050   0.011	    	 39.688   0.014
  620.000		   12.68   0.13     		 40.78   0.18	    	 31.086   0.011	    	 39.734   0.014
  621.740		   12.74   0.13     		 40.84   0.18	    	 31.149   0.011	    	 39.814   0.014
  623.150		   12.79   0.13     		 40.89   0.18	    	 31.200   0.011	    	 39.879   0.014
  623.190		   12.79   0.13     		 40.89   0.18	    	 31.201   0.011	    	 39.881   0.014
  623.220		   12.79   0.13     		 40.89   0.18	    	 31.202   0.011	    	 39.883   0.014
  640.000		   13.37   0.13     		 41.43   0.18	    	 31.804   0.011	    	 40.649   0.014
  649.340		   13.68   0.13     		 41.72   0.17	    	 32.136   0.011	    	 41.072   0.014
  650.000		   13.70   0.13     		 41.74   0.17	    	 32.159   0.011	    	 41.102   0.014
  652.300		   13.77   0.13     		 41.81   0.17	    	 32.240   0.011	    	 41.205   0.014
  652.350		   13.77   0.13     		 41.81   0.17	    	 32.242   0.011	    	 41.208   0.014
  653.150		   13.80   0.13     		 41.83   0.17	    	 32.271   0.011	    	 41.244   0.014
  660.000		   14.02   0.13     		 42.03   0.17	    	 32.512   0.011	    	 41.552   0.014
  668.030		   14.26   0.13     		 42.26   0.17	    	 32.794   0.011	    	 41.911   0.015
  673.150		   14.41   0.12     		 42.40   0.17	    	 32.973   0.011	    	 42.139   0.015
  678.330		   14.56   0.12     		 42.54   0.17	    	 33.153   0.012	    	 42.369   0.015
  680.000		   14.61   0.12     		 42.58   0.17	    	 33.211   0.012	    	 42.443   0.015
  681.820		   14.66   0.12     		 42.63   0.17	    	 33.274   0.012	    	 42.523   0.015
  681.960		   14.67   0.12     		 42.63   0.17	    	 33.279   0.012	    	 42.529   0.015
  692.680		   14.97   0.12     		 42.91   0.17	    	 33.650   0.012	    	 43.002   0.015
  700.000		   15.17   0.12     		 43.09   0.17	    	 33.902   0.012	    	 43.323   0.015
  720.000		   15.69   0.12     		 43.55   0.16	    	 34.584   0.012	    	 44.192   0.016
  723.150		   15.76   0.12     		 43.62   0.16	    	 34.691   0.012	    	 44.328   0.016
  740.000		   16.17   0.12     		 43.98   0.16	    	 35.259   0.013	    	 45.052   0.016
  750.000		   16.40   0.11     		 44.18   0.16	    	 35.593   0.013	    	 45.478   0.016
  760.000		   16.62   0.11     		 44.38   0.16	    	 35.926   0.013	    	 45.902   0.017
  772.000		   16.88   0.11     		 44.60   0.15	    	 36.323   0.013	    	 46.408   0.017
  773.150		   16.90   0.11     		 44.62   0.15	    	 36.361   0.013	    	 46.456   0.017
  780.000		   17.05   0.11     		 44.74   0.15	    	 36.586   0.013	    	 46.743   0.017
  800.000		   17.44   0.11     		 45.08   0.15	    	 37.239   0.014	    	 47.576   0.017
  820.000		   17.82   0.11     		 45.39   0.15	    	 37.885   0.014	    	 48.400   0.018
  840.000		   18.17   0.10     		 45.68   0.14	    	 38.526   0.014	    	 49.216   0.018
  850.000		   18.34   0.10     		 45.82   0.14	    	 38.844   0.014	    	 49.621   0.019
  860.000		   18.50   0.10     		 45.95   0.14	    	 39.160   0.015	    	 50.024   0.019
  873.150		   18.71   0.10     		 46.11   0.14	    	 39.574   0.015	    	 50.552   0.019
  880.000		   18.81   0.10     		 46.20   0.14	    	 39.788   0.015	    	 50.826   0.019
  900.000		   19.10   0.10     		 46.43   0.14	    	 40.411   0.015	    	 51.619   0.020
  911.000		   19.26   0.10     		 46.55   0.14	    	 40.751   0.016	    	 52.053   0.020
  920.000		   19.38   0.10     		 46.64   0.14	    	 41.028   0.016	    	 52.407   0.020
  933.470		   19.56   0.10     		 46.77   0.14	    	 41.441   0.016	    	 52.933   0.020
  940.000		   19.64   0.10     		 46.84   0.13	    	 41.641   0.016	    	 53.187   0.021
  950.000		   19.77   0.09     		 46.93   0.13	    	 41.945   0.016	    	 53.575   0.021
  960.000		   19.89   0.09     		 47.02   0.13	    	 42.248   0.016	    	 53.961   0.021
  973.150		   20.04   0.09     		 47.13   0.13	    	 42.644   0.017	    	 54.467   0.021
  980.000		   20.12   0.09     		 47.19   0.13	    	 42.850   0.017	    	 54.729   0.022
 1000.000		   20.34   0.09     		 47.35   0.13	    	 43.448   0.017	    	 55.491   0.022
 1050.000		   20.85   0.09     		 47.69   0.13	    	 44.922   0.018	    	 57.372   0.023
 1060.000		   20.94   0.09     		 47.75   0.12	    	 45.214   0.018	    	 57.744   0.023
 1073.150		   21.06   0.09     		 47.83   0.12	    	 45.596   0.018	    	 58.231   0.024
 1100.000		   21.29   0.09     		 47.98   0.12	    	 46.371   0.019	    	 59.219   0.024
 1150.000		   21.68   0.08     		 48.21   0.12	    	 47.795   0.020	    	 61.036   0.025
 1173.150		   21.85   0.08     		 48.30   0.12	    	 48.447   0.020	    	 61.867   0.026
 1200.000		   22.03   0.08     		 48.40   0.11	    	 49.197   0.021	    	 62.824   0.027
 1211.000		   22.10   0.08     		 48.43   0.11	    	 49.503   0.021	    	 63.214   0.027
 1234.930		   22.25   0.08     		 48.51   0.11	    	 50.164   0.021	    	 64.057   0.027
 1250.000		   22.33   0.08     		 48.55   0.11	    	 50.578   0.021	    	 64.585   0.028
 1273.150		   22.46   0.08     		 48.61   0.11	    	 51.210   0.022	    	 65.393   0.028
 1300.000		   22.61   0.08     		 48.67   0.11	    	 51.939   0.022	    	 66.322   0.029
 1337.330		   22.79   0.07     		 48.74   0.11	    	 52.943   0.023	    	 67.603   0.030
 1350.000		   22.85   0.07     		 48.76   0.11	    	 53.282   0.023	    	 68.035   0.030
 1357.770		   22.88   0.07     		 48.77   0.11	    	 53.489   0.023	    	 68.300   0.030
 1400.000		   23.06   0.07     		 48.83   0.10	    	 54.607   0.024	    	 69.727   0.031
 1450.000		   23.25   0.07     		 48.87   0.10	    	 55.916   0.025	    	 71.397   0.032
 1500.000		   23.42   0.07     		 48.90   0.10	    	 57.210   0.026	    	 73.048   0.033
 1550.000		   23.58   0.07     		 48.91   0.10	    	 58.489   0.026	    	 74.680   0.034
 1600.000		   23.71   0.07     		 48.91   0.10	    	 59.754   0.027	    	 76.295   0.035
 1650.000		   23.83   0.06     		 48.90   0.10	    	 61.006   0.028	    	 77.89    0.04
 1700.000		   23.94   0.06     		 48.87   0.09	    	 62.245   0.029	    	 79.47    0.04
 1750.000		   24.04   0.06     		 48.84   0.09	    	 63.472   0.030	    	 81.04    0.04
 1773.150		   24.08   0.06     		 48.82   0.09	    	 64.036   0.030	    	 81.76    0.04
 1800.000		   24.12   0.06     		 48.80   0.09	    	 64.688   0.030	    	 82.59    0.04
 1850.000		   24.20   0.06     		 48.75   0.09	    	 65.892   0.031	    	 84.13    0.04
 1900.000		   24.27   0.06     		 48.69   0.09	    	 67.086   0.032	    	 85.66    0.04
 1950.000		   24.33   0.06     		 48.63   0.09	    	 68.270   0.033	    	 87.17    0.04
 2000.000		   24.38   0.06     		 48.56   0.09	    	 69.445   0.033	    	 88.67    0.04
 
